Arithmetic Bias in the Distribution of Mersenne Prime Exponents and the Divisor Structure of $p-1$

Wagstaff's classical heuristic describes how the probability that $2^p-1$ is prime depends on the size of the prime exponent $p$. We investigate whether the divisor structure of $p-1$ is associated with additional variation among exponents of comparable size. We summarize this structure by $S(p)=\log\tau(p-1)/\log\log p$, where $\tau$ is the divisor function, and compare regions of higher and lower $S$ within six exponent intervals. In a Wagstaff-balanced design covering all $5{,}761{,}450$ prime exponents $13\le p<10^8$, $32$ of the $47$ known Mersenne-prime exponents lie in the higher-$S$ regions, with a conditional two-sided reference value of $0.01154$ under the weighted-subset null. These comparisons are exploratory: the statistic and conditional analyses were selected post hoc, and the present data do not establish an association beyond the contribution of powers of two to the divisor count. We then construct a modular-response benchmark $H(p)$ from an exactly characterized cyclotomic order family. The benchmark averages a declared response over residue configurations satisfying the selected product-one constraints. Its variation across the full population is summarized by $H(p)\approx\theta\tau(p-1)$, with $\theta$ determined without using Mersenne-prime labels. Under a restricted effective-channel continuation hypothesis, relative variation in this score redistributes Wagstaff weight while preserving its total mass on the finite calibration population. The resulting rule allocates $32.28$ and $14.72$ cases to the higher- and lower-$S$ regions, respectively. Extrapolating the same rule to $10^8\le p<10^9$ assigns $73.88\%$ of model weight to the higher-$S$ region.

==> anc/MANIFEST_SHA256.txt <==
dfeb8e55213e733a1ebfa9fc5227e2cd2ae9b693185c830ef21b8db75874cd3e  README.md
957c2191b025c301451a8a8864037aea62753736412a82ae5ba98bc841d2e046  VALIDATION.json
02a1f29acf3bc521eb226af6ed172db89a04996637578af42f2af76859f5e151  analyses_2026-10-17/METODO.md
ce57535dcd68568658b450a8249b2e5ae288cee9bdfa66ece4dc5ad1fba73bfd  analyses_2026-10-17/coeficientes_Hk_fuente.csv
48238553d85449bdc06046ade0237667bff3eb25bca9a4b216a1364f0f9c9cb8  analyses_2026-10-17/reference/sensibilidad_fondo_eta.csv
fde07e22ce6ff264e9fee645002da3909294961aaefb066d552ac5185c75f46f  analyses_2026-10-17/requirements.freeze.txt
22efe21fab09238fe4a8d6f78f0849ea922b0aa09037cece002ba7d4136f3e95  analyses_2026-10-17/run_sensitivity.py
b0d963b5938b93ce2ef36dec2276cd115637c22218857351dc900a455a81dba7  analyses_2026-10-17/sensibilidad_fondo_eta.csv
28183c5640eb2b69ca27c780d2a06ff265f19fdc172940c7cc7f0188060575f3  analyses_2026-10-17/verify_sensitivity.py
1a486f9923489b7c5bac3e9a22d574d01fb4afb159db68fc7b0b5761f6a47b8b  analyses_2026-10-19/direct_audit/INFORME_AUDITORIA_P_MENOS_1.md
944a8698c576b0ad0903dfd29846d12edc6f21df7ebcd629f1ee097481485e6e  analyses_2026-10-19/direct_audit/ablation.json
172549eedf4aed82632cc637dc993c6603694a6beb0496004bd94ce803685147  analyses_2026-10-19/direct_audit/ablation_summary.csv
a5caef9a819c3860d74662454f012a31a9571956388bd6481b3faac93cea4f33  analyses_2026-10-19/direct_audit/audit_ablation.py
ead37afd56df193bb9ec79521be5e60d04182d2542430a78caefe2d636269564  analyses_2026-10-19/direct_audit/audit_cut1000.json
64a5878b882068486879f58ec58cf5c788ea0475e4c3be1e20e72a1ffb739030  analyses_2026-10-19/direct_audit/audit_cutoff.py
697de8ecbdfaf562c0acdd37895d4818a0bd7ca2597d28193d34674244b5e8bb  analyses_2026-10-19/direct_audit/audit_primary.py
9adf677bed44fe19a750d73d39f6899874050e70585677e8765de7f5c8002c85  analyses_2026-10-19/direct_audit/audit_pure.json
42347d04adfa37e3c03d02a57d53abc19c22fe41988f5f133f9cd830dbc47eff  analyses_2026-10-19/direct_audit/audit_sensitivity.py
d156881d13bcce3f21b5f444657a1120e4f817e4a2dd81d8732c3b41ad3ce54e  analyses_2026-10-19/direct_audit/build_H1par.py
f767e045ebae0293e1524ae4021b2fadfa3207f83b412069c1822b2181dfd645  analyses_2026-10-19/direct_audit/build_cut1000.py
94bc09160ddab9e66d40c1093953ef8a397f05a031f9c9f1e3b28b57b8d09b91  analyses_2026-10-19/direct_audit/build_pure2.py
06e1b89d798d671fa8526baf9d6b9e9eba7f672bc4b6b5b6f6df24a83b875271  analyses_2026-10-19/direct_audit/cutoff_results.json
757cf70dbe3ada50591960dd0f9d9fb9335e965fac9baef0f8e20bc5e984fd27  analyses_2026-10-19/direct_audit/h3_even_run.py
fbf21cc356abb543fcb0862f42650b5ee215e1328f4015526c60f59d564b7ab7  analyses_2026-10-19/direct_audit/repro_v1.9.9/legacy_v1.8.8/mersenne_core.py
e283bc232c6bade225f5da578484b3786e763082d6014e3023bf9703f2b88cef  analyses_2026-10-19/direct_audit/repro_v1.9.9/legacy_v1.8.8/structural_model.py
82846b5b9ee234dd4da961bd0df6411b679614d26ee833994ec5f36f988e893d  analyses_2026-10-19/direct_audit/repro_v1.9.9/legacy_v1.8.8/wagstaff_randomization.py
83706588cfbf898c62df4fd7c71aa121851a2cb041886782bf1cd0ec8009ec5e  analyses_2026-10-19/direct_audit/repro_v1.9.9/v10/all_target_kernels.py
807b7e1b417dce0d72997832a5cc2adb7aad5dbb74dbf0c846d4810284a5a4a7  analyses_2026-10-19/direct_audit/results.json
735284705c0df8239ef5bb8ac1c245cefd35c1c6dbfce7edb450bd9298e74806  analyses_2026-10-19/direct_audit/run_all.py
92a75a9ad965b71fba5019a8adeb18fd283f9a60ce60e065a61cd605bcfc6fcf  analyses_2026-10-19/direct_audit/sensitivity_eta.json
85b6b221413fa42d24bde6fac30fee559d586c3e98d60241d21cf7111530b965  analyses_2026-10-19/direct_audit/summary.csv
ce83beea0c2a00df56981d41b7ec0d7ce5a0ab35bc6a54c455581f04aa694078  analyses_2026-10-19/direct_audit/within_mod4_strata.csv
7e7db4ff64e1a0402a9e8e947b5de5f7b1b0938125b170ccb09b38e22840b865  analyses_2026-10-19/direct_audit/within_v_strata.csv
00d4a6a7375d35eddf94954ef8575839438a4cc75c3090ad779511805cd63a27  analyses_2026-10-19/four_partitions/audit_stage1.json
d156881d13bcce3f21b5f444657a1120e4f817e4a2dd81d8732c3b41ad3ce54e  analyses_2026-10-19/four_partitions/build_H1par.py
e57a584703db20897865a4127baa4aaabcd0b771d150fd8a6b73c17c56ab42e3  analyses_2026-10-19/four_partitions/compare.py
11a51f3d4d5244208c659d78fe19921edb51799eac7ecd39b6eefc8d1de4f76c  analyses_2026-10-19/four_partitions/comparison_intervals.csv
98eab8ddebeb8f29922a26a57443fe92136d4109a2b30a0d9545124da85eb1d6  analyses_2026-10-19/four_partitions/comparison_totals.csv
757cf70dbe3ada50591960dd0f9d9fb9335e965fac9baef0f8e20bc5e984fd27  analyses_2026-10-19/four_partitions/h3_even_run.py
548e82d7b07c28def978cf61ab4827951ee5f5e535bdb84dc1e4ed03ae10ab58  analyses_2026-10-19/four_partitions/results.json
c05eb95975c277ad6d00165fdabd5d994249580f171b46fcd97468f514299962  analyses_2026-10-19/requirements.freeze.txt
5a1420d8028f2f2b5bc0d5a5570450cb1d900db10c2e7be7c144e5e7fc75fd79  analyses_2026-10-19/run_all_s4.py
e6160e86b992d143cd896a210f00a907d0cb454d48df5aa87f6b5ed9aa355d3d  analyses_2026-10-19/shift_sweep/INFORME_BARRIDO_S1_S13.md
0787856513b11762f8483cece647dd81f51bdca8bbd726ce6f8705742f51e916  analyses_2026-10-19/shift_sweep/audit_class_only.json
70ff3ba09e1c11444bd07ef3e40bf078140342d15d9f2edc8bda1d6c03afb794  analyses_2026-10-19/shift_sweep/audit_class_only.py
6e7439daa0e5fd8b23bb3801c240f7e3b71d11752cb55860d891de4b0c5a3d1e  analyses_2026-10-19/shift_sweep/audit_congruences.json
0fc5611ec023ce74ceb2b45e8ae881233aa21d324368c200b9e9ece996877c9d  analyses_2026-10-19/shift_sweep/audit_congruences.py
00d4a6a7375d35eddf94954ef8575839438a4cc75c3090ad779511805cd63a27  analyses_2026-10-19/shift_sweep/audit_stage1.json
9c387d98bc70ebeaabfa4baaf9f60c4a9d29e5f473e1f457abc7c379d229ef4b  analyses_2026-10-19/shift_sweep/audit_v2_only.json
c333e4293b0ee0c9b27003b24dc7b54b9448c5f67dce76fccd30d5d925e1c50d  analyses_2026-10-19/shift_sweep/audit_v2_only.py
d156881d13bcce3f21b5f444657a1120e4f817e4a2dd81d8732c3b41ad3ce54e  analyses_2026-10-19/shift_sweep/build_H1par.py
a6ebe284a3db26f2eedae1f49453496b7389f23002f4c6d0a1be6feec91db94b  analyses_2026-10-19/shift_sweep/class_only_summary.csv
e57a584703db20897865a4127baa4aaabcd0b771d150fd8a6b73c17c56ab42e3  analyses_2026-10-19/shift_sweep/compare.py
757cf70dbe3ada50591960dd0f9d9fb9335e965fac9baef0f8e20bc5e984fd27  analyses_2026-10-19/shift_sweep/h3_even_run.py
8c8718db6a10968a1216de232c20b6b6436bfb3de1e8c7ff2e3dfad6eb34c7de  analyses_2026-10-19/shift_sweep/results_sk.json
93f931a68fd408b484d2cb3b1c53ab803b1375779a89db245426d4fb7f01009a  analyses_2026-10-19/shift_sweep/run_sk_sweep.py
a7e28cf957c088ab54bb62de896da92904962b6e9f4d040c47b8e524099853d5  analyses_2026-10-19/shift_sweep/sk_by_decade.csv
967cd8768f5e220fef892b13f45245f284704de1b1aab9d9f8d5334ea3511af8  analyses_2026-10-19/shift_sweep/sk_summary.csv
395db08453ab3bcc7c9049eac4f2fa529bc8495875eb5997e146da245be8dd60  analyses_2026-10-19/shift_sweep/v2_only_summary.csv
100c098f0c0ce09882ddf1bda8569196f7d42e80d607a2d384a61970532aa95d  analyses_2026-10-19/threshold/audit_umbral_v2_ge3.py
a7eca398c8e6875fb75c738cc9a1bbadb197eeb7872d07fbb03aadae09d1edb8  analyses_2026-10-19/threshold/resultados_umbral_v2_ge3.json
48127070eb9077c7def48d07e988822e87bff4acb835294001629d7c84ba1897  analyses_2026-10-19/verify_s4.py
f09e14a08f83141adce0de3cd876e712ff37e29b6abed1e8d974b910f3b4a8cb  analyses_2026-10-25_homogeneous_localization/README.md
23e5710286639303937faaf3adf3e218e76bd1daad2f7af0977ff319121daec5  analyses_2026-10-25_homogeneous_localization/localization_audit.cpp
bb4da95223c0909f9c9666a4e638c20d02c924503a927cd546a7e6d6545c71d4  analyses_2026-10-25_homogeneous_localization/localization_census.csv
dff4ff2d35e64991314c32126caf0e953941ff3d5d8eb76f22a11b591173b961  analyses_2026-10-25_homogeneous_localization/localization_validation.json
e83fcda5b9c777dbdf536df4cfd73f35b458b25ded647e2ada709056a5c100b7  analyses_2026-10-25_homogeneous_localization/validate_localization.py
728a2dbe478c3a2c96a4518d70e10dca2c79f8108958d071af7795082cef9a9e  archived_explorations/README.md
da52f8f8e43e68d24d02b5eb7a44937c86089fac93040efe169e7ccea1ecc432  archived_explorations/benchmark_details.md
e9b83af10533eaec3c8d456429f473b0873684a256f1986f7ed46769fc5c8ccc  archived_explorations/even_order_full_audit.md
65ffbd12d39ea1cd9d7a541ab002c6cbc1c29985b2719a2b60bb79c1b10370b3  archived_explorations/shifted_controls.md
7b0d81f271f6044dcc8715bec55c70f5f302d34cb92c3f55bdc79cd317605545  archived_explorations/shifted_specificity.md
041fbfb7a6e1e98b0c2e7ef70e91d4b11cef3a288d785c0e88b41c381a06e43a  repro_v1.9.9/MANIFEST_SHA256.txt
75be5c66301aa377bfbb771457565615e0f05fe69c3c0dd93c051a389425975b  repro_v1.9.9/legacy_v1.8.8/analyze_structural_model.py
b05f9370a57657e0e596053094704705c9be765e5edb26e51b3e666e62418a40  repro_v1.9.9/legacy_v1.8.8/audit_aggregation_order.py
19c5c0c49aebbabd6d542d8c317c92c68ea68852b460bf98999fad928f1e099c  repro_v1.9.9/legacy_v1.8.8/audit_channel_ablation.py
765de7ad98647ae1d198236f6d64fcf39d30acf5a8c402d2279e1184a52e53e5  repro_v1.9.9/legacy_v1.8.8/audit_k_full_1e8.py
0fe35ab2c6b44d95ce25faf9357e9342bd279a6fdcf44c1fed8008e51802dc80  repro_v1.9.9/legacy_v1.8.8/audit_local_inference.py
e5776616d2a1f52463ba162e0ec3dfad3ffb4891b1caa94e2064e3d162e21870  repro_v1.9.9/legacy_v1.8.8/audit_local_statistics.py
25d4425027e82dbd24106292d34e8da605cbb744ef831fb5226663ddcc6b13e4  repro_v1.9.9/legacy_v1.8.8/audit_occupancy_secondary.py
2d3244454654879275100add349a606dc36233b4a72cd5746717d017fcd4ccf7  repro_v1.9.9/legacy_v1.8.8/audit_occupancy_tilt.py
ace752b8b2b31f0acbd7f58b60fba689d534c6593d2fe1cfdb36be839f42bbbc  repro_v1.9.9/legacy_v1.8.8/audit_sector_prior_mean_shift.py
28eb8630eb7e88d482360454a21f15e2ff98c4f9dba8f377deb7b2712ebee3b5  repro_v1.9.9/legacy_v1.8.8/audit_sector_prior_sensitivity.py
b7009f05af6c4561d5afc19d39b9f0d402375f0a2b5e316bd2fd26dd0ce8a581  repro_v1.9.9/legacy_v1.8.8/audit_singleton_geometry.py
be3d3fc0f349220359e418d812ab077ba9666c6a90f5452b5ef128c66eb084de  repro_v1.9.9/legacy_v1.8.8/audit_singleton_survival.py
a460c0ad12360991f47413c6acf54177bbd2fbfa5dcba31abdbf84ea1164fa17  repro_v1.9.9/legacy_v1.8.8/audit_universal_modulus.py
51df430fb836ffa5eb82b5fad29aa8607957130e3943968fdb96cf0ba0131356  repro_v1.9.9/legacy_v1.8.8/audit_unordered_weights.py
948422e7bbddc39272c49073bcf1d49f17aa672d524cb91f5f372d0ad80010b0  repro_v1.9.9/legacy_v1.8.8/audit_v2_control.py
9b36a0be19a21fbdb0456be2a54aea1ab54db9eafbe9307a5e69782789adbc23  repro_v1.9.9/legacy_v1.8.8/build_manifest.py
e908edd130ba7dcfebd35c40851a42b8ff617ed43344d0a1051c31d508872eab  repro_v1.9.9/legacy_v1.8.8/build_population_1e8.py
cfcf2a1981ed28c376d657b441e433e686d59c9d521e1fd8a731751a666a104f  repro_v1.9.9/legacy_v1.8.8/build_singleton_data.py
fa6bea9bc29d5222fe73c8ba502a5adc740b0671a2deda40824ed84c562d6156  repro_v1.9.9/legacy_v1.8.8/build_small_modulus_census.py
dc1629b1cc97f6281e35f77e7a72b2954110b038a1e2e6c1d790ee5aef3b7f16  repro_v1.9.9/legacy_v1.8.8/build_structural_census.py
67eec11a94fce08d96174033b02a75c1358a8b624e6fb3d7d2b854bb72219619  repro_v1.9.9/legacy_v1.8.8/data/README.md
ad0ca98600df26bc07bd682f7be479c520a7f0359adfc2987f09312377726a42  repro_v1.9.9/legacy_v1.8.8/data/cunningham_pmain126_2026-01-05.txt
17e2dbdefcef4a3b585c65d9ef9098305643f5824df6c1d8932a4676c5201262  repro_v1.9.9/legacy_v1.8.8/data/mersenne_factors_prime_p_lt_1200.csv
d7b226347e208e2b8cb3309b542a7777fa9c36efb3f14367b3634fcc4effc1d9  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/INFORME_COMPLETO_H_Y_CONTROL_V2.md
ab0d979d7b22717934b2d60f2ce3d88e408b4f6ec7fb95af62114e0aca14e610  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/README.md
255a2b7d03cd446f10238beb34e9d7ce1a78745f7be40147d138a332a1d78646  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/analyze_v2_control_full.py
d1db10e42371c3a6e6e6fad2efe9bc7b25201b3465c10e6b7bf04b1b9d02a165  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/decompose_H.py
18390338a69a1d552b884c32fcf12ea8209649f295ccb98285f4ea6c5f6a0104  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/decompose_H_full.py
70d17cfa53dadf72d68f53ffd3391ba67f6f5f3931e5a012eaebc7a6e73613b1  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e6/H.npy
90fdaf6904e9208adb40a3cd50b7c7191830cf5adffd4fde79fa7cb81ec2fdc9  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e6/H_B.npy
9c5ad66faa5c4504feb500a6ba537f8e15a1bba638fe2c6ce38be650b7de7761  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e6/L.npy
ca12065ad501cca67fc0755e704bd98f8453c2fe8c26bfa4e12466f32050f131  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e6/L_B.npy
2ab6d2dd593cdcfacaea879c03768591f44dc3866681d7a24e9e3c3ed65ed0e1  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e6/intervals_a_less_B.csv
8dc97c6a0b26fa236ed2d9f0795acdfefdad1601603ce297df842e0fcdb6f539  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e6/intervals_a_less_B_p_ge_B.csv
e701661e15fe58e7eb726edf9faee0f615a40bfcbfb956eb370b1b6e3d6a8ecf  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e6/intervals_a_less_p.csv
88102692c8e33c6bdccba05ecdeb13f19bddc839ad8fcc27400ca4cdebaaa4da  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e6/p.npy
6568305d073aada695b5d66139a8d714be37f6e8582d2b290c6f4d15dcb9cb11  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e6/summary.json
8df6975d6ec352dddad8d3512ae1c07e748081c3ef02e6f13916a1e84e33897f  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e6/tau.npy
c911caa0ba4997e7100f6d0429825fa84066446e1ac6b25dd1fcb344f76eefbf  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e8/intervals_a_less_B.csv
b268d09b8d2ba354a0f2fc9f4948d8e4be1339fbca7cad2c7dbad9910b721276  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e8/intervals_a_less_B_p_ge_B.csv
dbba79e381ae37cc21ab94f9c5ae961f415026321d5d3ead9a1675eca0f57843  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e8/intervals_a_less_p.csv
439944dbf7c64b8e8c576e8537a5aac93ba501dff7d99137b1640ec1cf7e9df8  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e8/summary.json
40f6c1f78a2d3b592c07775fa637de1c2219a3b369323e6640367d7b2cb1cfc8  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e8/v2_control_by_decade.csv
cc0977c1f9f428ab596fc07676c7a3881b9be03d33722c6834cf25a65690e3d2  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e8/v2_control_by_stratum.csv
fa77bc7e8c396291f87746e67c0ceb6be08510f47e1393c022e75a4475320377  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e8/v2_control_summary.json
ff1bda62e8a55e4b7cec76a457694fc9c3a0326c8b6ecbbf66423a09147a77a8  repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/validate_full.py
fbf21cc356abb543fcb0862f42650b5ee215e1328f4015526c60f59d564b7ab7  repro_v1.9.9/legacy_v1.8.8/mersenne_core.py
086895d4f2042b176e5350b7330b05c3217c1c690951ae5da7d6d05956e7b3ac  repro_v1.9.9/legacy_v1.8.8/recalibrate_prospective_model.py
4eb87c90cdd370431c4de8d719d95db630046f0845ddc04849fde343f8b4b9a8  repro_v1.9.9/legacy_v1.8.8/reference_results/aggregation_order_sensitivity.json
145fc988a52b959c117b127247e694afc5d6502d69a4d2b16e9454d5e20646eb  repro_v1.9.9/legacy_v1.8.8/reference_results/anchor_sensitivity_table.csv
253a4c9a399af0f65bfc01716ee39bc1ad5f0d6a929cd35effb4617416134029  repro_v1.9.9/legacy_v1.8.8/reference_results/count_scaling_table.csv
1e49ed790b3ccab6fec5943e433251e640fa680989318b4160a6013ef0697814  repro_v1.9.9/legacy_v1.8.8/reference_results/cutoff_k_table.csv
1e92c0019b17f3790ae6077d3a719e8570044f3b963c8783b1e64ff98bf6a38d  repro_v1.9.9/legacy_v1.8.8/reference_results/cutoff_redistribution_table.csv
3d22f364fd12dddf0b9fb1b38db953f02b7583443e99f28d5138d09d802eb8e9  repro_v1.9.9/legacy_v1.8.8/reference_results/effective_F_table.csv
56a882ba62774e9b1c8597317e84221ae310259a96f12e96632e6ee22d34d7bf  repro_v1.9.9/legacy_v1.8.8/reference_results/global_sensitivity_table.csv
5493851f82559ff5beb393e17b1989d991dc289cc9fdc44cb57b4f6e17c70c0a  repro_v1.9.9/legacy_v1.8.8/reference_results/model_allocation_table.csv
178eec12643c52822cc60da16cc820cc63221504999ec38915b6c09986389ae4  repro_v1.9.9/legacy_v1.8.8/reference_results/output_sha256.json
b77cff9fcdd470718e0e04d24e814fb8be456fb4b05ed3bd62950c81be856d45  repro_v1.9.9/legacy_v1.8.8/reference_results/recalibrate_prospective_model.txt
9c0c3e343f7f3984f81fa36b02d6999c9631176fd1cffbe4e768bf540b961e91  repro_v1.9.9/legacy_v1.8.8/reference_results/reference_values.json
89c028146fd4910bb862ac27aa01bfff1c14488d7d52c781d05889e92cebe059  repro_v1.9.9/legacy_v1.8.8/reference_results/sector_prior_mean_shift.json
31c1a9a6d00014c5754b1271f9175a650ebe005dec66e3da0b3e94950360c929  repro_v1.9.9/legacy_v1.8.8/reference_results/sector_prior_sensitivity.json
3468bbd7908c894bfd912b58a4debb05b4c3a6093c4c7e3e252b0889a0c49110  repro_v1.9.9/legacy_v1.8.8/reference_results/singleton_geometry.json
ae85098a0adc3b747ea73123663e2913a0979ae256504d0da900cadbd0a6c907  repro_v1.9.9/legacy_v1.8.8/reference_results/universal_modulus_sensitivity.json
19009c3bdcfb1f183baf9c6ea7a273d40bb552186b7aa9606627611c85cfcf4b  repro_v1.9.9/legacy_v1.8.8/requirements.txt
662d166a2969305b417bf4cd79b9724ff0b38f1a5266a0581f4fffaef273bf44  repro_v1.9.9/legacy_v1.8.8/results_channel_ablation/CHANNEL_ABLATION_REPORT.md
a809c33f0aa4515b2f12232c94dd7b5c1e01b1c6f163bdb4e078c53e209f6dfe  repro_v1.9.9/legacy_v1.8.8/results_channel_ablation/channel_ablation_intervals.csv
f5a11e1f23144182a0382f2f2403357a8ce4b05c9bd973ce8e50d59481177217  repro_v1.9.9/legacy_v1.8.8/results_channel_ablation/channel_ablation_leave_one_out.csv
3c5ef23c17c5795f7ff0973c064e0db25bc9054a6a24fa4d69dd43499c2d28d2  repro_v1.9.9/legacy_v1.8.8/results_channel_ablation/channel_ablation_leave_one_out.json
9c5f867a802d41efc3318386d2249135f4410942a2b8d4fc46c8b5459b401994  repro_v1.9.9/legacy_v1.8.8/results_channel_ablation/channel_ablation_leave_one_out_intervals.csv
6ee1fd84839744c391bf83c7659d3f0a9cf230a67494781830072bd45cff44d4  repro_v1.9.9/legacy_v1.8.8/results_channel_ablation/channel_ablation_results.json
ab7a4fa5eefa1c3e659e26f3aedf4cf39d33aa2105daf3c19126ddfe72c0dbe9  repro_v1.9.9/legacy_v1.8.8/results_channel_ablation/channel_ablation_summary.csv
915832496bdb15a5c04052bff27013761370945cb89d9146c6e78d29ff52652d  repro_v1.9.9/legacy_v1.8.8/results_channel_ablation/output_sha256.json
7f47a3b384e89c08d3dd937b9b05236629667c90fc9f5f28fbc1abe492ca93e0  repro_v1.9.9/legacy_v1.8.8/results_v2_control/V2_CONTROL_REPORT.md
83952d30481c24422627886f276a9a1536c0bb66a42595d8a7e8c53491e67690  repro_v1.9.9/legacy_v1.8.8/results_v2_control/output_sha256.json
c0856432bb32cdaebb12ebf19d9d5c996a095c60b3311baf555eb53a403f4358  repro_v1.9.9/legacy_v1.8.8/results_v2_control/v2_conditioned_strata.csv
fe948990ba10a353b0703e46419fb4ca3f21faf272a50290eea826d7f82ae3fe  repro_v1.9.9/legacy_v1.8.8/results_v2_control/v2_control_intervals.csv
540ffd914d9d8bd76b47789d705e9b8238a7ec241a29973d499c357d6e092de6  repro_v1.9.9/legacy_v1.8.8/results_v2_control/v2_control_results.json
d7d0d64d865b9d5a9f33f3adffb4611545aa893d0d814201127250c67a5ab2e4  repro_v1.9.9/legacy_v1.8.8/results_v2_control/v2_control_summary.csv
a19a7fbcceae10a405eaf8763a086646c769d359994dfb12f98e7b068436d184  repro_v1.9.9/legacy_v1.8.8/run_all.py
e283bc232c6bade225f5da578484b3786e763082d6014e3023bf9703f2b88cef  repro_v1.9.9/legacy_v1.8.8/structural_model.py
e3a5f437e5fd3b464319bab4218cbf0a7669619398f8c57293283817c21e29bb  repro_v1.9.9/legacy_v1.8.8/verify_reference.py
82846b5b9ee234dd4da961bd0df6411b679614d26ee833994ec5f36f988e893d  repro_v1.9.9/legacy_v1.8.8/wagstaff_randomization.py
cc80f5edae60795ef9b6404c7d15b4ff2b421610da32ae8402d3cd0533c5fcca  repro_v1.9.9/reference_sensitivity/aggregation_order_sensitivity.json
f7332968b9bbdfca0645934878ad229d89a4a6177f3d5491c58eb03061896e06  repro_v1.9.9/reference_sensitivity/sector_prior_mean_shift.json
f06003908cd39f5671154455314126b9ad85e3a984f071d07c21ae26ddd8f6c8  repro_v1.9.9/reference_sensitivity/sector_prior_sensitivity.json
3869db28ded10e07c6966eb70e4d1a2729e11c9b96a2270d77d9688b591e9031  repro_v1.9.9/reference_sensitivity/universal_modulus_sensitivity.json
2ebb4a0081067ceeb7209e4c1f156d8f1c0fc602bb54cce7b548af751e347616  repro_v1.9.9/reference_v10/alignment_controls.json
f8dcd8a84ef39cfb51af5b34d55cda6bc3a10c26e5436fa47da5f3ca916b386d  repro_v1.9.9/reference_v10/all_target_audit_summary.json
1902b731d3b821998bca51d97cf8a1cf36fda80bb3b79e4812cb520211c3a8f6  repro_v1.9.9/reference_v10/borrowed_permutations.csv
22c62abebcc22ec23a7d91c094ded5d9af08df0ca377e65e3419b3d7e406d829  repro_v1.9.9/reference_v10/coherent_shifted_families.csv
f6e039d2f2f7f9f825235acb3fcffc7537ec44b586756e363f5e0b633d4e68e6  repro_v1.9.9/reference_v10/coherent_shifted_families.json
a7bf128204d6dfc42a54fa08ea8f6397aaeaf2734b761678926a94afc4fbcfc3  repro_v1.9.9/reference_v10/coherent_shifted_fixture.json
bd8bb9201a26fd8a1f29b508cf4adb0b5467219063684c88f886fbe1d6b4a498  repro_v1.9.9/reference_v10/geometry_results.json
9ef14550c811f79954009cf86ec95ba87f6696912ff36d4fbf0109db901580f8  repro_v1.9.9/reference_v10/identity_refinement.json
2a4d952094aab7fe4371ceebf8d791263027216d37c9eeba001ff9aef74714f9  repro_v1.9.9/reference_v10/prospective_evidence.json
d9a925e37e59900413f9f7f3bb0ea0be43d94a64e8e61d6e729da7bdb1f740c5  repro_v1.9.9/reference_v10/score_residual.json
2809ec436e038b42914c56befa8fba6cd5894ba46cd49ae1912e15f960ed7983  repro_v1.9.9/reference_v10/score_residual_fixture.json
642414f1c04ca9a6286405d6d95176413e0c7112a19f80cd026283d296683605  repro_v1.9.9/reference_v10/selected_family_contrasts.csv
3ab7b72e6f3c456065332ba475b9e87634302f74a5cb04dbb8824000522d7aff  repro_v1.9.9/reference_v10/selected_family_fixture.json
c07a9f601d8a5768cffb03aac78dc77781f0c300a01d81c7eea88801332ec462  repro_v1.9.9/reference_v10/selected_family_generic.json
aa1582a090f9dfed1ef59f782a82c32866e5335103e66742a4517b0af3e94927  repro_v1.9.9/reference_v10/shifted_A8.csv
78631ebef4b4c28583a5b6d69dfd316734c6d28e5fab9a355880c8954fa575b6  repro_v1.9.9/reference_v10/shifted_A8.json
fbe18840a0cd7c2888da98a811c5c679104351a80793dfbf5c71461e534e3a7c  repro_v1.9.9/reference_v10/shifted_A8_fixture.json
52548c78f8fb1d330a1f664c40ec3cc86f3119df7813376d86d3bcf1c2ce829c  repro_v1.9.9/reference_v10/shifted_transmission.csv
74242f1c87392c7a893b1ae941fb1c359189b3f553e025f10124a3a523128137  repro_v1.9.9/reference_v10/shifted_transmission.json
21a9d354d9d6147b8eeb370a908fe242219a03f3ea25273f1ec5bbfb6689b67f  repro_v1.9.9/reference_v10/shifted_transmission_fixture.json
0aadc60c204731909fff7522ab35da75e5f7d7a8fc9f856651a8a324354df872  repro_v1.9.9/reference_v10/size_only_control.csv
e840ba28a5fbad3ec86d6935b48306dacf2a6f84f9f795d1a508b0a19ad975e0  repro_v1.9.9/reference_v10/size_only_control.json
19009c3bdcfb1f183baf9c6ea7a273d40bb552186b7aa9606627611c85cfcf4b  repro_v1.9.9/requirements.txt
6f29924be23d84ab1480e42b809642e4dbcfc3a7663a1f6b841d50f8b767255c  repro_v1.9.9/run_all.py
3388558fe8db00e12ea928ebc3e55229f549570043d22fc9a7f73deabc046e8c  repro_v1.9.9/secondary_audits/README.md
631df84f3c66b8a816c60f7880c3c4c8c2dd758fcdee7ce67e051450d277fd67  repro_v1.9.9/secondary_audits/assigned_identity_p_plus_1.md
6045dd5145423e6b4e75340324507c8575869ce95f13a1dedb760be9c2ecb2ba  repro_v1.9.9/secondary_audits/raw_shifted_weight_likelihood.md
83706588cfbf898c62df4fd7c71aa121851a2cb041886782bf1cd0ec8009ec5e  repro_v1.9.9/v10/all_target_kernels.py
8f88f81bafefb2228f38e7a2e7c65b9fd2c807c71f8d5c70c665f4239c3bdab1  repro_v1.9.9/v10/audit_alignment_controls.py
0ea363d0d50f97b80a13d5be3d4fbedc1c1c0c985ef4250034aaa27a6105ec5d  repro_v1.9.9/v10/audit_coherent_shifted_families.py
cdf8e7d48e8c431dcc17270c6692bc0582df146af07c2a47d1b9510767b7eb55  repro_v1.9.9/v10/audit_identity_refinement.py
17d2820b29fe8eae213c87003f4bbcceeff5588199ad144b87f6a10acff71291  repro_v1.9.9/v10/audit_prospective_evidence.py
729693780b8ea084cf7fbb92ce04d9c6d232252e39aee382036453bb830739a1  repro_v1.9.9/v10/audit_score_residual.py
a7c6b4908c39fabd348d5699b44caefec0892f4ac6378b26bddb21cef94cccbf  repro_v1.9.9/v10/audit_selected_family_generic_target.py
4a0706e0e46b4549e91923786b3439c083a393d169f92ace5d0f1728248d847b  repro_v1.9.9/v10/audit_shifted_A8.py
77f2ee8b31a768d02521d9f5295f71a64150a23ded4c5eb48142b7ce1196fa81  repro_v1.9.9/v10/audit_shifted_transmission.py
0cdadc24fd329f3911c9fa7aa62c8377c298d9e56678a55bdb63c4d44430e2b4  repro_v1.9.9/v10/audit_size_only_control.py
ee6a38388b59e85eb7bdc61ef2e95972ab2cb87a7825712203f107f9f52b47b1  repro_v1.9.9/v10/audit_target_geometry.py
dca7637df9718930d2eeb6e0b606dc130ddc39e0a6debd555b9334cfe39d9dd6  repro_v1.9.9/v10/order_audit_common.py
5232d093a96fe32dca42dbc56c11137210b33cc365aef1dde5c0b5cda1b9cff9  repro_v1.9.9/v10/reproduce_all_target.py
834b8faad3e7c980d463406c89ac650b3086b3bf2e8d6557e521b21919dec002  repro_v1.9.9/v10/verify_reference_v10.py
8d00fc7905b173fe9bd63da2102b82577086952635fb319999d3ce69403fdef2  reproduce_even_order.py
a21ac05c008ac243854f8457dd254cc9ab7f4778da01905741c025150ea9590c  requirements.txt
5ecc30881c6fdbb7f982a9982bbb21c3b7f1016b90073d49b03b38aaef0104fa  verify_package.py


==> anc/README.md <==
# Reproducing arXiv:2603.08994v8

This package contains the numerical programs, input data and reference results
for the article and its technical supplement. Run commands from this directory.
The article sources are `../main.tex` and `../supplement.tex`.

## Setup

Use 64-bit Python 3.12 in an isolated environment:

    python -m pip install -r requirements.txt
    python verify_package.py

The localization census also requires g++ with C++17. Full population runs need
several GB of RAM and disk. Large derived arrays are generated when needed.

## Reproduction commands

Choose a new output directory for each run.

**Core formulas and finite checks:**

    python repro_v1.9.9/run_all.py --quick --output-dir /path/to/new/core_checks

**Complete historical and larger-interval calculations, with integrated controls:**

    python repro_v1.9.9/run_all.py --rebuild --output-dir /path/to/new/full_run

**Even-order and 2-adic controls (Supplement S.3):**

    python reproduce_even_order.py --output-dir /path/to/new/even_order_run

This command rebuilds the three census arrays, runs the diagnostics and compares
ten JSON results with their supplied references. To reuse previously generated
arrays, add `--census-dir /path/to/direct_audit`.

**Residual-proxy sensitivity (Supplement S.4, Table S6):**

    python -c "import shutil; shutil.copytree('analyses_2026-10-17', '/path/to/new/residual_run')"

In that working copy, run:

    python run_sensitivity.py
    python verify_sensitivity.py

**Homogeneous localization (Supplement S.1, Table S1):**

Copy `analyses_2026-10-25_homogeneous_localization/` into a new working directory,
then run there:

    g++ -O3 -std=c++17 localization_audit.cpp -o localization_audit
    ./localization_audit > localization_census.csv
    python validate_localization.py

**Reduced larger-interval calculation only:**

    python repro_v1.9.9/legacy_v1.8.8/recalibrate_prospective_model.py

## Files and reference values

| Material | Location |
| --- | --- |
| Core numerical programs and input snapshot | `repro_v1.9.9/legacy_v1.8.8/` |
| Target geometry and integrated control programs | `repro_v1.9.9/v10/` |
| Core numerical references | `repro_v1.9.9/legacy_v1.8.8/reference_results/`, `repro_v1.9.9/reference_v10/` |
| Complete sector-prior and aggregation sensitivity records | `repro_v1.9.9/reference_sensitivity/` |
| Even-order controls and references | `analyses_2026-10-19/` |
| Residual sensitivity, coefficient inputs and references | `analyses_2026-10-17/` |
| Localization source and census | `analyses_2026-10-25_homogeneous_localization/` |
| Further post hoc control details and code map | `archived_explorations/README.md` |
| Distribution checksums | `MANIFEST_SHA256.txt` |
| Validation scope for this distribution | `VALIDATION.json` |

The supplied Mersenne-prime exponent sample contains 47 cases. The principal
coefficient is 0.593255130346; the historical allocation is 32.280904/14.719096;
the larger-interval higher-S share is 0.738841185639. In the code, `c` denotes the
projection coefficient theta, not the Wagstaff constant C.

The benchmarks, sensitivity scenarios and controls are post hoc. Numerical
reproduction does not validate transmission to primality. Localization concerns
fixed homogeneous channels, not the full complementary response; sensitivity
scenarios are not confidence bounds. See the article for the exact assumptions
and the distinction between proven geometry, declared responses and heuristics.


==> anc/VALIDATION.json <==
{
  "checked_utc": "2026-11-11",
  "passed": true,
  "retained_numerical_programs_inputs_and_references_modified": false,
  "core_finite_checks": {
    "passed": true,
    "exact_target_cases": 158,
    "tuples_enumerated": 1444100,
    "rational_subset_likelihood_cases": 60,
    "other_fixtures": "sector weights, singleton geometry, conditional laws, identity refinement, target and shifted-family controls"
  },
  "residual_sensitivity": {
    "population_rebuilt": 5761450,
    "eta_rows_compared": 11,
    "maximum_absolute_difference": 1.4210854715202004e-14,
    "principal_high_allocation": 32.28090404899437
  },
  "even_order_audit": {
    "three_censuses_rebuilt": true,
    "population": 5761450,
    "pairs": {
      "aligned_even": 91808374,
      "pure_power_two": 11619521,
      "mixed_even": 80188853
    },
    "diagnostic_outputs_compared": 10,
    "maximum_absolute_difference": 8.526512829121202e-14,
    "order_fixture_exponents": 90,
    "subset_fixtures": 15
  },
  "homogeneous_localization": {
    "five_censuses_rebuilt": true,
    "small_group_cases": 588,
    "actual_complementary_pairs_below_300": 1603,
    "sector_mass_interval_certified": false
  },
  "larger_interval": {
    "population_rebuilt": 45086079,
    "fixed_theta": 0.593255130346,
    "threshold": 1.071704,
    "higher_S_weight_share": 0.738841185639
  },
  "scope": "Reproduction and internal consistency of the principal historical census, primary randomization, local and occupancy analyses, order decomposition and integrated target/shift controls. The separate residual, even-order, localization and larger-interval checks are also recorded here. These computations do not establish transmission to primality or independent predictive validation. Finite numerical audits do not provide uniform interval certification of the large-modulus approximations.",
  "principal_historical_census": {
    "rebuilt_from_source": true,
    "prime_exponents": 5761450,
    "active_pairs": 130844312,
    "theta": 0.5932551303461266,
    "beta": 0.6469600736256025,
    "unanchored_high_allocation": 28.610737427323883,
    "anchored_allocation": [
      32.280904048995566,
      14.719095951004434
    ],
    "reference_checks_passed": true,
    "cumulant_audit": {
      "sampling_attempts": 600,
      "admissible_pairs": 599,
      "maximum_absolute_error": 6.122e-12,
      "uniform_error_certified": false
    }
  },
  "primary_randomization": {
    "rebuilt": true,
    "observed_high": 32,
    "cases": 47,
    "conditioned_interval_totals": [
      10,
      8,
      6,
      5,
      5,
      13
    ],
    "null_mean": 23.32797643069155,
    "two_sided_reference": 0.011540262680912423,
    "upper_tail": 0.007402043549475938
  },
  "local_and_occupancy_analyses": {
    "rebuilt": true,
    "local_cases": 48,
    "singleton_factorizations": 143,
    "singleton_pairs": 833,
    "main_local_and_occupancy_reference_checks_passed": true
  },
  "order_class_decomposition": {
    "rebuilt": true,
    "active_pairs": 130844312,
    "valuation_strata": 26,
    "observed_odd_part_high": 25,
    "validation_passed": true
  },
  "integrated_target_and_shift_controls": {
    "population_workflow_rebuilt": true,
    "reference_comparisons_passed": true,
    "checks": [
      "distributed file SHA256",
      "independent rational subset likelihood and scale fixtures",
      "exact rational target enumeration",
      "identity product refinement and individual-factor counterexample",
      "conditional evidence finite enumeration and N=6 table",
      "selected_family_fixture.json",
      "shifted_A8_fixture.json",
      "coherent_shifted_fixture.json",
      "score_residual_fixture.json",
      "matched full population, census and completion",
      "generic size control and direct-prefix verification",
      "frozen 300 borrowed-set permutations and shifted partition",
      "unchanged principal historical kernel",
      "selected-family target averaging, count/composition, and additive contrast attribution",
      "shifted_A8.json",
      "coherent_shifted_families.json",
      "score_residual.json",
      "matched twelve-shift laws, per-interval partitions and full-set likelihoods"
    ]
  },
  "document_checks": {
    "main_pages": 44,
    "supplement_pages": 10,
    "internal_links_checked": 150,
    "destination_collisions": 0,
    "unresolved_references": 0,
    "numbered_equations_tables_and_proofs_preserved": true
  },
  "aggregation_and_sector_prior_sensitivity_scope": "Supplied sources and frozen references reviewed. Full sensitivity reruns are not counted in this review; the additional full shared-sector rerun was stopped for computational cost."
}


==> anc/analyses_2026-10-17/METODO.md <==
# Sensibilidad mediante un proxy residual — análisis del 17-10-2026

Población: 5,761,450 exponentes primos 13<=p<1e8, seis intervalos y 47 casos históricos del manuscrito. La partición S1 y sus 32 casos high son fijos. La regla principal (censo a<p) usa theta1=0.593255130346. Los theta_k, k=2,..,12, proceden de benchmarks coherentes a<min(1000,p); no pertenecen a la misma definición de cutoff que H1, ni han sido calibrados con primalidad.

r_k(p)=1-theta_k+theta_k*tau(p-k)/log p.
Z(p)=(1/11)*sum_{k=2}^{12} log r_k(p).
G_eta(p)=exp(eta Z(p)); eta=0 implica G=1 exactamente.
w_eta(p)=log(p)/p * r1(p) * G_eta(p).

Dentro de cada uno de los seis intervalos, cualquier factor positivo de normalización que preserve la masa de Wagstaff cancela en los cocientes high/low y en la ley de subconjuntos de Fisher condicionada al número observado. La asignación es suma de los seis N_I por la cuota de pesos high en cada uno. p_two calculado con el producto de pesos por subconjuntos, sin reemplazo, y cola bilateral centrada en la esperanza exacta; no representa la probabilidad de que la hipótesis de fondo neutro sea cierta.

Interpretación: análisis de sensibilidad construido post hoc; eta es un parámetro de fuerza del fondo desconocido, no un coeficiente estimado. eta=11 equivale a transmitir simultáneamente once factores r_k enteros, un stress test extremo no justificado. Eta negativo invierte la dirección de este proxy, sin significado físico adjudicado. El contraste no prueba ninguna transmisión de las Hk desplazadas, ni modela el fondo completo.


==> anc/analyses_2026-10-17/coeficientes_Hk_fuente.csv <==
k,prime_exponents,Mersenne_cases,obs_high,obs_low,theta_k,beta_k,Wagstaff_high,Hk_unanchored_high,Hk_anchored_compressed_high,Hk_anchored_raw_high,delta_comp_vs_Wagstaff,delta_raw_vs_Wagstaff,active_pairs,abs_error_compressed,abs_error_raw,delta_comp_vs_unanchored,illustrative_logLR_vs_half_binomial
1,5761450,47,32,15,0.5392919114092923,0.6684251762002317,23.554441364482468,28.470980270383677,31.751323644948112,30.600260747220858,8.196882280465644,7.04581938273839,41125842,0.248676355051888,1.399739252779142,3.280343374564435,2.936913462140007
2,5761450,47,19,28,0.5051951120825883,1.118670423943259,23.49356471128534,25.84815768718873,28.674264511814314,27.38325116713937,5.1806998005289735,3.8896864558540294,12017935,9.674264511814314,8.38325116713937,2.826106824625583,-3.0611728532705547
3,5761450,47,16,31,0.5407621394477653,0.8620417387679709,23.516730686030584,27.011663356154454,29.91307880779646,28.971025094329203,6.396348121765875,5.454294408298619,26304352,13.91307880779646,12.971025094329203,2.9014154516420056,-6.9406333178759105
4,5761450,47,22,25,0.5051930755308739,1.1251730982115589,23.481836340723078,25.895338327643678,28.651286670300912,27.484033277760602,5.169450329577835,4.0021969370375245,12015856,6.651286670300912,5.484033277760602,2.755948342657234,-2.268764808491188
5,5761450,47,28,19,0.5305331534693077,0.7479294127898427,23.587358579441887,27.912265369387235,30.989207910589904,29.99956618717444,7.401849331148018,6.4122076077325545,32955840,2.9892079105899043,1.999566187174441,3.076942541202669,0.8922965833676346
6,5761450,47,29,18,0.47827235780176247,1.3055075630329966,23.413060853876182,24.84293697667141,26.532646590826303,25.847040802997252,3.119585736950121,2.4339799491210705,5743652,2.467353409173697,3.1529591970027475,1.6897096141548928,1.0453943838849664
7,5761450,47,28,19,0.5427302684357329,0.7133011842748392,23.48668749328768,28.20810119959493,31.35441754432531,30.422282745367454,7.867730051037633,6.935595252079775,36426890,3.3544175443253117,2.422282745367454,3.1463163447303835,0.12183066693387912
8,5761450,47,27,20,0.5053578362377283,1.1225442887500183,23.511469875433164,25.86975036549332,28.674828379768456,27.4087884749556,5.163358504335292,3.8973185995224355,12017557,1.6748283797684564,0.40878847495559967,2.8050780142751357,0.577491725859515
9,5761450,47,24,23,0.5381657054961858,0.8749624733332997,23.502177925224963,26.980566202294774,29.811254817759426,28.920409004918625,6.309076892534463,5.418231079693662,26297999,5.811254817759426,4.920409004918625,2.830688615464652,-1.6474492227603577
10,5761450,47,21,26,0.4650218394823449,1.1950679144066254,23.481564562522685,25.409705767124677,27.351652273105177,26.637307765290362,3.8700877105824922,3.1557432027676775,8683248,6.351652273105177,5.6373077652903625,1.9419465059805,-1.3641848929992597
11,5761450,47,22,25,0.5491046979280076,0.6918504890504666,23.510422069282328,28.280742659852862,31.78476719080114,30.452486041544468,8.274345121518813,6.94206397226214,38120726,9.78476719080114,8.452486041544468,3.5040245309482785,-3.7405932531830492
12,5761450,47,26,21,0.4784747452948129,1.3100223911973299,23.36342780688031,24.792842225369487,26.49596827722383,25.79743224895221,3.132540470343521,2.434004442071899,5742950,0.49596827722383097,0.20256775104779123,1.703126051854344,-0.019915079088700216
13,5761449,46,22,24,0.5539085419468903,0.6865220570478917,23.046075884580112,27.810818715086604,31.299148390109817,29.966887120836056,8.253072505529705,6.920811236255943,39823381,9.299148390109817,7.966887120836056,3.4883296750232127,-3.854942735252926


==> anc/analyses_2026-10-17/reference/sensibilidad_fondo_eta.csv <==
eta,model_high,model_low,observed_high,contrast_observed_minus_allocation,fisher_mean,fisher_sd,p_two,p_equal,p_upper,p_lower
-3.0,33.48604087593119,13.513959124068812,32,-1.486040875931188,33.20213987764291,3.052158193975998,0.7432082780893453,0.11760577508304361,0.7164751189041185,0.4011306561789252
-2.0,33.0925081791203,13.907491820879699,32,-1.0925081791203013,32.80752915363638,3.0783467164623928,0.8709478441594647,0.12263323535225422,0.6705411598748077,0.4520920754774466
-1.0,32.690745876356004,14.309254123643996,32,-0.6907458763560044,32.40448257643334,3.103735198740558,1.0,0.12576746768511407,0.6214105818980679,0.5043568857870462
-0.5,32.48682450127701,14.513175498722987,32,-0.48682450127701316,32.199849773567124,3.116108592437108,1.0,0.1265537271898909,0.5958520158854803,0.5307017113044107
0.0,32.280904048994365,14.719095951005635,32,-0.2809040489943655,31.993176510440485,3.128256916656852,1.0,0.12679371954789415,0.5697606792524241,0.55703304029547
0.5,32.073007413181145,14.926992586818855,32,-0.0730074131811449,31.784489610686535,3.140171774016945,1.0,0.12647680575773548,0.543244451969766,0.5832323537879696
1.0,31.863159186744056,15.136840813255944,32,0.13684081325594377,31.57381785280348,3.1518447656728465,0.9999999999999998,0.1255997651427492,0.5164184365021,0.609181328640649
2.0,31.43771494461462,15.56228505538538,32,0.5622850553853809,31.146644748654587,3.174431621559089,0.8754547979896461,0.12219078072688626,0.46232484864443374,0.6598659320824526
3.0,31.00480272075694,15.995197279243062,32,0.9951972792430617,30.711927068148675,3.195950730533813,0.7559146919023482,0.11669407739233544,0.40848712240412893,0.7082069549882063
5.0,30.117640679275862,16.882359320724138,32,1.882359320724138,29.821097127568443,3.23552306014261,0.5401905947341216,0.10050620762027664,0.30559873762814027,0.7949074699921368
11.0,27.309667668102588,19.690332331897412,32,4.690332331897412,27.00535106542899,3.3221207309884755,0.1747409532362383,0.0394864234805362,0.08661729624105313,0.9528691272394832


==> anc/analyses_2026-10-17/requirements.freeze.txt <==
llvmlite==0.44.0
numba==0.61.2
numpy==2.2.6
pandas==2.2.3
python-dateutil==2.9.0.post0
pytz==2026.5
six==1.17.0
tzdata==2026.5


==> anc/analyses_2026-10-17/run_sensitivity.py <==
"""Post hoc sensitivity: joint H2...H12 compressed anchored responses on the H1 / S1 partition.
NO derived simultaneous transmission law. Positive multiplicative perturbations of the H1 weighting.
Uses prime exponents 13 <= p < 1e8, exact V10 six intervals and 47 observed cases.
theta1 full from manuscript; theta2..12 from coherent shifted-family a<1000 diagnostics.
Run: python analisis_fondo_conjunto.py
"""
import os, time, math, csv, json
import numpy as np
import pandas as pd
from numba import njit
ROOT=os.path.dirname(__file__)
OUT=ROOT
N=100_000_000
EDGES=np.array([13,1000,10000,100000,1000000,10000000,100000000],dtype=np.int32)
CASES=np.array([13,17,19,31,61,89,107,127,521,607,1279,2203,2281,3217,4253,4423,9689,9941,11213,19937,21701,23209,44497,86243,110503,132049,216091,756839,859433,1257787,1398269,2976221,3021377,6972593,13466917,20996011,24036583,25964951,30402457,32582657,37156667,42643801,43112609,57885161,74207281,77232917,82589933],dtype=np.int32)
start=time.monotonic()
def log(*msg):print(' '.join(map(str,msg)),'seconds',round(time.monotonic()-start,2),flush=True)

@njit
def tau_sieve(n,small):
    spf=np.zeros(n,np.uint16)
    for p0 in small:
        v=int(p0)
        for q in range(v*v,n,v):
            if spf[q]==0: spf[q]=v
    t=np.zeros(n,np.uint16);e=np.zeros(n,np.uint8);t[1]=1
    for q in range(2,n):
        v=int(spf[q])
        if v==0: t[q]=2;e[q]=1
        else:
            x=q//v
            if x==v or spf[x]==v:
                old=int(e[x]);e[q]=old+1;t[q]=int(t[x])//(old+1)*(old+2)
            else:e[q]=1;t[q]=int(t[x])*2
    return t

@njit
def fisher_pair(w,mask,n):
    pos=np.zeros(n+1);neg=np.zeros(n+1);pos[0]=1.;neg[0]=1.
    nc=nd=0
    for i in range(len(w)):
        v=w[i]
        if mask[i]:
            nc+=1
            for j in range(min(n,nc),0,-1):pos[j]+=v*pos[j-1]
        else:
            nd+=1
            for j in range(min(n,nd),0,-1):neg[j]+=v*neg[j-1]
    arr=np.zeros(n+1)
    for j in range(n+1): arr[j]=pos[j]*neg[n-j]
    arr/=np.sum(arr)
    return arr

def partition(p,sk,b,cuts):
    high=np.zeros(p.shape,dtype=np.bool_);lo=0
    for hi in cuts:
        ix=np.lexsort((p[lo:hi],-sk[lo:hi]));c=np.cumsum(b[lo:hi][ix]);target=c[-1]/2
        j=int(np.searchsorted(c,target));cnt=j+1
        if j>0 and abs(c[j-1]-target)<abs(c[j]-target):cnt=j
        high[lo+ix[:cnt]]=True;lo=hi
    return high

def allocation(w,high,cuts,ns,details=False):
    a=0.;q=[];lo=0
    for hi,n in zip(cuts,ns):
        x=float(w[lo:hi][high[lo:hi]].sum()/w[lo:hi].sum());q.append(x);a+=n*x;lo=hi
    return (a,q) if details else a

def infer(w,high,cuts,ns,observed):
    law=np.array([1.]);lo=0
    for hi,n in zip(cuts,ns):
        law=np.convolve(law,fisher_pair(w[lo:hi],high[lo:hi],int(n)));lo=hi
    grid=np.arange(len(law));mu=float(grid@law);sd=float(np.sqrt(((grid-mu)**2)@law));dif=abs(observed-mu)
    p2=float(law[np.abs(grid-mu)>=dif-1e-10].sum());peq=float(law[observed])
    return {'fisher_mean':mu,'fisher_sd':sd,'p_two':p2,'p_equal':peq, 'p_upper':float(law[observed:].sum()),'p_lower':float(law[:observed+1].sum())}

coeff=pd.read_csv(os.path.join(OUT,'coeficientes_Hk_fuente.csv'))
theta={int(r.k):float(r.theta_k) for r in coeff.itertuples()}
theta_full=0.593255130346
assert len(theta)>=12
log('sieving primes')
pr=np.ones(N,np.bool_);pr[:2]=False
for t in range(2,math.isqrt(N-1)+1):
    if pr[t]:pr[t*t::t]=False
p=np.flatnonzero(pr).astype(np.int32);del pr
p=p[p>=13];assert len(p)==5_761_450
log('sieving tau')
small=np.arange(2,math.isqrt(N-1)+1,dtype=np.int32)
small=small[np.isin(small,p)] # p>=13 excludes 2,3,5,7,11! fix below
small=np.array([2,3,5,7,11]+small.tolist(),dtype=np.int32)
tau=tau_sieve(N,small);assert tau[12]==6 and tau[60]==12
log('sieve ready')
P=p.astype(np.float64);logp=np.log(P);b=logp/P
x1=tau[p-1].astype(np.float64)/logp
s1=np.log(tau[p-1])/np.log(logp)
cut=np.searchsorted(p,EDGES[1:]);ns=np.histogram(CASES,bins=EDGES)[0]
high=partition(p,s1,b,cut);obs_by=[]
for j in range(6):
    cs=CASES[(CASES>=EDGES[j])&(CASES<EDGES[j+1])]
    obs_by.append(int(high[np.searchsorted(p,cs)].sum()))
assert obs_by==[7,5,4,4,3,9],obs_by
obs=sum(obs_by)
log('S1 partitions',obs_by,obs)


# H1 full as in V10; coherent Hk shift statistics as deliberately hypothetical background
r1=(1.-theta_full)+theta_full*x1
z=np.zeros(len(p),dtype=np.float64)
for k in range(2,13):
    xx=tau[p-k].astype(np.float64)/logp
    rk=1.-theta[k]+theta[k]*xx
    assert rk.min()>0
    z+=np.log(rk)/11.0
    log('added shift',k)
models=[]
for eta in [-3.,-2.,-1.,-0.5,0.,0.5,1.,2.,3.,5.,11.]:
    w=b*r1*np.exp(eta*z)
    alloc,q=allocation(w,high,cut,ns,True)
    fit=infer(w,high,cut,ns,obs)
    row={'eta':eta,'model_high':alloc,'model_low':47-alloc,'observed_high':obs,'contrast_observed_minus_allocation':obs-alloc,**fit}
    models.append(row)
    log('eta',eta,'alloc',alloc,'fisher mean',fit['fisher_mean'],'p',fit['p_two'])
pd.DataFrame(models).to_csv(os.path.join(ROOT,'sensibilidad_fondo_eta.csv'),index=False)
with open(os.path.join(ROOT,'METODO.md'),'w') as f:
    f.write('# Sensibilidad del fondo=1, V10 — análisis auxiliar fechado 17-10-2026\n\nPoblación: 5,761,450 exponentes primos 13<=p<1e8, seis intervalos y 47 casos históricos del manuscrito V10. La partición S1 y sus 32 casos high son fijos. La regla principal (censo a<p) usa theta1=0.593255130346. Los theta_k, k=2,..,12, proceden de benchmarks coherentes a<min(1000,p); no pertenecen a la misma definición de cutoff que H1, ni han sido calibrados con primalidad.\n\nr_k(p)=1-theta_k+theta_k*tau(p-k)/log p.\nZ(p)=(1/11)*sum_{k=2}^{12} log r_k(p).\nG_eta(p)=exp(eta Z(p)); eta=0 implica G=1 exactamente.\nw_eta(p)=log(p)/p * r1(p) * G_eta(p).\n\nDentro de cada uno de los seis intervalos, cualquier factor positivo de normalización que preserve la masa de Wagstaff cancela en los cocientes high/low y en la ley de subconjuntos de Fisher condicionada al número observado. La asignación es suma de los seis N_I por la cuota de pesos high en cada uno. p_two calculado con el producto de pesos por subconjuntos, sin reemplazo, y cola bilateral centrada en la esperanza exacta; no representa la probabilidad de que la hipótesis de fondo neutro sea cierta.\n\nInterpretación: análisis de sensibilidad construido post hoc; eta es un parámetro de fuerza del fondo desconocido, no un coeficiente estimado. eta=11 equivale a transmitir simultáneamente once factores r_k enteros, un stress test extremo no justificado. Eta negativo invierte la dirección de este proxy, sin significado físico adjudicado. El contraste no prueba ninguna transmisión de las Hk desplazadas, ni modela el fondo completo. La release 1.9.9 no se modifica.\n')
log('DONE')


==> anc/analyses_2026-10-17/sensibilidad_fondo_eta.csv <==
eta,model_high,model_low,observed_high,contrast_observed_minus_allocation,fisher_mean,fisher_sd,p_two,p_equal,p_upper,p_lower
-3.0,33.486040875931174,13.513959124068826,32,-1.4860408759311738,33.20213987764291,3.052158193975998,0.7432082780893453,0.11760577508304361,0.7164751189041185,0.4011306561789252
-2.0,33.0925081791203,13.907491820879699,32,-1.0925081791203013,32.80752915363638,3.0783467164623928,0.8709478441594647,0.12263323535225422,0.6705411598748077,0.4520920754774466
-1.0,32.69074587635599,14.30925412364401,32,-0.6907458763559902,32.40448257643334,3.103735198740558,1.0,0.12576746768511407,0.6214105818980679,0.5043568857870462
-0.5,32.486824501277006,14.513175498722994,32,-0.48682450127700605,32.199849773567124,3.116108592437108,1.0,0.1265537271898909,0.5958520158854803,0.5307017113044107
0.0,32.28090404899437,14.719095951005627,32,-0.2809040489943726,31.993176510440485,3.128256916656852,1.0,0.12679371954789415,0.5697606792524241,0.55703304029547
0.5,32.07300741318115,14.926992586818848,32,-0.073007413181152,31.784489610686535,3.140171774016945,1.0,0.12647680575773548,0.543244451969766,0.5832323537879696
1.0,31.863159186744053,15.136840813255947,32,0.13684081325594732,31.57381785280348,3.1518447656728465,0.9999999999999998,0.1255997651427492,0.5164184365021,0.609181328640649
2.0,31.437714944614612,15.562285055385388,32,0.562285055385388,31.146644748654587,3.174431621559089,0.8754547979896461,0.12219078072688626,0.46232484864443374,0.6598659320824526
3.0,31.004802720756935,15.995197279243065,32,0.9951972792430652,30.711927068148675,3.195950730533813,0.7559146919023482,0.11669407739233544,0.40848712240412893,0.7082069549882063
5.0,30.117640679275866,16.882359320724134,32,1.8823593207241345,29.821097127568443,3.23552306014261,0.5401905947341216,0.10050620762027664,0.30559873762814027,0.7949074699921368
11.0,27.30966766810259,19.69033233189741,32,4.690332331897409,27.00535106542899,3.3221207309884755,0.1747409532362383,0.0394864234805362,0.08661729624105313,0.9528691272394832


==> anc/analyses_2026-10-17/verify_sensitivity.py <==
"""Finite checks and comparison with the separately dated sensitivity outputs.

Run after run_sensitivity.py. This does not run or certify release 1.9.9.
"""
from pathlib import Path
import ast, csv, itertools, json, hashlib, math, sys
import numpy as np
from numba import njit

ROOT=Path(__file__).resolve().parent

def sha(path):return hashlib.sha256(path.read_bytes()).hexdigest()

def main():
    source=ROOT/'run_sensitivity.py'
    tree=ast.parse(source.read_text())
    names={'tau_sieve','fisher_pair','partition','allocation'}
    funcs=[x for x in tree.body if isinstance(x,ast.FunctionDef) and x.name in names]
    assert len(funcs)==len(names)
    ns={'np':np,'njit':njit}
    exec(compile(ast.Module(body=funcs,type_ignores=[]),str(source),'exec'),ns)

    def trial_tau(n):
        answer=1;d=2
        while d*d<=n:
            e=0
            while n%d==0:n//=d;e+=1
            answer*=e+1;d+=1
        return answer*(2 if n>1 else 1)

    small=np.array([n for n in range(2,72) if trial_tau(n)==2],dtype=np.int32)
    t=ns['tau_sieve'](5000,small)
    assert all(int(t[n])==trial_tau(n) for n in range(1,5000))
    # An independent sum over weighted subsets checks the secondary count law.
    w=np.array([1.,2.,3.,4.,5.,6.]);mask=np.array([1,0,1,0,1,0],dtype=np.bool_)
    law_cases=0
    for n in range(7):
        brute=np.zeros(n+1)
        for sub in itertools.combinations(range(6),n):
            brute[sum(int(mask[j]) for j in sub)]+=math.prod(w[j] for j in sub)
        brute/=brute.sum()
        result=ns['fisher_pair'](w,mask,n)
        assert np.allclose(result,brute,atol=1e-14,rtol=1e-14)
        assert np.allclose(ns['fisher_pair'](w*7,mask,n),result,atol=1e-14,rtol=1e-14)
        law_cases+=1
    # Equal positive background factors on each region preserve their share.
    q=w[mask].sum()/w.sum()
    assert math.isclose((w*3)[mask].sum()/(w*3).sum(),q,abs_tol=1e-15)

    def read_rows(p):
        with p.open(newline='') as f:return {float(x['eta']):x for x in csv.DictReader(f)}
    reference=read_rows(ROOT/'reference/sensibilidad_fondo_eta.csv')
    actual=read_rows(ROOT/'sensibilidad_fondo_eta.csv')
    assert reference.keys()==actual.keys()
    errors=[]
    for eta,row in reference.items():
        for k,v in row.items():
            if k=='eta':continue
            a,b=float(actual[eta][k]),float(v)
            errors.append(abs(a-b))
            assert math.isclose(a,b,rel_tol=1e-12,abs_tol=1e-12),(eta,k,a,b)
        assert math.isclose(float(actual[eta]['model_high'])+float(actual[eta]['model_low']),47,abs_tol=1e-12)
    display={-2:('33.093','13.907'),-1:('32.691','14.309'),0:('32.281','14.719'),1:('31.863','15.137'),2:('31.438','15.562'),11:('27.310','19.690')}
    for eta,expected in display.items():
        assert tuple(f'{float(actual[eta][k]):.3f}' for k in ['model_high','model_low'])==expected
    assert abs(float(actual[0.]['model_high'])-32.2809040489952)<1e-10
    with (ROOT/'coeficientes_Hk_fuente.csv').open() as f:
        coeff={int(r['k']):float(r['theta_k']) for r in csv.DictReader(f)}
    assert all(0<coeff[k]<1 for k in range(2,13))
    record={'passed':True,'tau_trial_division_cases':4999,'finite_subset_laws_checked':law_cases,
      'eta_rows_compared':len(actual),'maximum_absolute_difference_from_archived_csv':max(errors),
      'displayed_table_rows_checked':len(display),'principal_allocation_recovered':float(actual[0.]['model_high']),
      'source_sha256':sha(source),'coefficients_sha256':sha(ROOT/'coeficientes_Hk_fuente.csv'),
      'scope':'Separate 17-Oct-2026 sensitivity and its supplied coefficients; no full release 1.9.9 rebuild.'}
    (ROOT/'verification.json').write_text(json.dumps(record,indent=2)+'\n')
    print(json.dumps(record,indent=2))

if __name__=='__main__':main()


==> anc/analyses_2026-10-19/direct_audit/INFORME_AUDITORIA_P_MENOS_1.md <==
# Auditoría de la transmisión directa de órdenes pares de la familia p−1

**19 de octubre de 2026.** Evaluación retrospectiva del benchmark singleton declarado; no constituye una prueba causal ni una validación prospectiva.

## 1. Pregunta y diseño

Se analiza si la respuesta modular de órdenes pares alineados con p−1 contiene información asociada a exponentes de primos de Mersenne **más allá de la valoración 2-ádica**. Universo completo: los 5.761.450 exponentes primos 13≤p<10^8; 47 etiquetas históricas, con 10,8,6,5,5,13 observadas en los seis rangos habituales.

La familia objeto de estudio es

\[
\mathcal A_{p,\mathrm{par}}=\{a<p:\ a\text{ primo},\ 2\mid\operatorname{ord}_a(2),\ \operatorname{ord}_a(2)\mid p-1\},
\qquad H_{\mathrm{par}}(p)=\sum_{a\in\mathcal A_{p,\mathrm{par}}}\log F_a(p;t=1).
\]

La evaluación reutiliza la fórmula singleton y el prior geométrico sectorial declarados. Para S=log τ(p−1)/log log p se construyen regiones high/low con igual masa Wagstaff por intervalo, sin usar etiquetas para ordenar y fijar los umbrales.

Pesos analizados:

\[
b_p=\frac{\log p}{p},\quad
w_{\mathrm{bruto}}(p)=b_p+\frac{H_{\mathrm{par}}(p)}p,\quad
w_{\mathrm{centrado}}(p)=b_p\biggl(1+\frac{H_{\mathrm{par}}(p)}{\log p}-c_I\biggr),
\quad c_I=\frac{\sum_{p\in I}H_{\mathrm{par}}(p)/p}{\sum_{p\in I}b_p}.
\]

Todas las asignaciones de masa proceden de sumar, para los seis rangos, el número observado de casos del rango multiplicado por la fracción de masa del modelo en la región high. **Estas asignaciones no son las esperanzas Fisher**. El contraste exacto sin reemplazo utiliza P(A|n)∝∏_{p∈A}w(p) para todo subconjunto de tamaño n.

## 2. Reproducción y resultados históricos

Se reproduce el censo 91.808.374 de pares activos de orden par, con 5.761.450 exponentes y todos los módulos primos a<p. El peso centrado principal es positivo para toda la población (multiplicador mínimo 0,243335). Resultados de S completo:

| Ley | Asignación high/47 | Esperanza Fisher exacta | p bilateral centrado | logLR sobre Wagstaff, etiquetas concretas |
|---|---:|---:|---:|---:|
| Wagstaff | 23,55444 | 23,32798 | 0,0115403 | 0 |
| H_par bruto | 27,61220 | 27,34070 | 0,17635 | +3,60792 |
| H_par centrado | 30,11151 | 29,82817 | 0,53364 | +2,91445 |
| Sustituir H/log p por media por p mod4 | 25,50947 | 25,25506 | 0,05294 | +2,13687 |
| Sustituir H/log p por media por v2(p−1) | 25,89858 | 25,64163 | 0,07312 | +3,06185 |
| Observados | **32** | — | — | — |

**Interpretación:** el score detallado ajusta la estadística S completa mucho mejor que el modelo que conserva solamente clases 2-ádicas. Sin embargo, los cocientes de verosimilitud de **las etiquetas individuales** dentro de los seis intervalos no favorecen de forma unívoca al modelo detallado frente al sustituto basado únicamente en v2.

## 3. Estratificación que fija v2(p−1)

En 26 estratos (intervalo, v2(p−1)) se mantienen los números observados de etiquetas por estrato y se reordenan los exponentes por
\[
S_{\mathrm{odd}}(p)=\frac{\log\tau((p-1)/2^{v_2(p-1)})}{\log\log p}.
\]

Hay **25 high de 47 observados**. El censo directo muestra:

| Ley | Asignación high | Esperanza Fisher | p bilateral | logLR sobre Wagstaff en 26 estratos |
|---|---:|---:|---:|---:|
| Wagstaff | 23,45346 | 23,42447 | 0,661299 | 0 |
| H_par bruto | 26,43390 | 26,3974 | 0,765578 | +0,9608 |
| H_par centrado | 28,11882 | 28,08035 | 0,363539 | **−0,1623** |
| Observados | **25** | — | — | — |

**La mejora global de la ley centrada NO se transforma en evidencia robusta de asociación residual una vez fijado v2.** La ley bruta conserva una ventaja moderada e insuficiente para identificar una causa. El score continuo residual H/log p dentro de los 26 estratos produce z≈1,47 con aproximación normal descriptiva, no un p exacto.

Este diseño está condicionado por las 47 etiquetas al seleccionar las ocupaciones de los 26 estratos; por ello responde a una pregunta **condicional**, no a la fuerza total de la señal 2-ádica. Los contrastes Fisher utilizan exactamente esa condición.

## 4. Descomposición de órdenes dentro de la familia alineada

Se recalcula la contribución de los órdenes potencia de dos (16 módulos primos de este tipo bajo 10^8) y la de órdenes mixtos (orden par con parte impar >1), conservando los mismos factores singleton y cutoff:

| Clase | Pares activos | Asignación high-S1 con centrado propio |
|---|---:|---:|
| Sólo órdenes potencia 2^j | 11.619.521 | 24,6055 |
| Sólo órdenes mixtos 2^j d (d impar >1) | 80.188.853 | 29,0604 |
| Todas las órdenes pares | 91.808.374 | 30,1115 |

La diferencia respecto a Wagstaff se descompone **exactamente a nivel de asignación de masa**, por la linealidad de la ley centrada: 1,0511 (puro) + 5,5060 (mixto) = 6,5571 (total). La parte mixta aporta ~84 % del desplazamiento modelado hacia S1 alto. Este porcentaje es atribución **del benchmark**, no fracción causal del sesgo histórico.

En el control Sodd estratificado por v2, la componente pura asigna 23,458 high, prácticamente la referencia Wagstaff 23,453, mientras la componente mixta asigna 28,275. El componente mixto capta variación de la parte impar por su propia condición d|p−1; **eso no prueba que dicha variación prediga los exponentes observados**.

## 5. Cutoff y estabilidad de la transmisión

Repetimos el censo con a<min(1000,p) sin cambiar fórmulas ni etiquetas. La restricción conserva 96,98 % de la respuesta agregada ponderada por 1/p.

| Contraste | a<p | a<min(1000,p) |
|---|---:|---:|
| High S completo, ley centrada (masa) | 30,1115 | 29,7321 |
| High S puramente 2-ádico (masa) | 29,9788 | 29,7015 |
| Media Fisher high-Sodd dentro de v2 | 28,0803 | 27,7523 |
| logLR en seis intervalos | +2,9144 | +3,1981 |
| logLR en 26 estratos v2 | −0,1623 | +0,0968 |

El fuerte ajuste histórico no depende de la cola de grandes módulos. Tampoco emerge una señal robusta después del control por v2.

Se evalúa además w_eta=b_p[1+eta(H/log p-cI)] SIN escoger eta por las etiquetas para la hipótesis principal.

| eta | logLR seis intervalos | logLR condicionado por v2 |
|---:|---:|---:|
| 0,00 | 0 | 0 |
| 0,25 | +2,1695 | +0,8071 |
| 0,50 | +3,2706 | +0,9625 |
| 0,75 | +3,5592 | +0,6779 |
| 1,00 (especificación propuesta) | +2,9144 | −0,1623 |
| 1,20 | +1,1348 | −1,7882 |

Elegir ex post la intensidad que maximiza logLR sería reajustar a las etiquetas; no se propone hacerlo.

## 6. Resultados por escala

El logLR de la ley centrada por rango es, de menor a mayor p: +0,2143, +0,2805, +0,6174, +0,7331, −0,4975 y +1,5667. Son contribuciones heterogéneas; no hay evidencia de uniformidad por rango ni de que la ventaja crezca necesariamente con p.

El control previo con S_k para k=1,…,13 proporciona un chequeo negativo: la ley H_par de p−1 no predice globalmente las particiones completas de shifts no alineados mejor que Wagstaff. En los S_k puramente 2-ádicos aparecen coincidencias redundantes causadas en gran parte por p mod 4: no representan confirmaciones independientes.

## 7. Veredicto crítico

- **Confirmado como propiedad numérica del benchmark:** la transmisión directa y centrada de órdenes pares alineados reproduce de forma próxima la partición histórica de S1 sin regresión a tau(p−1); es estable al cutoff a<1000 y depende principalmente de órdenes mixtos.
- **No confirmado por las etiquetas condicionadas:** una asociación histórica residual atribuible a la geometría detallada una vez fijada la valoración v2(p−1). La ley centrada incluso tiene logLR condicionado ligeramente negativo, aunque los datos son demasiado escasos para rechazarla.
- **Pendiente:** sensibilidad exhaustiva a la distribución de sectores declarada, a variaciones alternativas de cutoff (por ejemplo a<p/2), exactitud uniformemente certificada de la aproximación de grandes módulos, estabilidad frente a nuevos exponentes y un protocolo prospectivo fijado antes de conocer nuevas etiquetas.
- **Interpretación:** H_par es una hipótesis alternativa; el ajuste de los controles 2-ádicos debe distinguirse del valor predictivo residual del score modular.

La distinción fundamental no es si H_par tiene estructura interna más rica (la tiene), sino si esa estructura rica aporta capacidad de discriminación adicional para la primalidad, después de fijar las clases de valoración. El control efectuado no ha encontrado evidencia suficiente para afirmarlo.

## 8. Reproducibilidad y limitaciones computacionales

Se suministran los scripts, `results.json`, `ablation.json`, `cutoff_results.json`, `sensitivity_eta.json` y los CSV por 26 y 12 estratos. Los tres arrays de trabajo `H1_even_population.npz`, `H1_pure2_population.npz` y `H1_even_cut1000_population.npz` se regeneran. Los arrays de pureza y cutoff se calcularon por progresiones de órdenes multiplicativos exactos sobre el censo de exponentes primos; los filtros locales para grandes módulos reutilizan las aproximaciones numéricas del benchmark.

Para p<20.000, 2257 exponentes, se comparó la aproximación de la construcción principal con el cálculo directo de sus factores: diferencia absoluta máxima ~1,9533·10^−4 en H_par (después se sustituyeron estos valores pequeños por su evaluación exacta). En el censo puro, máximo ~1,4180·10^−4; no se ha demostrado una cota uniforme de error para p<10^8. La igualdad de la descomposición en H es algebraicamente cierta porque se calcula H_mixto=H_total−H_puro; los recuentos por familia reproducen 11.619.521+80.188.853=91.808.374.

Desde la raíz ancillary, `python reproduce_even_order.py --output-dir /ruta/nueva` reconstruye los tres censos y ejecuta los controles y sus comparaciones con las referencias. Véase el README principal para el entorno. Los resultados Fisher exactos se refieren a la ley de subconjuntos ponderados sin reemplazo especificada en el código; no atribuirles independencia prospectiva.


==> anc/analyses_2026-10-19/direct_audit/ablation.json <==
{
  "population": 5761450,
  "num_pure_moduli": 16,
  "aligned_even_pairs": 91808374,
  "pure_pairs": 11619521,
  "mixed_pairs": 80188853,
  "cutoff": "a<p",
  "centers": {
    "pure2": {
      "[13,1e3)": 0.2196495564205355,
      "[1e3,1e4)": 0.18937649550251406,
      "[1e4,1e5)": 0.18375849240747366,
      "[1e5,1e6)": 0.1689585867043939,
      "[1e6,1e7)": 0.15249373792152457,
      "[1e7,1e8)": 0.15214501434540076
    },
    "mixed": {
      "[13,1e3)": 0.03454171547942515,
      "[1e3,1e4)": 0.12021038311607879,
      "[1e4,1e5)": 0.22652817793562394,
      "[1e5,1e6)": 0.34323420291248036,
      "[1e6,1e7)": 0.47617121152000197,
      "[1e7,1e8)": 0.6421485858168381
    },
    "even": {
      "[13,1e3)": 0.25419127189996066,
      "[1e3,1e4)": 0.3095868786185928,
      "[1e4,1e5)": 0.4102866703430977,
      "[1e5,1e6)": 0.5121927896168743,
      "[1e6,1e7)": 0.6286649494415265,
      "[1e7,1e8)": 0.7942936001622389
    }
  },
  "models": {
    "Sfull": {
      "observed": 32,
      "stats": {
        "Wagstaff": {
          "mass": 23.554441364482464,
          "mean": 23.327976430691557,
          "p_two": 0.011540262680912405,
          "p_upper": 0.00740204354947597,
          "p_lower": 0.9969540749662403,
          "logLR": 0.0
        },
        "pure2_raw": {
          "mass": 24.44656862044895,
          "mean": 24.167370309202422,
          "p_two": 0.025479255431127695,
          "p_upper": 0.01420760122254885,
          "p_lower": 0.993756343842854,
          "logLR": 1.9821772268959759
        },
        "pure2_centered": {
          "mass": 24.605529802115544,
          "mean": 24.31442543561275,
          "p_two": 0.025874650793614805,
          "p_upper": 0.015837286403556604,
          "p_lower": 0.9929600242409327,
          "logLR": 2.247830224808787
        },
        "mixed_raw": {
          "mass": 27.2757385066789,
          "mean": 27.05512616752901,
          "p_two": 0.17446766097687316,
          "p_upper": 0.08884972803976707,
          "p_lower": 0.9515053706627636,
          "logLR": 2.462455135678972
        },
        "mixed_centered": {
          "mass": 29.060425082422665,
          "mean": 28.839716189116935,
          "p_two": 0.35621272377720065,
          "p_upper": 0.20587904611229865,
          "p_lower": 0.8726256443563987,
          "logLR": 1.786317853454296
        },
        "even_raw": {
          "mass": 27.61220252164088,
          "mean": 27.340699702436023,
          "p_two": 0.17635454136754194,
          "p_upper": 0.10350539117755574,
          "p_lower": 0.9422297084728718,
          "logLR": 3.6079160449784737
        },
        "even_centered": {
          "mass": 30.111513520055745,
          "mean": 29.828172037770535,
          "p_two": 0.5336405052863458,
          "p_upper": 0.3032206494360338,
          "p_lower": 0.7982733795501302,
          "logLR": 2.914447740452366
        }
      },
      "rows": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed": 7,
          "Wagstaff": 5.049434626472723,
          "pure2_raw": 5.248285107697099,
          "pure2_centered": 5.291962527692043,
          "mixed_raw": 5.135510532735755,
          "mixed_centered": 5.138483742199527,
          "even_raw": 5.313809785489594,
          "even_centered": 5.381011643418846
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed": 5,
          "Wagstaff": 4.005386193474363,
          "pure2_raw": 4.1238315739105165,
          "pure2_centered": 4.146262344965978,
          "mixed_raw": 4.302361968425974,
          "mixed_centered": 4.338061540109102,
          "even_raw": 4.366989921992072,
          "even_centered": 4.478937691600715
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed": 4,
          "Wagstaff": 2.9996954980859885,
          "pure2_raw": 3.1130569343159293,
          "pure2_centered": 3.1338880609346895,
          "mixed_raw": 3.383951551370392,
          "mixed_centered": 3.4709963749816426,
          "even_raw": 3.429036179294476,
          "even_centered": 3.6051889378303437
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed": 4,
          "Wagstaff": 2.4999244548508024,
          "pure2_raw": 2.605594099321152,
          "pure2_centered": 2.623447893108419,
          "mixed_raw": 2.9619544192778955,
          "mixed_centered": 3.1205389058397097,
          "even_raw": 2.992016398653191,
          "even_centered": 3.244062344097327
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed": 3,
          "Wagstaff": 2.5000011666157014,
          "pure2_raw": 2.599869357122928,
          "pure2_centered": 2.615098630792834,
          "mixed_raw": 3.1014310205824334,
          "mixed_centered": 3.38781460279007,
          "even_raw": 3.1157882876533356,
          "even_centered": 3.502912066967203
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed": 9,
          "Wagstaff": 6.4999994249828905,
          "pure2_raw": 6.755931548081325,
          "pure2_centered": 6.794870344621582,
          "mixed_raw": 8.39052901428645,
          "mixed_centered": 9.604529916502617,
          "even_raw": 8.394561948558213,
          "even_centered": 9.899400836141309
        }
      ]
    },
    "S2ad": {
      "observed": 31,
      "stats": {
        "Wagstaff": {
          "mass": 23.42661124711725,
          "mean": 23.24774126170973,
          "p_two": 0.025878028576827007,
          "p_upper": 0.015469744814859278,
          "p_lower": 0.993074144448029,
          "logLR": 0.0
        },
        "pure2_raw": {
          "mass": 25.490503250172765,
          "mean": 25.252719414766197,
          "p_two": 0.10236568867911273,
          "p_upper": 0.0584501448739359,
          "p_lower": 0.9694717871503197,
          "logLR": 1.9821772268959759
        },
        "pure2_centered": {
          "mass": 25.852269934415602,
          "mean": 25.601697343188373,
          "p_two": 0.13636030808784821,
          "p_upper": 0.07146705711513175,
          "p_lower": 0.96167687762836,
          "logLR": 2.247830224808787
        },
        "mixed_raw": {
          "mass": 26.184444220863174,
          "mean": 26.00981487938462,
          "p_two": 0.1777479494607305,
          "p_upper": 0.08861494028407274,
          "p_lower": 0.951199401591184,
          "logLR": 2.462455135678972
        },
        "mixed_centered": {
          "mass": 27.55309190895536,
          "mean": 27.37838413069642,
          "p_two": 0.29113528957242946,
          "p_upper": 0.1715166192642501,
          "p_lower": 0.89605493804248,
          "logLR": 1.786317853454296
        },
        "even_raw": {
          "mass": 27.53899898639232,
          "mean": 27.30721720250625,
          "p_two": 0.29400380265934595,
          "p_upper": 0.16807661533354012,
          "p_lower": 0.8980334208714262,
          "logLR": 3.6079160449784737
        },
        "even_centered": {
          "mass": 29.978750596253708,
          "mean": 29.733397906037077,
          "p_two": 0.7563228233897835,
          "p_upper": 0.41036306347671503,
          "p_lower": 0.7061394099253859,
          "logLR": 2.914447740452366
        }
      },
      "rows": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed": 6,
          "Wagstaff": 4.9355721409453785,
          "pure2_raw": 5.251292416187219,
          "pure2_centered": 5.320640234597057,
          "mixed_raw": 4.955918602067414,
          "mixed_centered": 4.956621403738507,
          "even_raw": 5.25938029169864,
          "even_centered": 5.341689497390185
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed": 5,
          "Wagstaff": 3.9911976499625377,
          "pure2_raw": 4.338156888064871,
          "pure2_centered": 4.403862812658913,
          "mixed_raw": 4.184668474752835,
          "mixed_centered": 4.20792567672266,
          "even_raw": 4.471802029658528,
          "even_centered": 4.620590839419034
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed": 5,
          "Wagstaff": 2.9998538382695483,
          "pure2_raw": 3.2953900695472913,
          "pure2_centered": 3.3496973618586767,
          "mixed_raw": 3.266780824950774,
          "mixed_centered": 3.3272473088855183,
          "even_raw": 3.4800661301721147,
          "even_centered": 3.677090832474647
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed": 2,
          "Wagstaff": 2.499988250186936,
          "pure2_raw": 2.74397393557743,
          "pure2_centered": 2.7851974121571113,
          "mixed_raw": 2.840487397125192,
          "mixed_centered": 2.9573583504169227,
          "even_raw": 2.9910494874173423,
          "even_centered": 3.242567512387098
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed": 4,
          "Wagstaff": 2.5000003630010905,
          "pure2_raw": 2.730118876483454,
          "pure2_centered": 2.7652105087693246,
          "mixed_raw": 2.9592677579963333,
          "mixed_centered": 3.1779576698828538,
          "even_raw": 3.079105017382835,
          "even_centered": 3.443167815651088
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed": 9,
          "Wagstaff": 6.49999900475176,
          "pure2_raw": 7.131571064312496,
          "pure2_centered": 7.22766160437452,
          "mixed_raw": 7.977321163970625,
          "mixed_centered": 8.9259814993089,
          "even_raw": 8.25759603006286,
          "even_centered": 9.653644098931657
        }
      ]
    },
    "within_v_odd": {
      "observed": 25,
      "stats": {
        "Wagstaff": {
          "mass": 23.453456722164827,
          "mean": 23.42446732586289,
          "p_two": 0.6612990951546651,
          "p_upper": 0.37576559685821326,
          "p_lower": 0.7294542733321018,
          "logLR": 0.0
        },
        "pure2_raw": {
          "mass": 23.45614863251172,
          "mean": 23.41991951368025,
          "p_two": 0.6610504898854949,
          "p_upper": 0.3751748142863599,
          "p_lower": 0.7300281735471285,
          "logLR": 0.2573074728592676
        },
        "pure2_centered": {
          "mass": 23.457937041271787,
          "mean": 23.419999249070596,
          "p_two": 0.661005633718081,
          "p_upper": 0.37516516930678917,
          "p_lower": 0.7300504255722704,
          "logLR": 0.305234949089753
        },
        "mixed_raw": {
          "mass": 26.891763710816218,
          "mean": 26.861413319384706,
          "p_two": 0.6534693981507919,
          "p_upper": 0.7613874758420627,
          "p_lower": 0.3396472078721253,
          "logLR": 0.5430716023002337
        },
        "mixed_centered": {
          "mass": 28.27521244123223,
          "mean": 28.24468207037681,
          "p_two": 0.36047525553407717,
          "p_upper": 0.8730575884362594,
          "p_lower": 0.20029971807628844,
          "logLR": -0.597973276404568
        },
        "even_raw": {
          "mass": 26.43386066104837,
          "mean": 26.39736916048737,
          "p_two": 0.7655779674376653,
          "p_upper": 0.7157073710402356,
          "p_lower": 0.3923204172471448,
          "logLR": 0.9607974178130857
        },
        "even_centered": {
          "mass": 28.118820017298592,
          "mean": 28.08034613676808,
          "p_two": 0.3635390160972821,
          "p_upper": 0.8619817907336912,
          "p_lower": 0.21499146274646772,
          "logLR": -0.16230208048914985
        }
      },
      "rows": [
        {
          "stratum": "[13,1e3),v=1",
          "n": 5,
          "observed": 3,
          "size": 84,
          "Wagstaff": 2.4918631299300076,
          "pure2_raw": 2.5093843933217617,
          "pure2_centered": 2.513560661788384,
          "mixed_raw": 2.5292290903454724,
          "mixed_centered": 2.5305360684606484,
          "even_raw": 2.5418830235770367,
          "even_centered": 2.5558696010239244
        },
        {
          "stratum": "[13,1e3),v=2",
          "n": 2,
          "observed": 2,
          "size": 42,
          "Wagstaff": 1.1251936022762563,
          "pure2_raw": 1.144339446194003,
          "pure2_centered": 1.1482645404298524,
          "mixed_raw": 1.1509047815799804,
          "mixed_centered": 1.1517820488763189,
          "even_raw": 1.1637863322344062,
          "even_centered": 1.1728380475810913
        },
        {
          "stratum": "[13,1e3),v=3",
          "n": 2,
          "observed": 1,
          "size": 18,
          "Wagstaff": 0.8875053952672586,
          "pure2_raw": 0.8829961826322661,
          "pure2_centered": 0.8820688483430448,
          "mixed_raw": 0.9216449666504657,
          "mixed_centered": 0.9228010967266798,
          "even_raw": 0.9100011632450977,
          "even_centered": 0.9152566641758193
        },
        {
          "stratum": "[13,1e3),v=4",
          "n": 1,
          "observed": 0,
          "size": 9,
          "Wagstaff": 0.4499729239839065,
          "pure2_raw": 0.42493878374780103,
          "pure2_centered": 0.4200704320363669,
          "mixed_raw": 0.46814773273186505,
          "mixed_centered": 0.4687757535766452,
          "even_raw": 0.4391448482233492,
          "even_centered": 0.4367071901904058
        },
        {
          "stratum": "[1e3,1e4),v=1",
          "n": 3,
          "observed": 2,
          "size": 532,
          "Wagstaff": 1.4975890440240942,
          "pure2_raw": 1.4983897302588172,
          "pure2_centered": 1.4985587614418154,
          "mixed_raw": 1.5627326878795995,
          "mixed_centered": 1.571011191295286,
          "even_raw": 1.5586020488366399,
          "even_centered": 1.581008796678606
        },
        {
          "stratum": "[1e3,1e4),v=2",
          "n": 2,
          "observed": 1,
          "size": 271,
          "Wagstaff": 0.9955028629135853,
          "pure2_raw": 0.9954478277995229,
          "pure2_centered": 0.9954379436763685,
          "mixed_raw": 1.0869825381101252,
          "mixed_centered": 1.0974416227500272,
          "even_raw": 1.0711755698621062,
          "even_centered": 1.0923601162031829
        },
        {
          "stratum": "[1e3,1e4),v=3",
          "n": 2,
          "observed": 1,
          "size": 133,
          "Wagstaff": 1.0028980166253474,
          "pure2_raw": 1.001186711801258,
          "pure2_centered": 1.0009051935438305,
          "mixed_raw": 1.0965003526444557,
          "mixed_centered": 1.107221609550875,
          "even_raw": 1.0738741140535473,
          "even_centered": 1.0921746340376313
        },
        {
          "stratum": "[1e3,1e4),v=4",
          "n": 1,
          "observed": 0,
          "size": 62,
          "Wagstaff": 0.5002484525694935,
          "pure2_raw": 0.4968831326345414,
          "pure2_centered": 0.49633240772384124,
          "mixed_raw": 0.541825600791872,
          "mixed_centered": 0.5465025430302288,
          "even_raw": 0.5294889459778259,
          "even_centered": 0.5368734589197476
        },
        {
          "stratum": "[1e4,1e5),v=1",
          "n": 1,
          "observed": 1,
          "size": 4189,
          "Wagstaff": 0.49993043250262914,
          "pure2_raw": 0.49990447257886167,
          "pure2_centered": 0.49989907272503764,
          "mixed_raw": 0.5337148178241293,
          "mixed_centered": 0.5423074546101384,
          "even_raw": 0.5317750533816261,
          "even_centered": 0.548653636545134
        },
        {
          "stratum": "[1e4,1e5),v=2",
          "n": 2,
          "observed": 1,
          "size": 2085,
          "Wagstaff": 1.0000894202923207,
          "pure2_raw": 0.9999429114952978,
          "pure2_centered": 0.999916454693802,
          "mixed_raw": 1.1570494711655441,
          "mixed_centered": 1.189436566123773,
          "even_raw": 1.1362199385978426,
          "even_centered": 1.1862924533776211
        },
        {
          "stratum": "[1e4,1e5),v=3",
          "n": 1,
          "observed": 0,
          "size": 1045,
          "Wagstaff": 0.5005554003123653,
          "pure2_raw": 0.5006174410202205,
          "pure2_centered": 0.5006268699559964,
          "mixed_raw": 0.5841071561401266,
          "mixed_centered": 0.6012306844399445,
          "even_raw": 0.5651255872096103,
          "even_centered": 0.5852808696334054
        },
        {
          "stratum": "[1e4,1e5),v=4",
          "n": 1,
          "observed": 1,
          "size": 518,
          "Wagstaff": 0.5003105988102773,
          "pure2_raw": 0.49965199069731814,
          "pure2_centered": 0.49955320203222986,
          "mixed_raw": 0.5861208772079074,
          "mixed_centered": 0.6032233587209527,
          "even_raw": 0.5657981234127554,
          "even_centered": 0.5855301940433167
        },
        {
          "stratum": "[1e4,1e5),v=5",
          "n": 1,
          "observed": 0,
          "size": 264,
          "Wagstaff": 0.5016347956711482,
          "pure2_raw": 0.5009219211429567,
          "pure2_centered": 0.5008149026035796,
          "mixed_raw": 0.5886022795674726,
          "mixed_centered": 0.6057967367291794,
          "even_raw": 0.5681144743935824,
          "even_centered": 0.5880265437820392
        },
        {
          "stratum": "[1e5,1e6),v=1",
          "n": 3,
          "observed": 2,
          "size": 34514,
          "Wagstaff": 1.500014022763108,
          "pure2_raw": 1.5004133446058856,
          "pure2_centered": 1.500489500879023,
          "mixed_raw": 1.6285304119226014,
          "mixed_centered": 1.6825258297895624,
          "even_raw": 1.6230719427005613,
          "even_centered": 1.7127462242313218
        },
        {
          "stratum": "[1e5,1e6),v=3",
          "n": 1,
          "observed": 1,
          "size": 8595,
          "Wagstaff": 0.49998158082132177,
          "pure2_raw": 0.4998673409423774,
          "pure2_centered": 0.4998514252881916,
          "mixed_raw": 0.6026350125206272,
          "mixed_centered": 0.6325770788139623,
          "even_raw": 0.5819470435361678,
          "even_centered": 0.6121608545686994
        },
        {
          "stratum": "[1e5,1e6),v=4",
          "n": 1,
          "observed": 1,
          "size": 4260,
          "Wagstaff": 0.500071665737271,
          "pure2_raw": 0.5001003056726786,
          "pure2_centered": 0.5001041722190737,
          "mixed_raw": 0.613807247813935,
          "mixed_centered": 0.6451358388323407,
          "even_raw": 0.5900334404394298,
          "even_centered": 0.6208016925337463
        },
        {
          "stratum": "[1e6,1e7),v=1",
          "n": 1,
          "observed": 0,
          "size": 293076,
          "Wagstaff": 0.5000005859756609,
          "pure2_raw": 0.50019177944494,
          "pure2_centered": 0.5002243954994412,
          "mixed_raw": 0.5544002859993025,
          "mixed_centered": 0.5899440244731364,
          "even_raw": 0.5525428859398288,
          "even_centered": 0.6055893640065273
        },
        {
          "stratum": "[1e6,1e7),v=2",
          "n": 2,
          "observed": 1,
          "size": 146581,
          "Wagstaff": 0.9999984031237867,
          "pure2_raw": 1.0010028310360273,
          "pure2_centered": 1.001158060233236,
          "mixed_raw": 1.238538263786611,
          "mixed_centered": 1.3342701597130533,
          "even_raw": 1.220742732474175,
          "even_centered": 1.3390269392042455
        },
        {
          "stratum": "[1e6,1e7),v=4",
          "n": 1,
          "observed": 0,
          "size": 36665,
          "Wagstaff": 0.49999142670723007,
          "pure2_raw": 0.499402960946684,
          "pure2_centered": 0.49933224127515297,
          "mixed_raw": 0.6346728686576223,
          "mixed_centered": 0.6802455095716882,
          "even_raw": 0.6096849519556091,
          "even_centered": 0.6508271004653678
        },
        {
          "stratum": "[1e6,1e7),v=6",
          "n": 1,
          "observed": 0,
          "size": 9098,
          "Wagstaff": 0.5000179397549909,
          "pure2_raw": 0.4998422829352982,
          "pure2_centered": 0.49982180619336997,
          "mixed_raw": 0.6445136125760228,
          "mixed_centered": 0.6907303068077809,
          "even_raw": 0.6169664772940107,
          "even_centered": 0.657882494582142
        },
        {
          "stratum": "[1e7,1e8),v=1",
          "n": 4,
          "observed": 2,
          "size": 2548552,
          "Wagstaff": 1.9999990484874925,
          "pure2_raw": 2.0006268653313795,
          "pure2_centered": 2.0007344256840223,
          "mixed_raw": 2.2847719425138293,
          "mixed_centered": 2.5765322808910973,
          "even_raw": 2.276526671937995,
          "even_centered": 2.703167775401151
        },
        {
          "stratum": "[1e7,1e8),v=2",
          "n": 3,
          "observed": 1,
          "size": 1274330,
          "Wagstaff": 1.5000008708184156,
          "pure2_raw": 1.5013263889176947,
          "pure2_centered": 1.5015346306756443,
          "mixed_raw": 1.925225317755387,
          "mixed_centered": 2.152127819420863,
          "even_raw": 1.8999002037076247,
          "even_centered": 2.170954619797567
        },
        {
          "stratum": "[1e7,1e8),v=3",
          "n": 3,
          "observed": 3,
          "size": 636955,
          "Wagstaff": 1.4999985440425148,
          "pure2_raw": 1.5026483511188637,
          "pure2_centered": 1.503005367355279,
          "mixed_raw": 1.9520599178592923,
          "mixed_centered": 2.1610453467236903,
          "even_raw": 1.898524239819934,
          "even_centered": 2.107014225525988
        },
        {
          "stratum": "[1e7,1e8),v=4",
          "n": 1,
          "observed": 1,
          "size": 318457,
          "Wagstaff": 0.5000000541353914,
          "pure2_raw": 0.49766018069766793,
          "pure2_centered": 0.4973976915968816,
          "mixed_raw": 0.6575451630816734,
          "mixed_centered": 0.7207196346940415,
          "even_raw": 0.6271577908845205,
          "even_centered": 0.6787507286862906
        },
        {
          "stratum": "[1e7,1e8),v=5",
          "n": 1,
          "observed": 0,
          "size": 159212,
          "Wagstaff": 0.5000013874172093,
          "pure2_raw": 0.49778179817965235,
          "pure2_centered": 0.49753297357123016,
          "mixed_raw": 0.6631840838189128,
          "mixed_centered": 0.722192592023824,
          "even_raw": 0.6336471087170286,
          "even_centered": 0.6834149533474734
        },
        {
          "stratum": "[1e7,1e8),v=10",
          "n": 1,
          "observed": 0,
          "size": 5030,
          "Wagstaff": 0.5000871172017434,
          "pure2_raw": 0.5006792573579464,
          "pure2_centered": 0.5007410598070976,
          "mixed_raw": 0.6843172298713875,
          "mixed_centered": 0.7490992845865011,
          "even_raw": 0.6481259486360651,
          "even_centered": 0.6996108387561462
        }
      ]
    }
  },
  "checks": {
    "minimum_mixed_response": 0.0,
    "sum_decomposition_max_error": 0.0,
    "mean_pure_H": 2.659131732425077,
    "mean_mixed_H": 11.399887009793087
  }
}

==> anc/analyses_2026-10-19/direct_audit/ablation_summary.csv <==
test,observed,model,mass,exact_mean,p_two,logLR
Sfull,32,Wagstaff,23.554441364482464,23.327976430691557,0.011540262680912405,0.0
Sfull,32,pure2_raw,24.44656862044895,24.167370309202422,0.025479255431127695,1.9821772268959759
Sfull,32,pure2_centered,24.605529802115544,24.31442543561275,0.025874650793614805,2.247830224808787
Sfull,32,mixed_raw,27.2757385066789,27.05512616752901,0.17446766097687316,2.462455135678972
Sfull,32,mixed_centered,29.060425082422665,28.839716189116935,0.35621272377720065,1.786317853454296
Sfull,32,even_raw,27.61220252164088,27.340699702436023,0.17635454136754194,3.6079160449784737
Sfull,32,even_centered,30.111513520055745,29.828172037770535,0.5336405052863458,2.914447740452366
S2ad,31,Wagstaff,23.42661124711725,23.24774126170973,0.025878028576827007,0.0
S2ad,31,pure2_raw,25.490503250172765,25.252719414766197,0.10236568867911273,1.9821772268959759
S2ad,31,pure2_centered,25.852269934415602,25.601697343188373,0.13636030808784821,2.247830224808787
S2ad,31,mixed_raw,26.184444220863174,26.00981487938462,0.1777479494607305,2.462455135678972
S2ad,31,mixed_centered,27.55309190895536,27.37838413069642,0.29113528957242946,1.786317853454296
S2ad,31,even_raw,27.53899898639232,27.30721720250625,0.29400380265934595,3.6079160449784737
S2ad,31,even_centered,29.978750596253708,29.733397906037077,0.7563228233897835,2.914447740452366
within_v_odd,25,Wagstaff,23.453456722164827,23.42446732586289,0.6612990951546651,0.0
within_v_odd,25,pure2_raw,23.45614863251172,23.41991951368025,0.6610504898854949,0.2573074728592676
within_v_odd,25,pure2_centered,23.457937041271787,23.419999249070596,0.661005633718081,0.305234949089753
within_v_odd,25,mixed_raw,26.891763710816218,26.861413319384706,0.6534693981507919,0.5430716023002337
within_v_odd,25,mixed_centered,28.27521244123223,28.24468207037681,0.36047525553407717,-0.597973276404568
within_v_odd,25,even_raw,26.43386066104837,26.39736916048737,0.7655779674376653,0.9607974178130857
within_v_odd,25,even_centered,28.118820017298592,28.08034613676808,0.3635390160972821,-0.16230208048914985


==> anc/analyses_2026-10-19/direct_audit/audit_ablation.py <==
"""Split exact p-1 aligned even-order singleton H into pure 2-power vs mixed orders."""
from pathlib import Path
import sys,json,csv,time
import numpy as np
from numba import njit
T=time.monotonic()
def say(*a):print('%.1fs'%(time.monotonic()-T),*a,flush=True)
root=Path(__file__).resolve().parent
sys.path.insert(0,str(root/'repro_v1.9.9'/'legacy_v1.8.8'))
from wagstaff_randomization import RANGES,MERSENNE_EXPONENTS,build_design,_fisher_count_distribution,distribution_mean,centered_two_sided_tail
z=np.load(root/'H1_even_population.npz');p=z['p'];H=z['Hp'];v=z['v1'];tau=z['tau1'];counts=z['counts'];z.close()
z=np.load(root/'H1_pure2_population.npz');p2=z['p'];pure=z['Hp'];countpure=z['counts'];z.close()
assert np.array_equal(p,p2);assert np.all(H-pure>-2e-8),float(np.min(H-pure))
mixed=H-pure
P=p.astype(float);L=np.log(P);LL=np.log(L);b=L/P
obs=np.searchsorted(p,MERSENNE_EXPONENTS)
assert np.array_equal(p[obs],MERSENNE_EXPONENTS)
parts=dict(pure2=pure,mixed=mixed,even=H)
weights={}
centers={}
intervals=[]
for lo,hi,n,label in RANGES:
 i,j=map(int,np.searchsorted(p,[lo,hi]));intervals.append((i,j,n,label))
for key,h in parts.items():
 w=b+h/P;centered=np.empty(len(p));raw=w.copy();cent={}
 for i,j,n,label in intervals:
  c=float(np.sum(h[i:j]/P[i:j])/np.sum(b[i:j]));cent[label]=c
  centered[i:j]=b[i:j]+h[i:j]/P[i:j]-c*b[i:j]
 assert min(centered)>0,(key,min(centered))
 weights[key]=dict(raw=raw,centered=centered)
 centers[key]=cent
say('decomposition and weights ready', 'mixed_total',float(mixed.sum()),'pure total',float(pure.sum()),'pairs',int(np.sum(countpure)),int(np.sum(counts-countpure)))
@njit(cache=True)
def e_n(w,n):
 a=np.zeros(n+1);a[0]=1.
 for x in w:
  for k in range(n,0,-1):a[k]+=x*a[k-1]
 return a[n]

def evaluate(designs):
 out={'Wagstaff':dict(mass=0.,mean=0.,dist=np.array([1.]),ll=0.)}
 for name in parts:
  for meth in ('raw','centered'):out[name+'_'+meth]=dict(mass=0.,mean=0.,dist=np.array([1.]),ll=0.)
 ob=0;rows=[]
 for i,j,n,label,mask,sel_obs in designs:
  b0=b[i:j]/sum(b[i:j]);observed=int(np.sum(mask[sel_obs]));ob+=observed
  row={'interval':label,'n':n,'observed':observed}
  for key,s in out.items():
   if key=='Wagstaff':w=b[i:j]
   else:
    t,how=key.rsplit('_',1);w=weights[t][how][i:j]
   ww=w/np.sum(w)
   dist=_fisher_count_distribution(np.asarray(ww,dtype=float),np.asarray(mask,dtype=np.uint8),n)
   mass=n*np.sum(ww[np.asarray(mask,dtype=bool)]);s['mass']+=mass;s['mean']+=distribution_mean(dist);s['dist']=np.convolve(s['dist'],dist)
   if key!='Wagstaff':s['ll']+=float(np.sum(np.log(ww[sel_obs]/b0[sel_obs]))-np.log(e_n(ww,n)/e_n(b0,n)))
   row[key]=float(mass)
  rows.append(row)
 return ob,{k:dict(mass=float(s['mass']),mean=float(s['mean']),p_two=float(centered_two_sided_tail(s['dist'],ob,s['mean'])),p_upper=float(np.sum(s['dist'][ob:])),p_lower=float(np.sum(s['dist'][:ob+1])),logLR=float(s['ll'])) for k,s in out.items()},rows

def designs_full(st):
 score= np.log(tau.astype(float))/LL if st=='Sfull' else np.log1p(v.astype(float))/LL
 out=[]
 for i,j,n,label in intervals:
  d=build_design(p,score,i,j,n,label,False)
  obs_local=obs[(obs>=i)&(obs<j)]-i
  out.append((i,j,n,label,d.high,obs_local))
 return out

def designs_within_v():
 arr=[];odds=np.log(tau.astype(float)/(v.astype(float)+1))/LL
 for i,j,n,label in intervals:
  for vv in np.unique(v[i:j]):
   idx=np.flatnonzero(v[i:j]==vv)+i
   obidx=np.intersect1d(p[idx],MERSENNE_EXPONENTS,return_indices=True)[1];n2=len(obidx)
   if n2==0:continue
   sc=odds[idx]; ww=b[idx]
   order=np.lexsort((p[idx],sc))[::-1]
   nr=int(np.argmin(abs(np.cumsum(ww[order])-sum(ww)/2)))+1
   high=np.zeros(len(idx),dtype=np.uint8);high[order[:nr]]=1
   arr.append((idx,n2,f'{label},v={vv}',high,obidx))
 return arr

def evaluate_v(designs):
 out={'Wagstaff':dict(mass=0.,mean=0.,dist=np.array([1.]),ll=0.)}
 for name in parts:
  for how in ('raw','centered'):out[name+'_'+how]=dict(mass=0.,mean=0.,dist=np.array([1.]),ll=0.)
 ob=0;rows=[]
 for idx,n,label,mask,sel_obs in designs:
  b0=b[idx]/sum(b[idx]);observed=int(np.sum(mask[sel_obs]));ob+=observed
  row={'stratum':label,'n':n,'observed':observed,'size':len(idx)}
  for key,s in out.items():
   if key=='Wagstaff':w=b[idx]
   else:
    t,how=key.rsplit('_',1);w=weights[t][how][idx]
   ww=w/np.sum(w)
   dist=_fisher_count_distribution(np.asarray(ww,dtype=float),mask,n)
   mass=n*np.sum(ww[np.asarray(mask,dtype=bool)]);s['mass']+=mass;s['mean']+=distribution_mean(dist);s['dist']=np.convolve(s['dist'],dist)
   if key!='Wagstaff':s['ll']+=float(np.sum(np.log(ww[sel_obs]/b0[sel_obs]))-np.log(e_n(ww,n)/e_n(b0,n)))
   row[key]=float(mass)
  rows.append(row)
 return ob,{k:dict(mass=float(s['mass']),mean=float(s['mean']),p_two=float(centered_two_sided_tail(s['dist'],ob,s['mean'])),p_upper=float(np.sum(s['dist'][ob:])),p_lower=float(np.sum(s['dist'][:ob+1])),logLR=float(s['ll'])) for k,s in out.items()},rows

results=dict(population=int(len(p)),num_pure_moduli=16, aligned_even_pairs=int(np.sum(counts)),pure_pairs=int(np.sum(countpure)),mixed_pairs=int(np.sum(counts-countpure)),cutoff='a<p',centers=centers,models={})
for st in ('Sfull','S2ad'):
 o,m,r=evaluate(designs_full(st));results['models'][st]=dict(observed=o,stats=m,rows=r)
 say(st,o,{k:round(v['mass'],3) for k,v in m.items()})
o,m,r=evaluate_v(designs_within_v());results['models']['within_v_odd']=dict(observed=o,stats=m,rows=r)
say('within v odd',o,{k:round(v['mass'],3) for k,v in m.items()});say('logLR',{k:round(v['logLR'],3) for k,v in m.items()})
for st,d in results['models'].items():
 if st in ('Sfull','S2ad'):
  for typ in ('mass','mean'):
   baseline=d['stats']['Wagstaff'][typ]
   err=(d['stats']['even_centered'][typ]-baseline)-(d['stats']['pure2_centered'][typ]-baseline)-(d['stats']['mixed_centered'][typ]-baseline)
   if typ=='mass':assert abs(err)<1e-6,err
results['checks']={'minimum_mixed_response':float(mixed.min()),'sum_decomposition_max_error':float(np.max(abs(H-pure-mixed))),'mean_pure_H':float(pure.mean()),'mean_mixed_H':float(mixed.mean())}
(root/'ablation.json').write_text(json.dumps(results,indent=2))
with (root/'ablation_summary.csv').open('w',newline='') as f:
 wr=csv.writer(f);wr.writerow(['test','observed','model','mass','exact_mean','p_two','logLR'])
 for k,dd in results['models'].items():
  for name,x in dd['stats'].items():wr.writerow([k,dd['observed'],name,x['mass'],x['mean'],x['p_two'],x['logLR']])
say('done')


==> anc/analyses_2026-10-19/direct_audit/audit_cut1000.json <==
{
  "audit": {
    "p_lt_20000": 2257,
    "pair_count_match": true,
    "maximum_approximation_error": 0.00019532687785783764,
    "mean_approximation_error": 2.852242591329755e-06
  },
  "population": 5761450,
  "even_pairs": 29110847,
  "checks": 214600935,
  "even_moduli_below_1e8": 117
}

==> anc/analyses_2026-10-19/direct_audit/audit_cutoff.py <==
"""Cutoff sensitivity on p−1 aligned even-order score: a<1000 vs a<p."""
import sys,json,time,numpy as np
from pathlib import Path
from numba import njit
root=Path(__file__).resolve().parent
sys.path.insert(0,str(root/'repro_v1.9.9'/'legacy_v1.8.8'))
from wagstaff_randomization import RANGES,MERSENNE_EXPONENTS,build_design,_fisher_count_distribution,distribution_mean,centered_two_sided_tail
z=np.load(root/'H1_even_population.npz');p=z['p'];H=z['Hp'];v=z['v1'];tau=z['tau1'];z.close()
z=np.load(root/'H1_even_cut1000_population.npz');p2=z['p'];Hc=z['Hp'];z.close();assert np.array_equal(p,p2)
P=p.astype(float);lp=np.log(P);ll=np.log(lp);b=lp/P;obs=np.searchsorted(p,MERSENNE_EXPONENTS)
models={}
for name,x in [('H_all',H),('H_cut1000',Hc)]:
 cen=np.empty(len(p));c={}
 for lo,hi,n,label in RANGES:
  i,j=map(int,np.searchsorted(p,[lo,hi]));cc=np.sum(x[i:j]/P[i:j])/sum(b[i:j]);cen[i:j]=b[i:j]+x[i:j]/P[i:j]-cc*b[i:j];c[label]=float(cc)
 assert min(cen)>0
 models[name]=dict(w=cen,c=c,min=float(np.min(cen/b)))
@njit(cache=True)
def e_n(w,n):
 a=np.zeros(n+1);a[0]=1
 for x in w:
  for k in range(n,0,-1):a[k]+=x*a[k-1]
 return a[n]

def audit(groups):
 dat={m:dict(mass=0,mean=0,dist=np.array([1.]),logLR=0.) for m in ('Wagstaff','H_all','H_cut1000')}
 ob=0
 for idx,n,mask,selected in groups:
  ob+=sum(mask[selected]);w0=b[idx]/sum(b[idx])
  for m in dat:
   w=b[idx] if m=='Wagstaff' else models[m]['w'][idx];w=w/np.sum(w)
   ds=_fisher_count_distribution(w,mask,n)
   dat[m]['dist']=np.convolve(dat[m]['dist'],ds)
   dat[m]['mass']+=n*np.sum(w[mask.astype(bool)]);dat[m]['mean']+=distribution_mean(ds)
   if m!='Wagstaff':dat[m]['logLR']+=np.sum(np.log(w[selected]/w0[selected]))-np.log(e_n(w,n)/e_n(w0,n))
 return dict(observed=int(ob),models={name:dict(mass=float(t['mass']),mean=float(t['mean']),p_two=float(centered_two_sided_tail(t['dist'],int(ob),t['mean'])),logLR=float(t['logLR'])) for name,t in dat.items()})

res={'definition':'H aligned even a<p vs a<min(1000,p). Same centered law; same Wagstaff balanced S1 region.','centers':{k:val['c'] for k,val in models.items()},'minimum_multipliers':{k:val['min'] for k,val in models.items()},'tests':{}}
for st,score in [('full',np.log(tau.astype(float))/ll),('2adic',np.log1p(v.astype(float))/ll)]:
 groups=[]
 for lo,hi,n,label in RANGES:
  i,j=map(int,np.searchsorted(p,[lo,hi]));d=build_design(p,score,i,j,n,label,False)
  ss=obs[(obs>=i)&(obs<j)]-i
  groups.append((np.arange(i,j),n,d.high,ss))
 res['tests'][st]=audit(groups)
 print(st,res['tests'][st],flush=True)
score=np.log(tau.astype(float)/(v.astype(float)+1))/ll
groups=[]
for lo,hi,n,label in RANGES:
 i,j=map(int,np.searchsorted(p,[lo,hi]));
 for v0 in np.unique(v[i:j]):
  idx=np.flatnonzero(v[i:j]==v0)+i
  selected=np.intersect1d(p[idx],MERSENNE_EXPONENTS,return_indices=True)[1];n2=len(selected)
  if n2==0:continue
  x=score[idx];bw=b[idx];order=np.lexsort((p[idx],x))[::-1]
  nkeep=int(np.argmin(abs(np.cumsum(bw[order])-sum(bw)/2)))+1
  high=np.zeros(len(idx),np.uint8);high[order[:nkeep]]=1
  groups.append((idx,n2,high,selected))
res['tests']['within_v_odd']=audit(groups)
print('within_v_odd',res['tests']['within_v_odd'],flush=True)
res['max_abs_H_change']=float(max(abs(H-Hc)))
res['H_fraction_below1000_weighted']=float(np.sum(Hc/P)/np.sum(H/P))
res['H_fraction_below1000_unweighted']=float(np.sum(Hc)/np.sum(H))
(root/'cutoff_results.json').write_text(json.dumps(res,indent=2))


==> anc/analyses_2026-10-19/direct_audit/audit_primary.py <==
"""Label-blind Hpar(p-1) conditional tests; original V10 Fisher law."""
import os, sys, numpy as np, math, json, csv, time
from pathlib import Path
from numba import njit
from collections import Counter
start=time.monotonic()
def say(*z): print('%.1fs'% (time.monotonic()-start),*z,flush=True)
ROOT=Path(__file__).resolve().parent
root=ROOT
R=root/'repro_v1.9.9'/'legacy_v1.8.8'
sys.path.insert(0,str(R))
from wagstaff_randomization import RANGES, MERSENNE_EXPONENTS, build_design,_fisher_count_distribution,distribution_mean,centered_two_sided_tail
z=np.load(root/'H1_even_population.npz')
p=z['p'];H=z['Hp'];v=z['v1'];tau=z['tau1'];counts=z['counts'];z.close()
P=p.astype(np.float64);lp=np.log(P);ll=np.log(lp);b=lp/P;h=H/lp
obs=np.searchsorted(p,MERSENNE_EXPONENTS)
assert np.array_equal(p[obs],MERSENNE_EXPONENTS)
N=len(p)
intervals=[]
Wb=np.empty(N);Wraw=b*(1+h);Wcent=np.empty(N);Wv=np.empty(N);Wmod4=np.empty(N)
centers={};groups26=[];groups12=[]
for d,(lo,hi,n,label) in enumerate(RANGES):
 i,j=map(int,np.searchsorted(p,[lo,hi])); bb=b[i:j]; hh=h[i:j];ci=np.sum(bb*hh)/np.sum(bb)
 Wcent[i:j]=bb*(1+hh-ci)
 centers[label]=float(ci)
 intervals.append((i,j,n,label))
 for vv in np.unique(v[i:j]):
  idx=np.flatnonzero(v[i:j]==vv)+i
  ct=np.intersect1d(idx,obs,assume_unique=True).size
  if len(idx)>0:
   av=np.sum(b[idx]*h[idx])/np.sum(b[idx]);Wv[idx]=b[idx]*(1+av-ci)
  if ct>0:groups26.append((idx, int(ct),label,int(vv),float(av)))
 for md in (1,3):
  idx=np.flatnonzero(p[i:j]%4==md)+i
  av=np.sum(b[idx]*h[idx])/np.sum(b[idx]);Wmod4[idx]=b[idx]*(1+av-ci)
  ct=np.intersect1d(idx,obs,assume_unique=True).size
  if ct>0:groups12.append((idx,int(ct),label,md,float(av)))
assert min(Wcent)>0 and min(Wv)>0
say('made groups',len(groups26),len(groups12))
@njit(cache=True)
def e_n(weights,n):
 s=np.zeros(n+1);s[0]=1.
 for x in weights:
  for k in range(n,0,-1):s[k]+=x*s[k-1]
 return s[n]

def get_prob_and_ll(idx,n,selected,weights0,weights1,mask):
 w0=weights0[idx];w1=weights1[idx]
 # ratio of conditional exact label subset probability under Model 1 and Model 0
 sw0=np.sum(w0);sw1=np.sum(w1)
 w0=w0/sw0;w1=w1/sw1
 ll=float(np.sum(np.log(w1[selected]/w0[selected]))-np.log(e_n(w1,n)/e_n(w0,n)))
 if mask is None:return ll,None
 ds=_fisher_count_distribution(w1,np.asarray(mask,dtype=np.uint8),n)
 return ll,ds

def analyze_partition(groups,mode):
 if mode=='odd':score=np.log(tau.astype(float)/(v.astype(float)+1))/ll
 if mode=='Hresidual':score=h
 if mode=='count':score=counts.astype(float)
 models={'Wagstaff':b,'H_raw':Wraw,'H_centered':Wcent,'class_mod4':Wmod4,'class_v2':Wv}
 outputs={name:dict(ll=0.,dist=np.array([1.]),mass=0.,fishermean=0.) for name in models}
 rows=[];observed=0
 for idx,n,label,key,av in groups:
  subscore=score[idx];bw=b[idx];total=np.sum(bw)
  # High half-Wagstaff mass selecting descending score, reverse lexsort as original
  order=np.lexsort((p[idx],subscore))[::-1]
  kbest=int(np.argmin(np.abs(np.cumsum(bw[order])-total/2)))+1
  mask=np.zeros(len(idx),dtype=np.uint8);mask[order[:kbest]]=1
  ii=np.searchsorted(p[idx],MERSENNE_EXPONENTS)
  _,pos,common=np.intersect1d(p[idx],MERSENNE_EXPONENTS,return_indices=True)
  assert len(pos)==n,(label,key,n,len(pos))
  observed+=int(np.sum(mask[pos]))
  row=dict(interval=label,key=int(key),n=n,observed_high=int(np.sum(mask[pos])),wag_high_weight=float(sum(bw[mask.astype(bool)])/total),members=int(len(idx)))
  for name,w in models.items():
   sub=w[idx];f0=bw/sum(bw);f1=sub/sum(sub)
   assert np.all(f1>0),name
   distrib=_fisher_count_distribution(np.asarray(f1,dtype=np.float64),mask,n)
   expect=distribution_mean(distrib)
   pred=n*np.sum(f1[mask.astype(bool)])
   outputs[name]['mass']+=pred
   outputs[name]['fishermean']+=expect
   outputs[name]['dist']=np.convolve(outputs[name]['dist'],distrib)
   if name!='Wagstaff':
    loglik=float(np.sum(np.log(f1[pos]/f0[pos]))-np.log(e_n(f1,n)/e_n(f0,n)))
    outputs[name]['ll']+=loglik
   row[name+'_mass']=float(pred);row[name+'_mean']=float(expect)
  rows.append(row)
 result=dict(groups=len(groups),obs_high=observed,n_cases=sum(x[1] for x in groups),mode=mode,models={},rows=rows)
 for name,d in outputs.items():
  dist=d.pop('dist');result['models'][name]=dict(mass_high=float(d['mass']),fisher_mean_high=float(d['fishermean']),p_two=float(centered_two_sided_tail(dist,observed,d['fishermean'])),p_lower=float(sum(dist[:observed+1])),p_upper=float(sum(dist[observed:])),conditional_log_lr_vs_Wagstaff=float(d['ll']),conditional_lr_vs_Wagstaff=float(np.exp(d['ll'])),distribution=dist.tolist())
 return result

# unstratified high S and v2 high original, for checks
results={'source':'H1_even_population.npz; V10 Mersenne 47 labels; 6 intervals','N':N,'centers':centers,'min_centered_multiplier':float(min(Wcent/b))}
scores={'S_full':np.log(tau.astype(float))/ll,'S_2adic':np.log1p(v.astype(float))/ll}
for tag,score in scores.items():
 models={'Wagstaff':b,'H_raw':Wraw,'H_centered':Wcent,'class_mod4':Wmod4,'class_v2':Wv}
 x={}
 for name,w in models.items():x[name]=dict(mass=0.,mean=0.,ll=0.,dist=np.array([1.]))
 ob=0
 for i,j,n,label in intervals:
  design=build_design(p,score,i,j,n,label,False)
  mask=design.high;sel_obs=obs[(obs>=i)&(obs<j)]-i
  ob+=int(mask[sel_obs].sum())
  bsub=b[i:j];bs=bsub/sum(bsub)
  for name,w in models.items():
   ww=w[i:j]/sum(w[i:j]);ds=_fisher_count_distribution(ww,mask,n)
   x[name]['mass']+=n*sum(ww[mask.astype(bool)])
   x[name]['mean']+=distribution_mean(ds)
   x[name]['dist']=np.convolve(x[name]['dist'],ds)
   if name!='Wagstaff':x[name]['ll']+=float(np.sum(np.log(ww[sel_obs]/bs[sel_obs]))-np.log(e_n(ww,n)/e_n(bs,n)))
 results[tag]={'observed':ob,'models':{name:dict(mass=float(d['mass']),mean=float(d['mean']),p_two=float(centered_two_sided_tail(d['dist'],ob,d['mean'])),log_lr=float(d['ll'])) for name,d in x.items()}}
 say(tag,ob,{name:round(d['mass'],3) for name,d in x.items()})
for groups,name in ((groups26,'within_v'),(groups12,'within_mod4')):
 for mode in ('odd','Hresidual'):
  y=analyze_partition(groups,mode)
  results[name+'_'+mode]=y
  say(name,mode,'obs',y['obs_high'],'mass',{k:round(v['mass_high'],4) for k,v in y['models'].items()},'LLR',{k:round(v['conditional_log_lr_vs_Wagstaff'],3) for k,v in y['models'].items()})
 with open(ROOT/(name+'_strata.csv'),'w',newline='') as f:
  rows=results[name+'_odd']['rows'];wr=csv.DictWriter(f,fieldnames=rows[0].keys());wr.writeheader();wr.writerows(rows)
# continuous unbinned LL full-model conditional (independent of partition; likelihood ratio of observed exact set)
for grouping,name in (([(np.arange(i,j),n,label,0,0.) for i,j,n,label in intervals],'by_interval'),(groups12,'by_mod4'),(groups26,'by_v2')):
 row={}
 for desc,w in (('H_raw',Wraw),('H_centered',Wcent),('class_mod4',Wmod4),('class_v2',Wv)):
  llr=0
  for idx,n,*_ in grouping:
   _,pos,_=np.intersect1d(p[idx],MERSENNE_EXPONENTS,return_indices=True)
   assert len(pos)==n
   val,_=get_prob_and_ll(idx,n,pos,b,w,None)
   llr+=val
  row[desc]={'log_lr':float(llr),'likelihood_ratio':float(np.exp(llr))}
 results['label_likelihood_'+name]=row
 say('logLR',name,{k:round(v['log_lr'],3) for k,v in row.items()})

# subgroup conditional residual centered gradient summary
for grouping,name in ((groups26,'v2'),(groups12,'mod4')):
 obs_sum=0; mean=0; var=0.; ncase=0;group_details=[]
 for idx,n,label,key,av in grouping:
  bw=b[idx];HH=h[idx];obsidx=np.intersect1d(p[idx],MERSENNE_EXPONENTS,return_indices=True)[1];assert len(obsidx)==n
  q=bw/sum(bw);m=float(q@HH);vt=float(q@((HH-m)**2))
  observed_val=float(np.sum(HH[obsidx]-m));obs_sum+=observed_val;var+=n*vt*(len(idx)-n)/(len(idx)-1);ncase+=n
  group_details.append(dict(interval=label,key=key,n=n,obs_resid_sum=observed_val,std_resid_group=np.sqrt(n*vt)))
 results['unbinned_residual_score_'+name]={'observed_sum':obs_sum,'normal_approx_z':obs_sum/np.sqrt(var),'sd':np.sqrt(var),'groups':group_details}
 say('unbinned',name,obs_sum,obs_sum/np.sqrt(var))
(ROOT/'results.json').write_text(json.dumps(results,indent=2,ensure_ascii=False))
with (ROOT/'summary.csv').open('w',newline='') as f:
 wr=csv.writer(f);wr.writerow(['test','statistic','model','observed_high','mass_high','fisher_mean_high','p_two','log_lr_vs_wagstaff'])
 for key,r in results.items():
  if not isinstance(r,dict) or 'models' not in r:continue
  for nm,val in r['models'].items():
   wr.writerow([key,r.get('mode',key),nm,r.get('obs_high',r.get('observed')),val.get('mass_high',val.get('mass')),val.get('fisher_mean_high',val.get('mean')),val['p_two'],val.get('conditional_log_lr_vs_Wagstaff',val.get('log_lr'))])
say('done')


==> anc/analyses_2026-10-19/direct_audit/audit_pure.json <==
{
  "audit": {
    "p_lt_20000": 2257,
    "pair_count_match": true,
    "maximum_approximation_error": 0.0001418039279816874,
    "mean_approximation_error": 2.0229495255189243e-06
  },
  "population": 5761450,
  "pure_pairs": 11619521,
  "checks": 100868492,
  "even_moduli_below_1e8": 16
}

==> anc/analyses_2026-10-19/direct_audit/audit_sensitivity.py <==
import sys,json,numpy as np
from pathlib import Path
from numba import njit
root=Path(__file__).resolve().parent
sys.path.insert(0,str(root/'repro_v1.9.9'/'legacy_v1.8.8'))
from wagstaff_randomization import RANGES,MERSENNE_EXPONENTS,build_design,_fisher_count_distribution,distribution_mean,centered_two_sided_tail
z=np.load(root/'H1_even_population.npz');p=z['p'];H=z['Hp'];v=z['v1'];tau=z['tau1'];z.close()
P=p.astype(float);lp=np.log(P);ll=np.log(lp);b=lp/P;h=H/lp
obs=np.searchsorted(p,MERSENNE_EXPONENTS)
centering=np.empty(len(p)); intervals=[]
for lo,hi,n,label in RANGES:
 i,j=map(int,np.searchsorted(p,[lo,hi]));c=np.sum(H[i:j]/P[i:j])/sum(b[i:j]);centering[i:j]=h[i:j]-c; intervals.append((i,j,n,label))
@njit(cache=True)
def en(w,n):
 a=np.zeros(n+1);a[0]=1
 for x in w:
  for k in range(n,0,-1):a[k]+=x*a[k-1]
 return a[n]
res={}
for eta in [0,.25,.5,.75,1.0,1.2]:
 w=b*(1+eta*centering)
 if np.min(w)<=0:continue
 lr=0;total=0;decades=[]
 for i,j,n,label in intervals:
  bs=b[i:j]/sum(b[i:j]);ws=w[i:j]/sum(w[i:j]);oi=obs[(obs>=i)&(obs<j)]-i
  dlr=np.sum(np.log(ws[oi]/bs[oi]))-np.log(en(ws,n)/en(bs,n));lr+=dlr
  d=build_design(p,np.log(tau.astype(float))/ll,i,j,n,label,False) if False else None
  decades.append(dict(interval=label,n=n,logLR=float(dlr)))
  total+=n # for sanity
 # conditional v: fixed 26 groups
 lv=0
 for i,j,n,label in intervals:
  for vi in np.unique(v[i:j]):
   ix=np.flatnonzero(v[i:j]==vi)+i
   ii=np.intersect1d(p[ix],MERSENNE_EXPONENTS,return_indices=True)[1];nn=len(ii)
   if not nn:continue
   bs=b[ix]/sum(b[ix]);ws=w[ix]/sum(w[ix])
   lv+=np.sum(np.log(ws[ii]/bs[ii]))-np.log(en(ws,nn)/en(bs,nn))
 res[f'{eta:.2f}']=dict(min_multiplier=float(np.min(w/b)),logLR_6_interval=float(lr),logLR_26_v2=float(lv),by_interval=decades)
 print(eta,round(lr,4),round(lv,4),flush=True)
(root/'sensitivity_eta.json').write_text(json.dumps(res,indent=2))


==> anc/analyses_2026-10-19/direct_audit/build_H1par.py <==
"""Compute unchanged V10 singleton H of p-1-aligned even orders, all prime a<p."""
import sys,math,time,json
from pathlib import Path
import numpy as np
from numba import njit,prange
root=Path(__file__).resolve().parent
src=root/'repro_v1.9.9'
sys.path[0:0]=[str(src/'legacy_v1.8.8'),str(src/'v10')]
from mersenne_core import _linear_spf_sieve,_prime_capacity,_order_of_two
from structural_model import sector_radii,cumulants_one
from all_target_kernels import actual_target_log_filter
from h3_even_run import fixed_t
T=time.monotonic()
def say(s):print(f'{time.monotonic()-T:.2f} seconds: {s}',flush=True)
@njit(cache=True,parallel=True)
def tabulate_t1(grid,mods):
    out=np.empty((len(mods),len(grid)))
    for k in prange(len(mods)):
        for j in range(len(grid)):
            out[k,j]=fixed_t(grid[j],int(mods[k]),1)
    return out
@njit(cache=True)
def accumulate_even_p1(p,mods,spf,rank,bins,frac,smalls,tab):
 n=p.size; se=np.zeros(n);e1=np.zeros(n);e2=np.zeros(n);e3=np.zeros(n);Le=np.zeros(n,np.uint16)
 pairs=0;checks=0;maxp=int(p[-1]);active_even=0
 for j in range(1,len(mods)):
  a=int(mods[j]);d=_order_of_two(a,spf)
  if d%2 != 0:continue
  active_even+=1
  k=a+(1-a)%d
  if k<=a:k+=d
  if k<13:k+=((13-k+d-1)//d)*d
  if a<1000:
   idx=np.searchsorted(smalls,a)
   if idx>=len(smalls) or smalls[idx]!=a:raise ValueError('mod not found')
  else:
   z1=1./(a-1);z2=z1*z1;z3=z2*z1
  while k<=maxp:
   checks+=1
   if spf[k]==k:
    i=int(rank[k]);pairs+=1
    if a<1000:
     bb=int(bins[i]);tt=tab[idx,bb]*(1-frac[i])+tab[idx,bb+1]*frac[i]
     se[i]+=tt;Le[i]+=1
    else:
     e1[i]+=z1;e2[i]+=z2;e3[i]+=z3;Le[i]+=1
   k+=d
 return se,e1,e2,e3,Le,pairs,checks,active_even
@njit(cache=True)
def exact_p1_even(p,r,spf,mods):
 e=np.zeros(len(p));Le=np.zeros(len(p),np.uint16)
 for i in range(len(p)):
  pi=int(p[i]);ri=r[i]
  for j in range(1,len(mods)):
   a=int(mods[j]);
   if a>=pi:break
   d=_order_of_two(a,spf)
   if d%2==0 and (pi-1)%d==0:
    e[i]+=actual_target_log_filter(pi,ri,a);Le[i]+=1
 return e,Le
@njit(cache=True)
def tau1_calc(p,spf):
 tau=np.empty(p.size,np.uint16);v=np.empty(p.size,np.uint8)
 for i in range(p.size):
  x=int(p[i])-1;vv=0
  while x%2==0:x//=2;vv+=1
  s=1
  while x>1:
   d=int(spf[x]);ee=0
   while x%d==0:x//=d;ee+=1
   s*=ee+1
  tau[i]=s*(vv+1);v[i]=vv
 return tau,v

def main():
 say('sieve');spf,primes=_linear_spf_sieve(100_000_000,_prime_capacity(100_000_000));p=primes[primes>=13].copy()
 say('tau p-1');tau,v=tau1_calc(p,spf)
 r=sector_radii(p);x=np.sqrt(r)
 gx=np.unique(np.r_[np.arange(x.min(),70,.09),np.arange(70,200,.27),np.arange(200,600,.7),np.arange(600,x.max(),1.2),x.max()]);small=primes[(primes>=3)&(primes<1000)].astype(np.int64)
 say('singleton grid target 1');tab=tabulate_t1(gx**2,small)
 bins=np.clip(np.searchsorted(gx,x)-1,0,len(gx)-2).astype(np.uint16);frac=((x-gx[bins])/(gx[bins+1]-gx[bins])).astype(np.float32)
 rank=np.zeros(100_000_000,np.uint32);rank[p]=np.arange(len(p),dtype=np.uint32)
 say('progression enumeration');s,e1,e2,e3,L,pairs,checks,num_mods=accumulate_even_p1(p,primes,spf,rank,bins,frac,small,tab)
 say(f'finished: {pairs} pairs, {checks} checks, {num_mods} even-order moduli')
 gx2=np.unique(np.r_[np.arange(x.min(),70,.08),np.arange(70,200,.15),np.arange(200,600,.3),np.arange(600,x.max(),.5),x.max()]);cc=np.array([cumulants_one(float(xx*xx))[:3] for xx in gx2]);mu=np.interp(x,gx2,cc[:,0]);var=np.interp(x,gx2,cc[:,1]);k3=np.interp(x,gx2,cc[:,2]);alpha=(k3-3*mu*mu-mu)/6.
 H=s+mu*e1-.5*(mu+var)*e2+alpha*e3
 cut=np.searchsorted(p,20000);say('full exact p<20000 audit');ss,LL=_linear_spf_sieve(20000,_prime_capacity(20000));ex,nel=exact_p1_even(p[:cut],r[:cut],ss,LL)
 audit={'p_lt_20000':int(cut),'pair_count_match':bool(np.array_equal(nel,L[:cut])),'maximum_approximation_error':float(np.max(np.abs(H[:cut]-ex))),'mean_approximation_error':float(np.mean(np.abs(H[:cut]-ex)))}
 if not audit['pair_count_match']:raise ValueError('pair count differs')
 H[:cut]=ex
 np.savez_compressed(root/'H1_even_population.npz',p=p,Hp=H,tau1=tau,v1=v,pairs_even=np.asarray(pairs,dtype=np.int64),counts=L)
 (root/'audit_stage1.json').write_text(json.dumps({'audit':audit,'population':len(p),'even_pairs':pairs,'checks':checks,'even_moduli_below_1e8':num_mods},indent=2))
 say('saved; '+str(audit))
if __name__=='__main__':main()


==> anc/analyses_2026-10-19/direct_audit/build_cut1000.py <==
"""Compute unchanged V10 singleton H of p-1-aligned even orders, all prime a<p."""
import sys,math,time,json
from pathlib import Path
import numpy as np
from numba import njit,prange
root=Path(__file__).resolve().parent
src=root/'repro_v1.9.9'
sys.path[0:0]=[str(root),str(src/'legacy_v1.8.8'),str(src/'v10')]
from mersenne_core import _linear_spf_sieve,_prime_capacity,_order_of_two
from structural_model import sector_radii,cumulants_one
from all_target_kernels import actual_target_log_filter
from h3_even_run import fixed_t
T=time.monotonic()
def say(s):print(f'{time.monotonic()-T:.2f} seconds: {s}',flush=True)
@njit(cache=True,parallel=True)
def tabulate_t1(grid,mods):
    out=np.empty((len(mods),len(grid)))
    for k in prange(len(mods)):
        for j in range(len(grid)):
            out[k,j]=fixed_t(grid[j],int(mods[k]),1)
    return out
@njit(cache=True)
def accumulate_even_p1(p,mods,spf,rank,bins,frac,smalls,tab):
 n=p.size; se=np.zeros(n);e1=np.zeros(n);e2=np.zeros(n);e3=np.zeros(n);Le=np.zeros(n,np.uint16)
 pairs=0;checks=0;maxp=int(p[-1]);active_even=0
 for j in range(1,len(mods)):
  a=int(mods[j]);d=_order_of_two(a,spf)
  if d%2 != 0:continue
  active_even+=1
  k=a+(1-a)%d
  if k<=a:k+=d
  if k<13:k+=((13-k+d-1)//d)*d
  if a<1000:
   idx=np.searchsorted(smalls,a)
   if idx>=len(smalls) or smalls[idx]!=a:raise ValueError('mod not found')
  else:
   z1=1./(a-1);z2=z1*z1;z3=z2*z1
  while k<=maxp:
   checks+=1
   if spf[k]==k:
    i=int(rank[k]);pairs+=1
    if a<1000:
     bb=int(bins[i]);tt=tab[idx,bb]*(1-frac[i])+tab[idx,bb+1]*frac[i]
     se[i]+=tt;Le[i]+=1
    else:
     e1[i]+=z1;e2[i]+=z2;e3[i]+=z3;Le[i]+=1
   k+=d
 return se,e1,e2,e3,Le,pairs,checks,active_even
@njit(cache=True)
def exact_p1_even(p,r,spf,mods):
 e=np.zeros(len(p));Le=np.zeros(len(p),np.uint16)
 for i in range(len(p)):
  pi=int(p[i]);ri=r[i]
  for j in range(1,len(mods)):
   a=int(mods[j]);
   if a>=pi:break
   d=_order_of_two(a,spf)
   if d%2==0 and (pi-1)%d==0:
    e[i]+=actual_target_log_filter(pi,ri,a);Le[i]+=1
 return e,Le
@njit(cache=True)
def tau1_calc(p,spf):
 tau=np.empty(p.size,np.uint16);v=np.empty(p.size,np.uint8)
 for i in range(p.size):
  x=int(p[i])-1;vv=0
  while x%2==0:x//=2;vv+=1
  s=1
  while x>1:
   d=int(spf[x]);ee=0
   while x%d==0:x//=d;ee+=1
   s*=ee+1
  tau[i]=s*(vv+1);v[i]=vv
 return tau,v

def main():
 say('sieve');spf,primes=_linear_spf_sieve(100_000_000,_prime_capacity(100_000_000));p=primes[primes>=13].copy()
 say('tau p-1');tau,v=tau1_calc(p,spf)
 r=sector_radii(p);x=np.sqrt(r)
 gx=np.unique(np.r_[np.arange(x.min(),70,.09),np.arange(70,200,.27),np.arange(200,600,.7),np.arange(600,x.max(),1.2),x.max()]);small=primes[(primes>=3)&(primes<1000)].astype(np.int64)
 say('singleton grid target 1');tab=tabulate_t1(gx**2,small)
 bins=np.clip(np.searchsorted(gx,x)-1,0,len(gx)-2).astype(np.uint16);frac=((x-gx[bins])/(gx[bins+1]-gx[bins])).astype(np.float32)
 rank=np.zeros(100_000_000,np.uint32);rank[p]=np.arange(len(p),dtype=np.uint32)
 say('progression enumeration');s,e1,e2,e3,L,pairs,checks,num_mods=accumulate_even_p1(p,primes[primes<1000],spf,rank,bins,frac,small,tab)
 say(f'finished: {pairs} pairs, {checks} checks, {num_mods} even-order moduli')
 gx2=np.unique(np.r_[np.arange(x.min(),70,.08),np.arange(70,200,.15),np.arange(200,600,.3),np.arange(600,x.max(),.5),x.max()]);cc=np.array([cumulants_one(float(xx*xx))[:3] for xx in gx2]);mu=np.interp(x,gx2,cc[:,0]);var=np.interp(x,gx2,cc[:,1]);k3=np.interp(x,gx2,cc[:,2]);alpha=(k3-3*mu*mu-mu)/6.
 H=s+mu*e1-.5*(mu+var)*e2+alpha*e3
 cut=np.searchsorted(p,20000);say('full exact p<20000 audit');ss,LL=_linear_spf_sieve(20000,_prime_capacity(20000));ex,nel=exact_p1_even(p[:cut],r[:cut],ss,LL[LL<1000])
 audit={'p_lt_20000':int(cut),'pair_count_match':bool(np.array_equal(nel,L[:cut])),'maximum_approximation_error':float(np.max(np.abs(H[:cut]-ex))),'mean_approximation_error':float(np.mean(np.abs(H[:cut]-ex)))}
 if not audit['pair_count_match']:raise ValueError('pair count differs')
 H[:cut]=ex
 np.savez_compressed(root/'H1_even_cut1000_population.npz',p=p,Hp=H,tau1=tau,v1=v,pairs_even=np.asarray(pairs,dtype=np.int64),counts=L)
 (root/'audit_cut1000.json').write_text(json.dumps({'audit':audit,'population':len(p),'even_pairs':pairs,'checks':checks,'even_moduli_below_1e8':num_mods},indent=2))
 say('saved; '+str(audit))
if __name__=='__main__':main()


==> anc/analyses_2026-10-19/direct_audit/build_pure2.py <==
"""Compute unchanged V10 singleton H of p-1-aligned even orders, all prime a<p."""
import sys,math,time,json
from pathlib import Path
import numpy as np
from numba import njit,prange
root=Path(__file__).resolve().parent
src=root/'repro_v1.9.9'
sys.path[0:0]=[str(root),str(src/'legacy_v1.8.8'),str(src/'v10')]
from mersenne_core import _linear_spf_sieve,_prime_capacity,_order_of_two
from structural_model import sector_radii,cumulants_one
from all_target_kernels import actual_target_log_filter
from h3_even_run import fixed_t
T=time.monotonic()
def say(s):print(f'{time.monotonic()-T:.2f} seconds: {s}',flush=True)
@njit(cache=True,parallel=True)
def tabulate_t1(grid,mods):
    out=np.empty((len(mods),len(grid)))
    for k in prange(len(mods)):
        for j in range(len(grid)):
            out[k,j]=fixed_t(grid[j],int(mods[k]),1)
    return out
@njit(cache=True)
def accumulate_pure_p1(p,mods,spf,rank,bins,frac,smalls,tab):
 n=p.size; se=np.zeros(n);e1=np.zeros(n);e2=np.zeros(n);e3=np.zeros(n);Le=np.zeros(n,np.uint16)
 pairs=0;checks=0;maxp=int(p[-1]);active_even=0
 for j in range(1,len(mods)):
  a=int(mods[j]);d=_order_of_two(a,spf)
  if d<2 or (d & (d-1)) != 0:continue
  active_even+=1
  k=a+(1-a)%d
  if k<=a:k+=d
  if k<13:k+=((13-k+d-1)//d)*d
  if a<1000:
   idx=np.searchsorted(smalls,a)
   if idx>=len(smalls) or smalls[idx]!=a:raise ValueError('mod not found')
  else:
   z1=1./(a-1);z2=z1*z1;z3=z2*z1
  while k<=maxp:
   checks+=1
   if spf[k]==k:
    i=int(rank[k]);pairs+=1
    if a<1000:
     bb=int(bins[i]);tt=tab[idx,bb]*(1-frac[i])+tab[idx,bb+1]*frac[i]
     se[i]+=tt;Le[i]+=1
    else:
     e1[i]+=z1;e2[i]+=z2;e3[i]+=z3;Le[i]+=1
   k+=d
 return se,e1,e2,e3,Le,pairs,checks,active_even
@njit(cache=True)
def exact_p1_pure(p,r,spf,mods):
 e=np.zeros(len(p));Le=np.zeros(len(p),np.uint16)
 for i in range(len(p)):
  pi=int(p[i]);ri=r[i]
  for j in range(1,len(mods)):
   a=int(mods[j]);
   if a>=pi:break
   d=_order_of_two(a,spf)
   if d>=2 and (d & (d-1))==0 and (pi-1)%d==0:
    e[i]+=actual_target_log_filter(pi,ri,a);Le[i]+=1
 return e,Le
@njit(cache=True)
def tau1_calc(p,spf):
 tau=np.empty(p.size,np.uint16);v=np.empty(p.size,np.uint8)
 for i in range(p.size):
  x=int(p[i])-1;vv=0
  while x%2==0:x//=2;vv+=1
  s=1
  while x>1:
   d=int(spf[x]);ee=0
   while x%d==0:x//=d;ee+=1
   s*=ee+1
  tau[i]=s*(vv+1);v[i]=vv
 return tau,v

def main():
 say('sieve');spf,primes=_linear_spf_sieve(100_000_000,_prime_capacity(100_000_000));p=primes[primes>=13].copy()
 say('tau p-1');tau,v=tau1_calc(p,spf)
 r=sector_radii(p);x=np.sqrt(r)
 gx=np.unique(np.r_[np.arange(x.min(),70,.09),np.arange(70,200,.27),np.arange(200,600,.7),np.arange(600,x.max(),1.2),x.max()]);small=primes[(primes>=3)&(primes<1000)].astype(np.int64)
 say('singleton grid target 1');tab=tabulate_t1(gx**2,small)
 bins=np.clip(np.searchsorted(gx,x)-1,0,len(gx)-2).astype(np.uint16);frac=((x-gx[bins])/(gx[bins+1]-gx[bins])).astype(np.float32)
 rank=np.zeros(100_000_000,np.uint32);rank[p]=np.arange(len(p),dtype=np.uint32)
 say('progression enumeration');s,e1,e2,e3,L,pairs,checks,pure_mods=accumulate_pure_p1(p,primes,spf,rank,bins,frac,small,tab)
 say(f'finished: {pairs} pairs, {checks} checks, {pure_mods} even-order moduli')
 gx2=np.unique(np.r_[np.arange(x.min(),70,.08),np.arange(70,200,.15),np.arange(200,600,.3),np.arange(600,x.max(),.5),x.max()]);cc=np.array([cumulants_one(float(xx*xx))[:3] for xx in gx2]);mu=np.interp(x,gx2,cc[:,0]);var=np.interp(x,gx2,cc[:,1]);k3=np.interp(x,gx2,cc[:,2]);alpha=(k3-3*mu*mu-mu)/6.
 H=s+mu*e1-.5*(mu+var)*e2+alpha*e3
 cut=np.searchsorted(p,20000);say('full exact p<20000 audit');ss,LL=_linear_spf_sieve(20000,_prime_capacity(20000));ex,nel=exact_p1_pure(p[:cut],r[:cut],ss,LL)
 audit={'p_lt_20000':int(cut),'pair_count_match':bool(np.array_equal(nel,L[:cut])),'maximum_approximation_error':float(np.max(np.abs(H[:cut]-ex))),'mean_approximation_error':float(np.mean(np.abs(H[:cut]-ex)))}
 if not audit['pair_count_match']:raise ValueError('pair count differs')
 H[:cut]=ex
 np.savez_compressed(root/'H1_pure2_population.npz',p=p,Hp=H,tau1=tau,v1=v,pairs_even=np.asarray(pairs,dtype=np.int64),counts=L)
 (root/'audit_pure.json').write_text(json.dumps({'audit':audit,'population':len(p),'pure_pairs':pairs,'checks':checks,'even_moduli_below_1e8':pure_mods},indent=2))
 say('saved; '+str(audit))
if __name__=='__main__':main()


==> anc/analyses_2026-10-19/direct_audit/cutoff_results.json <==
{
  "definition": "H aligned even a<p vs a<min(1000,p). Same centered law; same Wagstaff balanced S1 region.",
  "centers": {
    "H_all": {
      "[13,1e3)": 0.25419127189996055,
      "[1e3,1e4)": 0.3095868786185928,
      "[1e4,1e5)": 0.4102866703430981,
      "[1e5,1e6)": 0.5121927896168778,
      "[1e6,1e7)": 0.6286649494415195,
      "[1e7,1e8)": 0.7942936001622752
    },
    "H_cut1000": {
      "[13,1e3)": 0.25419127189996055,
      "[1e3,1e4)": 0.30870829070177713,
      "[1e4,1e5)": 0.4068526929519944,
      "[1e5,1e6)": 0.5033144087655003,
      "[1e6,1e7)": 0.6062118819990543,
      "[1e7,1e8)": 0.7362551382440748
    }
  },
  "minimum_multipliers": {
    "H_all": 0.2433351525845445,
    "H_cut1000": 0.3013736120514483
  },
  "tests": {
    "full": {
      "observed": 32,
      "models": {
        "Wagstaff": {
          "mass": 23.554441364482464,
          "mean": 23.327976430691557,
          "p_two": 0.011540262680912405,
          "logLR": 0.0
        },
        "H_all": {
          "mass": 30.111513520055865,
          "mean": 29.828172037770656,
          "p_two": 0.5336405052863464,
          "logLR": 2.9144477404521956
        },
        "H_cut1000": {
          "mass": 29.73213484983632,
          "mean": 29.448809485284954,
          "p_two": 0.4426596981214225,
          "logLR": 3.198052387310123
        }
      }
    },
    "2adic": {
      "observed": 31,
      "models": {
        "Wagstaff": {
          "mass": 23.42661124711725,
          "mean": 23.24774126170973,
          "p_two": 0.025878028576827007,
          "logLR": 0.0
        },
        "H_all": {
          "mass": 29.978750596253818,
          "mean": 29.733397906037187,
          "p_two": 0.7563228233897838,
          "logLR": 2.9144477404521956
        },
        "H_cut1000": {
          "mass": 29.701541444017572,
          "mean": 29.456204278177893,
          "p_two": 0.6466313588038742,
          "logLR": 3.198052387310123
        }
      }
    },
    "within_v_odd": {
      "observed": 25,
      "models": {
        "Wagstaff": {
          "mass": 23.453456722164827,
          "mean": 23.42446732586289,
          "p_two": 0.6612990951546651,
          "logLR": 0.0
        },
        "H_all": {
          "mass": 28.11882001729868,
          "mean": 28.08034613676817,
          "p_two": 0.3635390160972799,
          "logLR": -0.1623020804892935
        },
        "H_cut1000": {
          "mass": 27.79076863871481,
          "mean": 27.752300101230727,
          "p_two": 0.4495901738145693,
          "logLR": 0.09679951087794936
        }
      }
    }
  },
  "max_abs_H_change": 51.21084004506466,
  "H_fraction_below1000_weighted": 0.9697925432379693,
  "H_fraction_below1000_unweighted": 0.9213270135982957
}

==> anc/analyses_2026-10-19/direct_audit/h3_even_run.py <==
import sys,time,json,math
from pathlib import Path
import numpy as np
from numba import njit,prange
R=Path(__file__).resolve().parent;sys.path[:0]=[str(R/'repro_v1.9.9/legacy_v1.8.8'),str(R/'repro_v1.9.9/v10')]
from mersenne_core import _linear_spf_sieve,_prime_capacity,_order_of_two
from structural_model import sector_radii,cumulants_one,log_weight,TAIL_LOG_CUTOFF,cumulant_log_filter
from all_target_kernels import actual_target_log_filter
from wagstaff_randomization import RANGES,MERSENNE_EXPONENTS,build_design,observed_statistics,fisher_distribution,upper_tail,centered_two_sided_tail,distribution_mean
T=time.time();out=R/'h3_even_output';out.mkdir(exist_ok=True)
def say(s):print(f'{time.time()-T:.1f}s {s}',flush=True)
@njit(cache=True,parallel=True)
def tau3_calc(p,spf):
    tau=np.zeros(p.size,np.uint16);v=np.zeros(p.size,np.uint8)
    for i in prange(p.size):
        x=int(p[i])-3;vv=0
        while x%2==0:x//=2;vv+=1
        a=1
        while x>1:
            q=int(spf[x]);ee=0
            while x%q==0:x//=q;ee+=1
            a*=ee+1
        tau[i]=a*(vv+1);v[i]=vv
    return tau,v
@njit(cache=True)
def fixed_t(R,a,t=7):
    q=a-1;t%=a
    if t==0:return 0.
    mode=max(2,int(math.sqrt(R)))
    if mode>=R:mode=int(math.ceil(R))-1
    while mode+1<R and log_weight(R,mode+1)>log_weight(R,mode):mode+=1
    while mode>2 and log_weight(R,mode-1)>log_weight(R,mode):mode-=1
    peak=log_weight(R,mode);lo=mode;hi=mode
    while lo>2 and log_weight(R,lo-1)-peak>TAIL_LOG_CUTOFF:lo-=1
    while hi+1<R and log_weight(R,hi+1)-peak>TAIL_LOG_CUTOFF:hi+=1
    summ=sw=0.
    for n in range(lo,hi+1):
        w=math.exp(log_weight(R,n)-peak)
        z=powint(t,q//math.gcd(n,q),a)
        N=math.gcd(n,q) if z==1 else 0
        Ps=math.exp((n-1)*math.log1p(-1/q))+(-1 if (n-1)&1 else 1)*(N-1)*math.exp(-(n-1)*math.log(q))
        summ+=w*Ps;sw+=w
    return -math.log(1./q+(1-1./q)*summ/sw)
@njit(cache=True)
def powint(b,e,m):
    r=1
    while e:
        if e&1:r=r*b%m
        b=b*b%m;e//=2
    return r
@njit(cache=True,parallel=True)
def tabulate(grid,mods):
    res=np.empty((len(mods),len(grid)))
    for k in prange(len(mods)):
        for j in range(len(grid)):res[k,j]=fixed_t(grid[j],int(mods[k]))
    return res
@njit(cache=True)
def accumulate(p,allmods,spf,rank,bins,frac,smallmods,tab):
    n=p.size; se=np.zeros(n);so=np.zeros(n); e1=np.zeros(n);e2=np.zeros(n);e3=np.zeros(n);o1=np.zeros(n);o2=np.zeros(n);o3=np.zeros(n)
    Le=np.zeros(n,np.uint16);Lo=np.zeros(n,np.uint16);pairs=0;checks=0;maxp=int(p[-1])
    for j in range(1,len(allmods)):
        a=int(allmods[j]);d=_order_of_two(a,spf)
        k=a+(3-a)%d
        if k<=a:k+=d
        if k<13:k+=((13-k+d-1)//d)*d
        even=(d&1)==0
        if a<1000:
            idx=np.searchsorted(smallmods,a)
            if idx>=len(smallmods) or smallmods[idx]!=a:raise ValueError('mod')
        else:
            z1=1./(a-1);z2=z1*z1;z3=z1*z2
        while k<=maxp:
            checks+=1
            if spf[k]==k:
                i=int(rank[k]);pairs+=1
                if a<1000:
                    b=int(bins[i]);t=tab[idx,b]*(1-frac[i])+tab[idx,b+1]*frac[i]
                    if even:se[i]+=t;Le[i]+=1
                    else:so[i]+=t;Lo[i]+=1
                elif even:
                    e1[i]+=z1;e2[i]+=z2;e3[i]+=z3;Le[i]+=1
                else:
                    o1[i]+=z1;o2[i]+=z2;o3[i]+=z3;Lo[i]+=1
            k+=d
    return se,so,e1,e2,e3,o1,o2,o3,Le,Lo,pairs,checks
@njit(cache=True)
def get_cumulants(r):
    c=np.zeros((len(r),3))
    for i in range(len(r)):
        cc=cumulants_one(r[i]);c[i,0]=cc[0];c[i,1]=cc[1];c[i,2]=cc[2]
    return c
@njit(cache=True)
def exact_small(p,r,spf,mods):
    e=np.zeros(len(p));o=np.zeros(len(p));Le=np.zeros(len(p),np.uint16);Lo=np.zeros(len(p),np.uint16)
    for i in range(len(p)):
        pi=int(p[i]);ri=r[i]
        for j in range(1,len(mods)):
            a=int(mods[j]);
            if a>=pi:break
            d=_order_of_two(a,spf)
            if (pi-3)%d==0:
                y=actual_target_log_filter(pi,ri,a)
                if d%2==0:e[i]+=y;Le[i]+=1
                else:o[i]+=y;Lo[i]+=1
    return e,o,Le,Lo

def design(p,z):
    ds=[build_design(p,z,*map(int,np.searchsorted(p,[l,h])),n,label,False) for l,h,n,label in RANGES]
    obs,_=observed_statistics(p,ds);dist=fisher_distribution(ds);mean=distribution_mean(dist)
    return ds,dict(high=int(obs),low=47-int(obs),null_mean=float(mean),p_upper=float(upper_tail(dist,obs)),p_two=float(centered_two_sided_tail(dist,obs,mean)),thresholds=[float(d.threshold) for d in ds])
def allocation(p,ds,score):
    tot=0.;by=[]
    for d in ds:
        l=slice(d.begin,d.end);pf=p[l].astype(float);sel=d.high.astype(bool)
        we=(np.log(pf)+score[l])/pf;base=np.log(pf)/pf
        high=float(we[sel].sum()/we.sum());tot+=d.sample_n*high
        by.append(dict(interval=d.label,n=d.sample_n,baseline_high=float(base[sel].sum()/base.sum()),model_high=high,allocation=d.sample_n*high))
    return dict(high=float(tot),low=float(47-tot),rows=by)
def main():
    say('sieve prime exponents < 1e8');spf,primes=_linear_spf_sieve(100_000_000,_prime_capacity(100_000_000));p=primes[primes>=13].copy()
    say(f'p count {len(p)}; computing tau(p-3)');tau,v=tau3_calc(p,spf);odd=tau.astype(float)/(v+1);even=odd*v;ll=np.log(np.log(p.astype(float)))
    scores=dict(S3=np.log(tau)/ll,S3_even=np.log(even)/ll,S3_odd=np.log(odd)/ll)
    tests={};designs={}
    for key,s in scores.items():
        designs[key],tests[key]=design(p,s);say(f'{key}: {tests[key]["high"]} high, p2={tests[key]["p_two"]:.6g}')
    rr=sector_radii(p);x=np.sqrt(rr)
    grid_x=np.unique(np.r_[np.arange(x.min(),70,.09),np.arange(70,200,.27),np.arange(200,600,.7),np.arange(600,x.max(),1.2),x.max()]);mods=primes[(primes>=3)&(primes<1000)].astype(np.int64)
    say(f'fixed target 7 grid ({len(mods)} x {len(grid_x)})');table=tabulate(grid_x**2,mods)
    b=np.clip(np.searchsorted(grid_x,x)-1,0,len(grid_x)-2).astype(np.uint16);frac=((x-grid_x[b])/(grid_x[b+1]-grid_x[b])).astype(np.float32)
    rank=np.zeros(100_000_000,np.uint32);rank[p]=np.arange(len(p),dtype=np.uint32)
    say('full exact order progressions; parity split')
    se,so,e1,e2,e3,o1,o2,o3,Le,Lo,pairs,checks=accumulate(p,primes,spf,rank,b,frac,mods,table)
    say(f'order progression finished, matched pairs {pairs}, checks {checks}')
    np.savez(out/'stage1.npz',p=p,tau=tau,v=v,se=se,so=so,e1=e1,e2=e2,e3=e3,o1=o1,o2=o2,o3=o3,Le=Le,Lo=Lo, pairs=pairs,checks=checks)
    say('STAGE1 SAVED')
    return

if __name__=="__main__":main()


==> anc/analyses_2026-10-19/direct_audit/repro_v1.9.9/legacy_v1.8.8/mersenne_core.py <==
"""Shared exact arithmetic routines for the manuscript reproductions.

The public scripts are ordinary Python entry points.  The large integer loops
are compiled at run time by Numba; this keeps the implementation in Python
while making the complete censuses through 10^8 practical.
"""

from __future__ import annotations

import math
from pathlib import Path
from time import perf_counter

import numpy as np

try:
    from numba import njit, prange
except ImportError as exc:  # pragma: no cover - exercised only on bad installs
    raise SystemExit(
        "Numba is required for the exact censuses. Install the pinned "
        "dependencies with: python -m pip install -r requirements.txt"
    ) from exc


REFERENCE_LIMIT = 100_000_000


def _prime_capacity(limit: int) -> int:
    """Safe preallocation for pi(limit) on the supported range."""
    if limit <= 20:
        return limit
    # A deliberately padded form of the standard n/(log n - 1) estimate.
    return int(1.05 * limit / (math.log(limit) - 1.0)) + 256


@njit(cache=True)
def _linear_spf_sieve(limit: int, capacity: int):
    """Return the least-prime-factor table and all primes below ``limit``."""
    least_prime = np.zeros(limit, dtype=np.uint32)
    storage = np.empty(capacity, dtype=np.uint32)
    count = 0
    for i in range(2, limit):
        if least_prime[i] == 0:
            least_prime[i] = i
            if count >= capacity:
                raise RuntimeError("internal prime preallocation was too small")
            storage[count] = i
            count += 1
        for j in range(count):
            q = int(storage[j])
            product = q * i
            if product >= limit or q > least_prime[i]:
                break
            least_prime[product] = q
    return least_prime, storage[:count].copy()


@njit(cache=True)
def _modpow(base: int, exponent: int, modulus: int) -> int:
    result = 1
    power = base
    while exponent:
        if exponent & 1:
            result = (result * power) % modulus
        power = (power * power) % modulus
        exponent >>= 1
    return result


@njit(cache=True)
def _order_of_two(prime: int, least_prime: np.ndarray) -> int:
    order = prime - 1
    n = prime - 1
    while n > 1:
        q = int(least_prime[n])
        while order % q == 0 and _modpow(2, order // q, prime) == 1:
            order //= q
        while n % q == 0:
            n //= q
    return order


@njit(cache=True, parallel=True)
def _divisor_counts(primes: np.ndarray, least_prime: np.ndarray) -> np.ndarray:
    """Compute tau(p-1), aligned with the prime array."""
    result = np.zeros(primes.size, dtype=np.uint16)
    for i in prange(1, primes.size):
        n = int(primes[i]) - 1
        tau = 1
        while n > 1:
            q = int(least_prime[n])
            exponent = 0
            while n % q == 0:
                n //= q
                exponent += 1
            tau *= exponent + 1
        result[i] = tau
    return result


@njit(cache=True)
def _accumulate_order_progressions(
    primes: np.ndarray,
    least_prime: np.ndarray,
    limit: int,
    include_log_c2: bool,
):
    """Count every eligible modulus and optionally its log-alpha weight."""
    effective = np.zeros(limit, dtype=np.uint16)
    if include_log_c2:
        log_sum = np.zeros(limit, dtype=np.float64)
    else:
        log_sum = np.zeros(1, dtype=np.float64)

    progression_checks = np.int64(0)
    prime_contributions = np.int64(0)
    for index in range(1, primes.size):  # skip a=2
        a = int(primes[index])
        order = _order_of_two(a, least_prime)
        if include_log_c2:
            log_alpha = math.log(3.0 - 2.0 / (a - 1.0))
        else:
            log_alpha = 0.0
        candidate = a + order
        while candidate < limit:
            progression_checks += 1
            if least_prime[candidate] == candidate:
                if effective[candidate] == np.iinfo(np.uint16).max:
                    raise OverflowError("L(p) does not fit in uint16")
                effective[candidate] += 1
                if include_log_c2:
                    log_sum[candidate] += log_alpha
                prime_contributions += 1
            candidate += order
    return effective, log_sum, progression_checks, prime_contributions


def build_population(limit: int, include_log_c2: bool = True):
    """Build the exact prime-exponent population below ``limit``.

    Returns arrays aligned by prime: ``primes``, ``tau``, ``effective`` and
    ``log_c2_sum``.  The last array is empty when ``include_log_c2`` is false.
    """
    if not 1_000 <= limit <= REFERENCE_LIMIT:
        raise ValueError("require 1,000 <= limit <= 100,000,000")

    started = perf_counter()
    print(f"Building exact least-prime-factor sieve for n < {limit}...", flush=True)
    stage = perf_counter()
    least_prime, primes = _linear_spf_sieve(limit, _prime_capacity(limit))
    print(
        f"  primes={primes.size} sieve_seconds={perf_counter() - stage:.6f}",
        flush=True,
    )

    print("Computing tau(p-1) for every prime exponent...", flush=True)
    stage = perf_counter()
    tau = _divisor_counts(primes, least_prime)
    print(f"  tau_seconds={perf_counter() - stage:.6f}", flush=True)

    label = "L(p) and log c2(p)" if include_log_c2 else "L(p)"
    print(f"Accumulating exact {label} along order progressions...", flush=True)
    stage = perf_counter()
    effective_by_integer, log_by_integer, checks, contributions = (
        _accumulate_order_progressions(
            primes, least_prime, limit, include_log_c2
        )
    )
    print(
        "  progression_checks="
        f"{int(checks)} prime_contributions={int(contributions)} "
        f"count_seconds={perf_counter() - stage:.6f}",
        flush=True,
    )

    # Downstream calculations need values only at prime indices.  Dropping the
    # integer-indexed work arrays reduces a saved full cache from ~1.4 GB in
    # memory to four compact prime-aligned arrays.
    effective = effective_by_integer[primes].copy()
    if include_log_c2:
        log_c2_sum = log_by_integer[primes].copy()
    else:
        log_c2_sum = np.empty(0, dtype=np.float64)
    print(f"  total_seconds={perf_counter() - started:.6f}", flush=True)
    return primes, tau, effective, log_c2_sum


def save_population_cache(
    path: str | Path,
    limit: int,
    primes: np.ndarray,
    tau: np.ndarray,
    effective: np.ndarray,
    log_c2_sum: np.ndarray,
    *,
    compressed: bool = False,
) -> None:
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    writer = np.savez_compressed if compressed else np.savez
    # Passing a file object prevents NumPy from silently changing a custom
    # cache name by appending another ``.npz`` suffix.
    with path.open("wb") as handle:
        writer(
            handle,
            format_version=np.array([1], dtype=np.uint16),
            limit=np.array([limit], dtype=np.uint32),
            primes=primes,
            tau=tau,
            effective=effective,
            log_c2_sum=log_c2_sum,
        )


def load_population_cache(
    path: str | Path,
    *,
    require_log_c2: bool = False,
):
    path = Path(path)
    if not path.is_file():
        raise FileNotFoundError(
            f"population cache not found: {path}. Run build_population_1e8.py first."
        )
    with np.load(path, allow_pickle=False) as archive:
        version = int(archive["format_version"][0])
        if version != 1:
            raise ValueError(f"unsupported cache format version: {version}")
        limit = int(archive["limit"][0])
        primes = archive["primes"].copy()
        tau = archive["tau"].copy()
        effective = archive["effective"].copy()
        log_c2_sum = archive["log_c2_sum"].copy()
    if not (primes.size == tau.size == effective.size):
        raise ValueError("cache arrays are not aligned")
    if require_log_c2 and log_c2_sum.size != primes.size:
        raise ValueError(
            "cache does not contain log-c2 values; rebuild without --k-only"
        )
    return limit, primes, tau, effective, log_c2_sum


def fmt(value: float | np.floating) -> str:
    """Match C++ ``setprecision(12)`` closely in text reports."""
    return f"{float(value):.12g}"


==> anc/analyses_2026-10-19/direct_audit/repro_v1.9.9/legacy_v1.8.8/structural_model.py <==
"""Core formulas for the unordered geometric-sector benchmark.

The module deliberately separates exact arithmetic from modeling choices.
``p_singleton`` is an exact count on the ordered CRT assignment space, and
every fixed shared residue channel has the same relative density ``1/(a-1)``.
The interpretation of that prime-support density as effective survival, the
sector-volume prior ``unordered_weights``, and multiplicative aggregation
across moduli are the declared heuristic components of the model.
"""

from __future__ import annotations

import math

import numpy as np

try:
    from numba import njit
except ImportError as exc:  # pragma: no cover
    raise SystemExit(
        "Numba is required. Install the pinned dependencies with "
        "python -m pip install -r requirements.txt"
    ) from exc


TAIL_LOG_CUTOFF = -44.0


def q_min(p: int) -> int:
    """Smallest size compatible with the standard factor congruences."""
    if p < 3 or p % 2 == 0:
        raise ValueError("p must be an odd integer at least 3")
    return 2 * p + 1 if p % 4 == 3 else 6 * p + 1


def sector_radius(p: int) -> float:
    """Return R_p = log(2^p-1)/log(Q_min(p)) without forming 2^p."""
    log_m = p * math.log(2.0)
    log_m += math.log1p(-math.exp(-log_m))
    return log_m / math.log(q_min(p))


def sector_radii(primes: np.ndarray) -> np.ndarray:
    """Vectorized ``sector_radius`` for an array of prime exponents."""
    p = np.asarray(primes, dtype=np.float64)
    log_m = p * math.log(2.0)
    log_m += np.log1p(-np.exp(-log_m))
    q = np.where(np.asarray(primes) % 4 == 3, 2.0 * p + 1.0, 6.0 * p + 1.0)
    return log_m / np.log(q)


@njit(cache=True)
def log_weight(radius: float, n: int) -> float:
    """Unnormalized log-weight in the central unordered prior."""
    return (
        (n - 1.0) * math.log(radius - n)
        - math.lgamma(n)
        - math.lgamma(n + 1.0)
    )


def unordered_weights(p: int, tail_log_cutoff: float = TAIL_LOG_CUTOFF):
    """Return the active n support, normalized w_n(p), and R_p.

    These weights describe normalized geometric mass of possible factors.
    They are not probabilities for a realized factorization length.
    """
    radius = sector_radius(p)
    if radius <= 2.0:
        raise ValueError("no composite n-sector is supported at this exponent")
    mode = max(2, int(math.sqrt(radius)))
    mode = min(mode, int(math.ceil(radius)) - 1)
    while mode + 1 < radius and log_weight(radius, mode + 1) > log_weight(radius, mode):
        mode += 1
    while mode > 2 and log_weight(radius, mode - 1) > log_weight(radius, mode):
        mode -= 1
    peak = log_weight(radius, mode)
    low = mode
    while low > 2 and log_weight(radius, low - 1) - peak > tail_log_cutoff:
        low -= 1
    high = mode
    while high + 1 < radius and log_weight(radius, high + 1) - peak > tail_log_cutoff:
        high += 1
    n = np.arange(low, high + 1, dtype=np.int64)
    logw = np.array([log_weight(radius, int(k)) for k in n])
    w = np.exp(logw - np.max(logw))
    w /= np.sum(w)
    return n, w, radius


def p_singleton(a: int, n: int) -> float:
    """Exact singleton-coordinate probability on Omega_{a,n}."""
    if a < 3 or n < 2:
        raise ValueError("require an odd prime modulus a and n >= 2")
    q = a - 1
    main = math.exp((n - 1) * math.log1p(-1.0 / q))
    correction = (math.gcd(n, q) - 1) * math.exp(-(n - 1) * math.log(q))
    if (n - 1) % 2:
        correction = -correction
    return main + correction


def survival_an(a: int, n: int) -> float:
    """Declared density-to-survival interpretation for one n-sector."""
    singleton = p_singleton(a, n)
    return singleton + (1.0 - singleton) / (a - 1.0)


def filter_a(p: int, a: int) -> float:
    """Correct sector-mixture filter: average survival, then invert."""
    n, w, _ = unordered_weights(p)
    survival = np.array([survival_an(a, int(k)) for k in n])
    return 1.0 / float(np.dot(w, survival))


def wrong_filter_a(p: int, a: int) -> float:
    """Retired order of aggregation, retained only as a negative test."""
    n, w, _ = unordered_weights(p)
    survival = np.array([survival_an(a, int(k)) for k in n])
    return float(np.dot(w, 1.0 / survival))


@njit(cache=True)
def exact_log_filter(radius: float, a: int) -> float:
    """Stable full-w evaluation of log F_a, including the gcd term."""
    mode = max(2, int(math.sqrt(radius)))
    if mode >= radius:
        mode = int(math.ceil(radius)) - 1
    while mode + 1 < radius and log_weight(radius, mode + 1) > log_weight(radius, mode):
        mode += 1
    while mode > 2 and log_weight(radius, mode - 1) > log_weight(radius, mode):
        mode -= 1
    peak = log_weight(radius, mode)
    low = mode
    while low > 2 and log_weight(radius, low - 1) - peak > TAIL_LOG_CUTOFF:
        low -= 1
    high = mode
    while high + 1 < radius and log_weight(radius, high + 1) - peak > TAIL_LOG_CUTOFF:
        high += 1

    norm = 0.0
    singleton_sum = 0.0
    q = a - 1
    log_main = math.log1p(-1.0 / q)
    log_q = math.log(q)
    for n in range(low, high + 1):
        weight = math.exp(log_weight(radius, n) - peak)
        main = math.exp((n - 1.0) * log_main)
        gcd_term = math.gcd(n, q) - 1
        correction = 0.0
        if gcd_term:
            correction = gcd_term * math.exp(-(n - 1.0) * log_q)
            if (n - 1) & 1:
                correction = -correction
        norm += weight
        singleton_sum += weight * (main + correction)
    mean_singleton = singleton_sum / norm
    mean_survival = 1.0 / q + (1.0 - 1.0 / q) * mean_singleton
    return -math.log(mean_survival)


@njit(cache=True)
def cumulants_one(radius: float):
    """First four cumulants of n-1 under w_n at a fixed radius."""
    mode = max(2, int(math.sqrt(radius)))
    if mode >= radius:
        mode = int(math.ceil(radius)) - 1
    while mode + 1 < radius and log_weight(radius, mode + 1) > log_weight(radius, mode):
        mode += 1
    while mode > 2 and log_weight(radius, mode - 1) > log_weight(radius, mode):
        mode -= 1
    peak = log_weight(radius, mode)
    low = mode
    while low > 2 and log_weight(radius, low - 1) - peak > TAIL_LOG_CUTOFF:
        low -= 1
    high = mode
    while high + 1 < radius and log_weight(radius, high + 1) - peak > TAIL_LOG_CUTOFF:
        high += 1
    norm = raw1 = raw2 = raw3 = raw4 = 0.0
    for n in range(low, high + 1):
        weight = math.exp(log_weight(radius, n) - peak)
        value = float(n - 1)
        norm += weight
        raw1 += weight * value
        raw2 += weight * value * value
        raw3 += weight * value * value * value
        raw4 += weight * value * value * value * value
    mean = raw1 / norm
    e2, e3, e4 = raw2 / norm, raw3 / norm, raw4 / norm
    variance = e2 - mean * mean
    third = e3 - 3.0 * mean * e2 + 2.0 * mean**3
    fourth_central = e4 - 4.0 * mean * e3 + 6.0 * mean * mean * e2 - 3.0 * mean**4
    fourth = fourth_central - 3.0 * variance * variance
    return mean, variance, third, fourth


@njit(cache=True)
def cumulant_log_filter(a: int, k1: float, k2: float, k3: float, k4: float) -> float:
    """Fourth-cumulant evaluation used only for a >= 1000."""
    q = float(a - 1)
    z = math.log1p(-1.0 / q)
    log_singleton = k1 * z + 0.5 * k2 * z**2 + (k3 / 6.0) * z**3 + (k4 / 24.0) * z**4
    singleton = math.exp(log_singleton)
    survival = 1.0 / q + (1.0 - 1.0 / q) * singleton
    return -math.log(survival)


==> anc/analyses_2026-10-19/direct_audit/repro_v1.9.9/legacy_v1.8.8/wagstaff_randomization.py <==
#!/usr/bin/env python3
"""Population-level Wagstaff-weighted randomization for Appendix A.10."""

from __future__ import annotations

import argparse
import math
from dataclasses import dataclass
from pathlib import Path

import numpy as np
from numba import njit

from mersenne_core import fmt, load_population_cache


RANGES = (
    (13, 1_000, 10, "[13,1e3)"),
    (1_000, 10_000, 8, "[1e3,1e4)"),
    (10_000, 100_000, 6, "[1e4,1e5)"),
    (100_000, 1_000_000, 5, "[1e5,1e6)"),
    (1_000_000, 10_000_000, 5, "[1e6,1e7)"),
    (10_000_000, 100_000_000, 13, "[1e7,1e8)"),
)

MERSENNE_EXPONENTS = np.array(
    [
        13, 17, 19, 31, 61, 89, 107, 127, 521, 607,
        1279, 2203, 2281, 3217, 4253, 4423, 9689, 9941,
        11213, 19937, 21701, 23209, 44497, 86243,
        110503, 132049, 216091, 756839, 859433,
        1257787, 1398269, 2976221, 3021377, 6972593,
        13466917, 20996011, 24036583, 25964951, 30402457,
        32582657, 37156667, 42643801, 43112609, 57885161,
        74207281, 77232917, 82589933,
    ],
    dtype=np.uint32,
)


@dataclass
class Design:
    begin: int
    end: int
    sample_n: int
    label: str
    cumulative: np.ndarray
    percentile: np.ndarray
    high: np.ndarray
    weights: np.ndarray
    total_weight: float
    high_mass: float
    threshold: float


def weights_for(p: np.ndarray, refined: bool) -> np.ndarray:
    p_float = p.astype(np.float64)
    if refined:
        a = np.where(p % 4 == 1, 6.0, 2.0)
        return np.log(a * p_float) / p_float
    return np.log(p_float) / p_float


def build_design(
    p: np.ndarray,
    s: np.ndarray,
    begin: int,
    end: int,
    sample_n: int,
    label: str,
    refined: bool,
) -> Design:
    local_p = p[begin:end]
    local_s = s[begin:end]
    weights = weights_for(local_p, refined)
    cumulative = np.cumsum(weights)
    total_weight = float(cumulative[-1])

    # C++ comparator: increasing S, then increasing p.
    order = np.lexsort((local_p, local_s))
    sorted_s = local_s[order]
    sorted_weights = weights[order]
    starts = np.r_[0, np.flatnonzero(sorted_s[1:] != sorted_s[:-1]) + 1]
    ends = np.r_[starts[1:], order.size]
    group_weight = np.add.reduceat(sorted_weights, starts)
    below = np.r_[0.0, np.cumsum(group_weight[:-1])]
    group_mid = (below + 0.5 * group_weight) / total_weight
    sorted_percentile = np.repeat(group_mid, ends - starts)
    percentile = np.empty(order.size, dtype=np.float64)
    percentile[order] = sorted_percentile

    reverse_order = order[::-1]
    high_cumulative = np.cumsum(weights[reverse_order])
    best_count = int(np.argmin(np.abs(high_cumulative - total_weight / 2.0))) + 1
    high = np.zeros(order.size, dtype=np.uint8)
    high[reverse_order[:best_count]] = 1
    high_weight = float(np.sum(weights[high.astype(bool)]))
    threshold = float(local_s[reverse_order[best_count - 1]])
    return Design(
        begin=begin,
        end=end,
        sample_n=sample_n,
        label=label,
        cumulative=cumulative,
        percentile=percentile,
        high=high,
        weights=weights,
        total_weight=total_weight,
        high_mass=high_weight / total_weight,
        threshold=threshold,
    )


def observed_statistics(p: np.ndarray, designs: list[Design]) -> tuple[int, float]:
    high = 0
    score = 0.0
    for exponent in MERSENNE_EXPONENTS:
        global_index = int(np.searchsorted(p, exponent))
        if global_index >= p.size or p[global_index] != exponent:
            raise RuntimeError(f"missing Mersenne exponent {int(exponent)}")
        for design in designs:
            if design.begin <= global_index < design.end:
                local = global_index - design.begin
                high += int(design.high[local])
                score += float(design.percentile[local])
                break
    return high, score


@njit(cache=True)
def _fisher_count_distribution(
    normalized_weight: np.ndarray, high: np.ndarray, sample_n: int
) -> np.ndarray:
    high_coeff = np.zeros(sample_n + 1, dtype=np.float64)
    low_coeff = np.zeros(sample_n + 1, dtype=np.float64)
    high_coeff[0] = 1.0
    low_coeff[0] = 1.0
    high_seen = 0
    low_seen = 0
    for i in range(normalized_weight.size):
        weight = normalized_weight[i]
        if high[i]:
            high_seen += 1
            top = min(sample_n, high_seen)
            for j in range(top, 0, -1):
                high_coeff[j] += weight * high_coeff[j - 1]
        else:
            low_seen += 1
            top = min(sample_n, low_seen)
            for j in range(top, 0, -1):
                low_coeff[j] += weight * low_coeff[j - 1]
    probability = np.empty(sample_n + 1, dtype=np.float64)
    denominator = 0.0
    for k in range(sample_n + 1):
        probability[k] = high_coeff[k] * low_coeff[sample_n - k]
        denominator += probability[k]
    probability /= denominator
    return probability


def fisher_distribution(designs: list[Design]) -> np.ndarray:
    total = np.array([1.0], dtype=np.float64)
    for design in designs:
        local = _fisher_count_distribution(
            design.weights / design.total_weight,
            design.high,
            design.sample_n,
        )
        total = np.convolve(total, local)
    return total


def upper_tail(distribution: np.ndarray, observed: int) -> float:
    return float(np.sum(distribution[max(0, observed) :]))


def distribution_mean(distribution: np.ndarray) -> float:
    return float(np.sum(np.arange(distribution.size) * distribution))


def centered_two_sided_tail(
    distribution: np.ndarray, observed: int, mean: float
) -> float:
    distance = abs(observed - mean)
    support_distance = np.abs(np.arange(distribution.size) - mean)
    return float(np.sum(distribution[support_distance + 1.0e-18 >= distance]))


def replacement_tail(designs: list[Design], observed: int) -> float:
    distribution = np.array([1.0], dtype=np.float64)
    for design in designs:
        bernoulli = np.array([1.0 - design.high_mass, design.high_mass])
        for _ in range(design.sample_n):
            distribution = np.convolve(distribution, bernoulli)
    return upper_tail(distribution, observed)


@njit(cache=True)
def _splitmix64(state: np.uint64):
    state = state + np.uint64(0x9E3779B97F4A7C15)
    z = state
    z = (z ^ (z >> np.uint64(30))) * np.uint64(0xBF58476D1CE4E5B9)
    z = (z ^ (z >> np.uint64(27))) * np.uint64(0x94D049BB133111EB)
    z = z ^ (z >> np.uint64(31))
    return state, z


@njit(cache=True)
def _simulate_packed(
    cumulative: np.ndarray,
    percentile: np.ndarray,
    high: np.ndarray,
    offsets: np.ndarray,
    sample_n: np.ndarray,
    total_weight: np.ndarray,
    reps: int,
    seed: int,
    observed_high: int,
    observed_score: float,
):
    state = np.uint64(seed)
    max_n = int(np.max(sample_n))
    selected = np.empty(max_n, dtype=np.int64)
    tail_high = np.int64(0)
    tail_score = np.int64(0)
    sum_high = 0.0
    sumsq_high = 0.0
    sum_score = 0.0
    sumsq_score = 0.0
    inverse_53 = 1.0 / 9007199254740992.0

    for _ in range(reps):
        simulated_high = 0
        simulated_score = 0.0
        for design_index in range(sample_n.size):
            start = int(offsets[design_index])
            stop = int(offsets[design_index + 1])
            selected_count = 0
            for _draw in range(int(sample_n[design_index])):
                while True:
                    state, bits = _splitmix64(state)
                    uniform = float(bits >> np.uint64(11)) * inverse_53
                    value = uniform * total_weight[design_index]
                    left = start
                    right = stop
                    while left < right:
                        middle = (left + right) // 2
                        if value < cumulative[middle]:
                            right = middle
                        else:
                            left = middle + 1
                    index = min(left, stop - 1)
                    local = index - start
                    duplicate = False
                    for j in range(selected_count):
                        if selected[j] == local:
                            duplicate = True
                            break
                    if not duplicate:
                        break
                selected[selected_count] = local
                selected_count += 1
                simulated_high += int(high[index])
                simulated_score += percentile[index]
        if simulated_high >= observed_high:
            tail_high += 1
        if simulated_score >= observed_score:
            tail_score += 1
        sum_high += simulated_high
        sumsq_high += simulated_high * simulated_high
        sum_score += simulated_score
        sumsq_score += simulated_score * simulated_score
    return (
        tail_high,
        tail_score,
        sum_high / reps,
        math.sqrt(sumsq_high / reps - (sum_high / reps) ** 2),
        sum_score / reps,
        math.sqrt(sumsq_score / reps - (sum_score / reps) ** 2),
    )


def simulate(
    designs: list[Design],
    reps: int,
    seed: int,
    observed_high: int,
    observed_score: float,
):
    offsets = np.zeros(len(designs) + 1, dtype=np.int64)
    for i, design in enumerate(designs):
        offsets[i + 1] = offsets[i] + design.cumulative.size
    cumulative = np.concatenate([design.cumulative for design in designs])
    percentile = np.concatenate([design.percentile for design in designs])
    high = np.concatenate([design.high for design in designs])
    sample_n = np.array([design.sample_n for design in designs], dtype=np.int64)
    total_weight = np.array(
        [design.total_weight for design in designs], dtype=np.float64
    )
    return _simulate_packed(
        cumulative,
        percentile,
        high,
        offsets,
        sample_n,
        total_weight,
        reps,
        seed,
        observed_high,
        observed_score,
    )


def print_designs(designs: list[Design]) -> None:
    for design in designs:
        print(
            f"  {design.label} population={design.end - design.begin} "
            f"n={design.sample_n} S50={fmt(design.threshold)} "
            f"high_mass={fmt(design.high_mass)}"
        )


def evaluate_and_print(
    p: np.ndarray,
    designs: list[Design],
    reps: int,
    seed: int,
    exact_only: bool,
) -> None:
    observed_high, observed_score = observed_statistics(p, designs)
    distribution = fisher_distribution(designs)
    null_mean = distribution_mean(distribution)
    fisher = upper_tail(distribution, observed_high)
    two_sided = centered_two_sided_tail(distribution, observed_high, null_mean)
    replacement = replacement_tail(designs, observed_high)
    print(
        f"  observed_high={observed_high} "
        f"observed_percentile_sum={fmt(observed_score)}"
    )
    if not exact_only:
        tail_high, tail_score, mean_high, sd_high, mean_score, sd_score = simulate(
            designs, reps, seed, observed_high, observed_score
        )
        p_high = (int(tail_high) + 1) / (reps + 1)
        p_score = (int(tail_score) + 1) / (reps + 1)
        se_high = math.sqrt(p_high * (1.0 - p_high) / reps)
        se_score = math.sqrt(p_score * (1.0 - p_score) / reps)
        print(
            f"  MC sequential-PPS reps={reps} mean_high={fmt(mean_high)} "
            f"sd_high={fmt(sd_high)} tail_high={int(tail_high)} "
            f"p_high={fmt(p_high)} MCSE={fmt(se_high)}"
        )
        print(
            f"  MC percentile-sum mean={fmt(mean_score)} sd={fmt(sd_score)} "
            f"tail={int(tail_score)} p={fmt(p_score)} MCSE={fmt(se_score)}"
        )
    print(f"  exact product-weight null mean={fmt(null_mean)}")
    print(f"  exact product-weight upper tail={fmt(fisher)}")
    print(f"  exact product-weight centered two-sided tail={fmt(two_sided)}")
    print(f"  with-replacement weighted tail={fmt(replacement)}")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--cache", type=Path, default=Path("population_1e8.npz"))
    parser.add_argument("--reps", type=int, default=1_000_000)
    parser.add_argument(
        "--exact-only", action="store_true", help="skip the Monte Carlo sensitivity"
    )
    args = parser.parse_args()
    if args.reps < 1:
        raise SystemExit("--reps must be positive")
    limit, primes, tau, _, _ = load_population_cache(args.cache)
    if limit != 100_000_000:
        raise SystemExit("this reproduction requires a cache with limit=100000000")
    first = int(np.searchsorted(primes, 13))
    p = primes[first:]
    tau_float = tau[first:].astype(np.float64)
    s = np.log(tau_float) / np.log(np.log(p.astype(np.float64)))
    print(f"Population size={p.size}")

    for mode, refined in enumerate((False, True)):
        label = "refined log(a(p)p)/p" if refined else "coarse log(p)/p"
        print(f"\nWEIGHT={label}")

        global_designs = [
            build_design(p, s, 0, p.size, 47, "[13,1e8)", refined)
        ]
        print("GLOBAL, condition only on N=47")
        print_designs(global_designs)
        evaluate_and_print(
            p,
            global_designs,
            args.reps,
            260_308_994 + mode * 1_000,
            args.exact_only,
        )

        stratified: list[Design] = []
        for lower, upper, observed_n, range_label in RANGES:
            begin, end = np.searchsorted(p, (lower, upper))
            stratified.append(
                build_design(
                    p,
                    s,
                    int(begin),
                    int(end),
                    observed_n,
                    range_label,
                    refined,
                )
            )
        print("STRATIFIED, condition on observed counts (10,8,6,5,5,13)")
        print_designs(stratified)
        evaluate_and_print(
            p,
            stratified,
            args.reps,
            260_309_994 + mode * 1_000,
            args.exact_only,
        )


if __name__ == "__main__":
    main()


==> anc/analyses_2026-10-19/direct_audit/repro_v1.9.9/v10/all_target_kernels.py <==
"""Numerical kernels copied unchanged from the supplied A.15 script."""
import math
import numpy as np
from numba import njit
from structural_model import log_weight, TAIL_LOG_CUTOFF, cumulants_one, cumulant_log_filter


@njit(cache=True)
def exact_generic_log_filter(radius,a):
    mode=max(2,int(math.sqrt(radius)))
    if mode>=radius: mode=int(math.ceil(radius))-1
    while mode+1<radius and log_weight(radius,mode+1)>log_weight(radius,mode): mode+=1
    while mode>2 and log_weight(radius,mode-1)>log_weight(radius,mode): mode-=1
    peak=log_weight(radius,mode)
    low=mode
    while low>2 and log_weight(radius,low-1)-peak>TAIL_LOG_CUTOFF: low-=1
    high=mode
    while high+1<radius and log_weight(radius,high+1)-peak>TAIL_LOG_CUTOFF: high+=1
    norm=0.0; singleton_sum=0.0
    q=float(a-1); z=math.log1p(-1.0/q)
    for n in range(low,high+1):
        ww=math.exp(log_weight(radius,n)-peak)
        norm += ww
        singleton_sum += ww*math.exp((n-1.0)*z)
    ms=singleton_sum/norm
    surv=1.0/q+(1.0-1.0/q)*ms
    return -math.log(surv)

@njit(cache=True)
def generic_grid(radius_grid, modules):
    out=np.zeros(radius_grid.size,dtype=np.float64)
    for i in range(radius_grid.size):
        rr=radius_grid[i]
        k1,k2,k3,k4=cumulants_one(rr)
        total=0.0
        for j in range(modules.size):
            a=int(modules[j])
            if a<1000:
                total += exact_generic_log_filter(rr,a)
            else:
                total += cumulant_log_filter(a,k1,k2,k3,k4)
        out[i]=total
    return out

@njit(cache=True)
def generic_direct_prefix(primes, radii, modules):
    out=np.zeros(primes.size,dtype=np.float64)
    for i in range(primes.size):
        pp=int(primes[i]); rr=radii[i]
        k1,k2,k3,k4=cumulants_one(rr)
        total=0.0
        for j in range(modules.size):
            a=int(modules[j])
            if a>=pp: break
            if a<1000: total += exact_generic_log_filter(rr,a)
            else: total += cumulant_log_filter(a,k1,k2,k3,k4)
        out[i]=total
    return out

@njit(cache=True)
def actual_target_log_filter(pv, radius, a):
    # target r = 2^p - 1 mod a, nonzero for a<p.
    # build target via fast modular exponentiation
    base=2; exp=pv; val=1
    while exp:
        if exp&1: val=(val*base)%a
        base=(base*base)%a; exp//=2
    targ=(val-1)%a
    q=a-1
    # targ cannot be 0 for a<p and p prime in this use; safeguard
    if targ==0: return 0.0/0.0
    mode=max(2,int(math.sqrt(radius)))
    if mode>=radius: mode=int(math.ceil(radius))-1
    while mode+1<radius and log_weight(radius,mode+1)>log_weight(radius,mode): mode+=1
    while mode>2 and log_weight(radius,mode-1)>log_weight(radius,mode): mode-=1
    peak=log_weight(radius,mode)
    low=mode
    while low>2 and log_weight(radius,low-1)-peak>TAIL_LOG_CUTOFF: low-=1
    high=mode
    while high+1<radius and log_weight(radius,high+1)-peak>TAIL_LOG_CUTOFF: high+=1
    norm=0.0; singleton_sum=0.0
    log_main=math.log1p(-1.0/q); logq=math.log(q)
    for n in range(low,high+1):
        ww=math.exp(log_weight(radius,n)-peak)
        main=math.exp((n-1.0)*log_main)
        g=math.gcd(n,q)
        # char sum excluding trivial = g-1 iff target^(q/g)=1 mod a, else -1
        # modular pow inline
        e=q//g; b=targ; res=1
        while e:
            if e&1: res=(res*b)%a
            b=(b*b)%a; e//=2
        c=(g-1) if res==1 else -1
        corr=c*math.exp(-(n-1.0)*logq)
        if (n-1)&1: corr=-corr
        norm += ww
        singleton_sum += ww*(main+corr)
    ms=singleton_sum/norm
    surv=1.0/q+(1.0-1.0/q)*ms
    return -math.log(surv)

@njit(cache=True)
def actual_direct(primes,radii,modules):
    out=np.zeros(primes.size,dtype=np.float64)
    for i in range(primes.size):
        pp=int(primes[i]); rr=radii[i]; total=0.0
        for j in range(modules.size):
            a=int(modules[j])
            if a>=pp: break
            total += actual_target_log_filter(pp,rr,a)
        out[i]=total
    return out


==> anc/analyses_2026-10-19/direct_audit/results.json <==
{
  "source": "H1_even_population.npz; V10 Mersenne 47 labels; 6 intervals",
  "N": 5761450,
  "centers": {
    "[13,1e3)": 0.25419127189996066,
    "[1e3,1e4)": 0.3095868786185928,
    "[1e4,1e5)": 0.41028667034309757,
    "[1e5,1e6)": 0.5121927896168743,
    "[1e6,1e7)": 0.6286649494415265,
    "[1e7,1e8)": 0.7942936001622389
  },
  "min_centered_multiplier": 0.24333515258458085,
  "S_full": {
    "observed": 32,
    "models": {
      "Wagstaff": {
        "mass": 23.554441364482436,
        "mean": 23.32797643069155,
        "p_two": 0.011540262680912423,
        "log_lr": 0.0
      },
      "H_raw": {
        "mass": 27.612202521640313,
        "mean": 27.34069970243602,
        "p_two": 0.1763545413675421,
        "log_lr": 3.60791604497845
      },
      "H_centered": {
        "mass": 30.11151352005686,
        "mean": 29.82817203777053,
        "p_two": 0.5336405052863458,
        "log_lr": 2.914447740452375
      },
      "class_mod4": {
        "mass": 25.509471971802117,
        "mean": 25.255056616004975,
        "p_two": 0.05293525435595435,
        "log_lr": 2.136872245610208
      },
      "class_v2": {
        "mass": 25.8985822477232,
        "mean": 25.64162573976737,
        "p_two": 0.0731183590340632,
        "log_lr": 3.061854016076027
      }
    }
  },
  "S_2adic": {
    "observed": 31,
    "models": {
      "Wagstaff": {
        "mass": 23.426611247117407,
        "mean": 23.24774126170973,
        "p_two": 0.02587802857682702,
        "log_lr": 0.0
      },
      "H_raw": {
        "mass": 27.538998986392002,
        "mean": 27.307217202506244,
        "p_two": 0.2940038026593456,
        "log_lr": 3.60791604497845
      },
      "H_centered": {
        "mass": 29.97875059625447,
        "mean": 29.733397906037055,
        "p_two": 0.7563228233897831,
        "log_lr": 2.914447740452375
      },
      "class_mod4": {
        "mass": 29.950479073689994,
        "mean": 29.723484764680393,
        "p_two": 0.7563676466694407,
        "log_lr": 2.136872245610208
      },
      "class_v2": {
        "mass": 29.953552282175657,
        "mean": 29.72468290384866,
        "p_two": 0.7563697042865147,
        "log_lr": 3.061854016076027
      }
    }
  },
  "within_v_odd": {
    "groups": 26,
    "obs_high": 25,
    "n_cases": 47,
    "mode": "odd",
    "models": {
      "Wagstaff": {
        "mass_high": 23.453456722164656,
        "fisher_mean_high": 23.42446732586289,
        "p_two": 0.6612990951546653,
        "p_lower": 0.7294542733321019,
        "p_upper": 0.37576559685821337,
        "conditional_log_lr_vs_Wagstaff": 0.0,
        "conditional_lr_vs_Wagstaff": 1.0,
        "distribution": [
          5.048288956881006e-15,
          2.463312241454386e-13,
          5.868598133381696e-12,
          9.098032663697981e-11,
          1.032095722132136e-09,
          9.134346344561592e-09,
          6.566491450930053e-08,
          3.941793329579417e-07,
          2.0159126933292792e-06,
          8.917638998292816e-06,
          3.452640687186647e-05,
          0.0001181007014470788,
          0.0003596259503236617,
          0.0009809528541939053,
          0.002409213651531849,
          0.005350394636256365,
          0.010782556000824828,
          0.019777164277839404,
          0.03309561179839694,
          0.05062954991724099,
          0.07091783570978334,
          0.09106656273226017,
          0.107301249114024,
          0.11607744165642421,
          0.11532221407488655,
          0.10521987019031533,
          0.0881398701763191,
          0.06774497506510191,
          0.04773275035806022,
          0.030792932033348853,
          0.018158711271483895,
          0.009768991135381516,
          0.004782793896645129,
          0.002124681614473084,
          0.0008533709544591473,
          0.00030856998332936923,
          9.99315588188724e-05,
          2.880554192831334e-05,
          7.334453889785892e-06,
          1.6341531674957764e-06,
          3.148606664470753e-07,
          5.167155051043698e-08,
          7.078934939628852e-09,
          7.874976830875588e-10,
          6.832329147791869e-11,
          4.335968065388201e-12,
          1.7898798711044274e-13,
          3.605835260709976e-15
        ]
      },
      "H_raw": {
        "mass_high": 26.433860661048282,
        "fisher_mean_high": 26.39736916048737,
        "p_two": 0.7655779674376649,
        "p_lower": 0.3923204172471444,
        "p_upper": 0.7157073710402357,
        "conditional_log_lr_vs_Wagstaff": 0.9607974178130964,
        "conditional_lr_vs_Wagstaff": 2.6137799172906515,
        "distribution": [
          6.420189668438928e-18,
          4.1034588580102283e-16,
          1.2808219364727736e-14,
          2.601922162663609e-13,
          3.868130516714259e-12,
          4.486517649979539e-11,
          4.2267654661731615e-10,
          3.3249128801131176e-09,
          2.2280052194588123e-08,
          1.2911517739772113e-07,
          6.547353120012287e-07,
          2.9324979503271972e-06,
          1.1688840370788248e-05,
          4.172044462233348e-05,
          0.00013402415150684445,
          0.00038914262551542254,
          0.0010248262332977168,
          0.0024551078701753985,
          0.005363026570350121,
          0.010703209503338956,
          0.019545908791085163,
          0.03270034473873107,
          0.05016215445282271,
          0.07059348090476317,
          0.0911642514080965,
          0.10802778828738016,
          0.11742187975534141,
          0.11700015280699358,
          0.10676597516626692,
          0.08911048356031415,
          0.06791373568976419,
          0.04716600112305565,
          0.029775368163611857,
          0.017034574106023038,
          0.008799910694094491,
          0.004087069115774695,
          0.0016977201577783253,
          0.0006267617241223415,
          0.00020407210184801084,
          5.8048490541559986e-05,
          1.425462114005514e-05,
          2.976087590970646e-06,
          5.177198155758213e-07,
          7.298585933659008e-08,
          8.007571240061552e-09,
          6.411890904372912e-10,
          3.331635527810203e-11,
          8.42699322720367e-13
        ]
      },
      "H_centered": {
        "mass_high": 28.118820017298642,
        "fisher_mean_high": 28.080346136768068,
        "p_two": 0.3635390160972824,
        "p_lower": 0.21499146274646838,
        "p_upper": 0.8619817907336914,
        "conditional_log_lr_vs_Wagstaff": -0.16230208048916028,
        "conditional_lr_vs_Wagstaff": 0.8501843416437515,
        "distribution": [
          6.382194842650643e-20,
          4.899156265309391e-18,
          1.8349936364259678e-16,
          4.4692077334013895e-15,
          7.958552350509029e-14,
          1.1046786232971083e-12,
          1.2442739045942631e-11,
          1.1690900086297334e-10,
          9.347883656085633e-10,
          6.457501287335484e-09,
          3.899374686808215e-08,
          2.077552756501216e-07,
          9.840232223849286e-07,
          4.1689643077666585e-06,
          1.5879057251459234e-05,
          5.460359300062837e-05,
          0.00017011125318349966,
          0.0004815203005254929,
          0.0012413581720410582,
          0.002920231189361913,
          0.0062782540964187675,
          0.01235007524646137,
          0.022247059631677196,
          0.03671768994437259,
          0.055536019522632096,
          0.07697325348015932,
          0.0977263330652953,
          0.11357954494077974,
          0.12071993508203083,
          0.11718621492816363,
          0.10372021348879051,
          0.08352874239765805,
          0.06105117309267006,
          0.0403749501332656,
          0.02407136353240724,
          0.012881216692565733,
          0.006154544587507635,
          0.002608914796800102,
          0.0009736212659633497,
          0.00031684332984220924,
          8.884430548211827e-05,
          2.1139048922476854e-05,
          4.1823049747098655e-06,
          6.691491936713943e-07,
          8.313690274475881e-08,
          7.521298187674925e-09,
          4.404915356633122e-10,
          1.252667110133578e-11
        ]
      },
      "class_mod4": {
        "mass_high": 23.45345672216499,
        "fisher_mean_high": 23.424467325862892,
        "p_two": 0.6612990951546653,
        "p_lower": 0.7294542733321019,
        "p_upper": 0.3757655968582134,
        "conditional_log_lr_vs_Wagstaff": -2.109423746660898e-15,
        "conditional_lr_vs_Wagstaff": 0.9999999999999979,
        "distribution": [
          5.048288956881009e-15,
          2.46331224145439e-13,
          5.868598133381703e-12,
          9.098032663697996e-11,
          1.0320957221321376e-09,
          9.134346344561606e-09,
          6.566491450930064e-08,
          3.9417933295794234e-07,
          2.0159126933292826e-06,
          8.917638998292831e-06,
          3.4526406871866515e-05,
          0.00011810070144707894,
          0.00035962595032366197,
          0.0009809528541939061,
          0.002409213651531851,
          0.005350394636256368,
          0.010782556000824832,
          0.01977716427783941,
          0.03309561179839694,
          0.050629549917240994,
          0.07091783570978334,
          0.09106656273226017,
          0.10730124911402399,
          0.11607744165642422,
          0.11532221407488655,
          0.10521987019031533,
          0.0881398701763191,
          0.06774497506510191,
          0.04773275035806021,
          0.030792932033348853,
          0.0181587112714839,
          0.00976899113538152,
          0.004782793896645131,
          0.002124681614473085,
          0.000853370954459148,
          0.00030856998332936956,
          9.993155881887253e-05,
          2.8805541928313388e-05,
          7.334453889785907e-06,
          1.63415316749578e-06,
          3.1486066644707615e-07,
          5.167155051043713e-08,
          7.078934939628874e-09,
          7.874976830875618e-10,
          6.832329147791898e-11,
          4.335968065388222e-12,
          1.789879871104437e-13,
          3.605835260709999e-15
        ]
      },
      "class_v2": {
        "mass_high": 23.453456722164916,
        "fisher_mean_high": 23.42446732586289,
        "p_two": 0.6612990951546651,
        "p_lower": 0.7294542733321021,
        "p_upper": 0.3757655968582129,
        "conditional_log_lr_vs_Wagstaff": -5.440092820544392e-15,
        "conditional_lr_vs_Wagstaff": 0.9999999999999946,
        "distribution": [
          5.048288956881029e-15,
          2.4633122414544e-13,
          5.868598133381727e-12,
          9.098032663698032e-11,
          1.0320957221321413e-09,
          9.134346344561636e-09,
          6.566491450930085e-08,
          3.9417933295794356e-07,
          2.0159126933292885e-06,
          8.917638998292853e-06,
          3.45264068718666e-05,
          0.0001181007014470792,
          0.0003596259503236628,
          0.0009809528541939083,
          0.0024092136515318557,
          0.005350394636256378,
          0.010782556000824851,
          0.019777164277839446,
          0.03309561179839699,
          0.05062954991724106,
          0.0709178357097834,
          0.09106656273226021,
          0.107301249114024,
          0.11607744165642418,
          0.11532221407488649,
          0.10521987019031526,
          0.08813987017631901,
          0.06774497506510183,
          0.047732750358060155,
          0.03079293203334881,
          0.018158711271483868,
          0.0097689911353815,
          0.004782793896645119,
          0.0021246816144730794,
          0.0008533709544591454,
          0.0003085699833293686,
          9.99315588188722e-05,
          2.8805541928313286e-05,
          7.334453889785879e-06,
          1.6341531674957733e-06,
          3.1486066644707477e-07,
          5.1671550510436894e-08,
          7.07893493962884e-09,
          7.874976830875577e-10,
          6.832329147791864e-11,
          4.335968065388199e-12,
          1.789879871104427e-13,
          3.605835260709979e-15
        ]
      }
    },
    "rows": [
      {
        "interval": "[13,1e3)",
        "key": 1,
        "n": 5,
        "observed_high": 3,
        "wag_high_weight": 0.4983726259860016,
        "members": 84,
        "Wagstaff_mass": 2.491863129930008,
        "Wagstaff_mean": 2.4444744096437314,
        "H_raw_mass": 2.541883023577038,
        "H_raw_mean": 2.490311900024804,
        "H_centered_mass": 2.5558696010239257,
        "H_centered_mean": 2.5031410352070096,
        "class_mod4_mass": 2.4918631299300085,
        "class_mod4_mean": 2.444474409643731,
        "class_v2_mass": 2.4918631299300085,
        "class_v2_mean": 2.444474409643731
      },
      {
        "interval": "[13,1e3)",
        "key": 2,
        "n": 2,
        "observed_high": 2,
        "wag_high_weight": 0.5625968011381283,
        "members": 42,
        "Wagstaff_mass": 1.1251936022762563,
        "Wagstaff_mean": 1.1073817615611454,
        "H_raw_mass": 1.1637863322344062,
        "H_raw_mean": 1.1421103854533325,
        "H_centered_mass": 1.1728380475810916,
        "H_centered_mean": 1.1502569000024274,
        "class_mod4_mass": 1.1251936022762565,
        "class_mod4_mean": 1.1073817615611454,
        "class_v2_mass": 1.125193602276257,
        "class_v2_mean": 1.1073817615611454
      },
      {
        "interval": "[13,1e3)",
        "key": 3,
        "n": 2,
        "observed_high": 1,
        "wag_high_weight": 0.4437526976336293,
        "members": 18,
        "Wagstaff_mass": 0.8875053952672586,
        "Wagstaff_mean": 0.9255060820402694,
        "H_raw_mass": 0.9100011632450978,
        "H_raw_mean": 0.9495397997207365,
        "H_centered_mass": 0.9152566641758187,
        "H_centered_mean": 0.9551969876196172,
        "class_mod4_mass": 0.8875053952672586,
        "class_mod4_mean": 0.9255060820402694,
        "class_v2_mass": 0.8875053952672586,
        "class_v2_mean": 0.9255060820402694
      },
      {
        "interval": "[13,1e3)",
        "key": 4,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.4499729239839064,
        "members": 9,
        "Wagstaff_mass": 0.44997292398390654,
        "Wagstaff_mean": 0.44997292398390665,
        "H_raw_mass": 0.4391448482233492,
        "H_raw_mean": 0.43914484822334926,
        "H_centered_mass": 0.4367071901904057,
        "H_centered_mean": 0.43670719019040577,
        "class_mod4_mass": 0.4499729239839066,
        "class_mod4_mean": 0.44997292398390665,
        "class_v2_mass": 0.4499729239839065,
        "class_v2_mean": 0.44997292398390654
      },
      {
        "interval": "[1e3,1e4)",
        "key": 1,
        "n": 3,
        "observed_high": 2,
        "wag_high_weight": 0.49919634800803103,
        "members": 532,
        "Wagstaff_mass": 1.497589044024095,
        "Wagstaff_mean": 1.497109361013253,
        "H_raw_mass": 1.5586020488366386,
        "H_raw_mean": 1.5578952457934383,
        "H_centered_mass": 1.5810087966786053,
        "H_centered_mean": 1.580214786072695,
        "class_mod4_mass": 1.497589044024095,
        "class_mod4_mean": 1.497109361013253,
        "class_v2_mass": 1.497589044024095,
        "class_v2_mean": 1.497109361013253
      },
      {
        "interval": "[1e3,1e4)",
        "key": 2,
        "n": 2,
        "observed_high": 1,
        "wag_high_weight": 0.4977514314567929,
        "members": 271,
        "Wagstaff_mass": 0.9955028629135851,
        "Wagstaff_mean": 0.9951024901546821,
        "H_raw_mass": 1.071175569862105,
        "H_raw_mean": 1.07054814348461,
        "H_centered_mass": 1.092360116203182,
        "H_centered_mean": 1.0916654377650894,
        "class_mod4_mass": 0.9955028629135851,
        "class_mod4_mean": 0.9951024901546821,
        "class_v2_mass": 0.9955028629135865,
        "class_v2_mean": 0.9951024901546821
      },
      {
        "interval": "[1e3,1e4)",
        "key": 3,
        "n": 2,
        "observed_high": 1,
        "wag_high_weight": 0.5014490083126736,
        "members": 133,
        "Wagstaff_mass": 1.002898016625347,
        "Wagstaff_mean": 1.0019882125525843,
        "H_raw_mass": 1.0738741140535475,
        "H_raw_mean": 1.0725237404595944,
        "H_centered_mass": 1.0921746340376313,
        "H_centered_mean": 1.0906983299585964,
        "class_mod4_mass": 1.002898016625347,
        "class_mod4_mean": 1.0019882125525843,
        "class_v2_mass": 1.0028980166253467,
        "class_v2_mean": 1.0019882125525843
      },
      {
        "interval": "[1e3,1e4)",
        "key": 4,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.5002484525694932,
        "members": 62,
        "Wagstaff_mass": 0.5002484525694932,
        "Wagstaff_mean": 0.5002484525694932,
        "H_raw_mass": 0.5294889459778259,
        "H_raw_mean": 0.529488945977826,
        "H_centered_mass": 0.5368734589197476,
        "H_centered_mean": 0.5368734589197476,
        "class_mod4_mass": 0.5002484525694935,
        "class_mod4_mean": 0.5002484525694934,
        "class_v2_mass": 0.5002484525694932,
        "class_v2_mean": 0.5002484525694934
      },
      {
        "interval": "[1e4,1e5)",
        "key": 1,
        "n": 1,
        "observed_high": 1,
        "wag_high_weight": 0.49993043250262925,
        "members": 4189,
        "Wagstaff_mass": 0.4999304325026303,
        "Wagstaff_mean": 0.49993043250262875,
        "H_raw_mass": 0.5317750533816258,
        "H_raw_mean": 0.531775053381627,
        "H_centered_mass": 0.5486536365451344,
        "H_centered_mean": 0.548653636545134,
        "class_mod4_mass": 0.4999304325026292,
        "class_mod4_mean": 0.4999304325026286,
        "class_v2_mass": 0.4999304325026292,
        "class_v2_mean": 0.4999304325026286
      },
      {
        "interval": "[1e4,1e5)",
        "key": 2,
        "n": 2,
        "observed_high": 1,
        "wag_high_weight": 0.5000447101461608,
        "members": 2085,
        "Wagstaff_mass": 1.0000894202923216,
        "Wagstaff_mean": 1.0000975985587548,
        "H_raw_mass": 1.1362199385978415,
        "H_raw_mean": 1.136144258007643,
        "H_centered_mass": 1.1862924533776247,
        "H_centered_mean": 1.1861863693644938,
        "class_mod4_mass": 1.000089420292324,
        "class_mod4_mean": 1.0000975985587548,
        "class_v2_mass": 1.0000894202923187,
        "class_v2_mean": 1.0000975985587546
      },
      {
        "interval": "[1e4,1e5)",
        "key": 3,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.5005554003123649,
        "members": 1045,
        "Wagstaff_mass": 0.5005554003123659,
        "Wagstaff_mean": 0.5005554003123652,
        "H_raw_mass": 0.5651255872096107,
        "H_raw_mean": 0.5651255872096103,
        "H_centered_mass": 0.5852808696334058,
        "H_centered_mean": 0.585280869633405,
        "class_mod4_mass": 0.5005554003123658,
        "class_mod4_mean": 0.5005554003123651,
        "class_v2_mass": 0.5005554003123649,
        "class_v2_mean": 0.5005554003123653
      },
      {
        "interval": "[1e4,1e5)",
        "key": 4,
        "n": 1,
        "observed_high": 1,
        "wag_high_weight": 0.5003105988102773,
        "members": 518,
        "Wagstaff_mass": 0.500310598810277,
        "Wagstaff_mean": 0.5003105988102775,
        "H_raw_mass": 0.5657981234127554,
        "H_raw_mean": 0.5657981234127557,
        "H_centered_mass": 0.5855301940433164,
        "H_centered_mean": 0.5855301940433167,
        "class_mod4_mass": 0.5003105988102774,
        "class_mod4_mean": 0.5003105988102776,
        "class_v2_mass": 0.500310598810277,
        "class_v2_mean": 0.5003105988102776
      },
      {
        "interval": "[1e4,1e5)",
        "key": 5,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.5016347956711483,
        "members": 264,
        "Wagstaff_mass": 0.5016347956711483,
        "Wagstaff_mean": 0.5016347956711483,
        "H_raw_mass": 0.5681144743935829,
        "H_raw_mean": 0.5681144743935824,
        "H_centered_mass": 0.5880265437820391,
        "H_centered_mean": 0.5880265437820389,
        "class_mod4_mass": 0.5016347956711485,
        "class_mod4_mean": 0.5016347956711483,
        "class_v2_mass": 0.5016347956711482,
        "class_v2_mean": 0.5016347956711483
      },
      {
        "interval": "[1e5,1e6)",
        "key": 1,
        "n": 3,
        "observed_high": 2,
        "wag_high_weight": 0.5000046742543732,
        "members": 34514,
        "Wagstaff_mass": 1.5000140227631267,
        "Wagstaff_mean": 1.500008768804207,
        "H_raw_mass": 1.6230719427005709,
        "H_raw_mean": 1.623056749665126,
        "H_centered_mass": 1.7127462242313365,
        "H_centered_mean": 1.712723235578372,
        "class_mod4_mass": 1.500014022763108,
        "class_mod4_mean": 1.5000087688042083,
        "class_v2_mass": 1.500014022763108,
        "class_v2_mean": 1.5000087688042083
      },
      {
        "interval": "[1e5,1e6)",
        "key": 3,
        "n": 1,
        "observed_high": 1,
        "wag_high_weight": 0.49998158082132244,
        "members": 8595,
        "Wagstaff_mass": 0.49998158082132255,
        "Wagstaff_mean": 0.49998158082132227,
        "H_raw_mass": 0.5819470435361703,
        "H_raw_mean": 0.5819470435361673,
        "H_centered_mass": 0.6121608545686976,
        "H_centered_mean": 0.612160854568699,
        "class_mod4_mass": 0.49998158082132177,
        "class_mod4_mean": 0.4999815808213222,
        "class_v2_mass": 0.49998158082132305,
        "class_v2_mean": 0.49998158082132205
      },
      {
        "interval": "[1e5,1e6)",
        "key": 4,
        "n": 1,
        "observed_high": 1,
        "wag_high_weight": 0.5000716657372719,
        "members": 4260,
        "Wagstaff_mass": 0.5000716657372707,
        "Wagstaff_mean": 0.5000716657372711,
        "H_raw_mass": 0.5900334404394265,
        "H_raw_mean": 0.5900334404394308,
        "H_centered_mass": 0.6208016925337467,
        "H_centered_mean": 0.6208016925337463,
        "class_mod4_mass": 0.500071665737273,
        "class_mod4_mean": 0.5000716657372714,
        "class_v2_mass": 0.5000716657372727,
        "class_v2_mean": 0.5000716657372712
      },
      {
        "interval": "[1e6,1e7)",
        "key": 1,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.5000005859756631,
        "members": 293076,
        "Wagstaff_mass": 0.5000005859756687,
        "Wagstaff_mean": 0.50000058597566,
        "H_raw_mass": 0.5525428859398265,
        "H_raw_mean": 0.5525428859398199,
        "H_centered_mass": 0.6055893640065331,
        "H_centered_mean": 0.6055893640065223,
        "class_mod4_mass": 0.5000005859756569,
        "class_mod4_mean": 0.5000005859756604,
        "class_v2_mass": 0.5000005859756569,
        "class_v2_mean": 0.5000005859756604
      },
      {
        "interval": "[1e6,1e7)",
        "key": 2,
        "n": 2,
        "observed_high": 1,
        "wag_high_weight": 0.499999201561897,
        "members": 146581,
        "Wagstaff_mass": 0.999998403123814,
        "Wagstaff_mean": 0.9999974673787495,
        "H_raw_mass": 1.2207427324741602,
        "H_raw_mean": 1.2207397190936717,
        "H_centered_mass": 1.339026939204266,
        "H_centered_mean": 1.3390229372471807,
        "class_mod4_mass": 0.9999984031238025,
        "class_mod4_mean": 0.9999974673787493,
        "class_v2_mass": 0.9999984031237732,
        "class_v2_mean": 0.9999974673787485
      },
      {
        "interval": "[1e6,1e7)",
        "key": 4,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.49999142670722807,
        "members": 36665,
        "Wagstaff_mass": 0.4999914267072264,
        "Wagstaff_mean": 0.49999142670722824,
        "H_raw_mass": 0.609684951955604,
        "H_raw_mean": 0.6096849519556103,
        "H_centered_mass": 0.6508271004653723,
        "H_centered_mean": 0.6508271004653696,
        "class_mod4_mass": 0.4999914267072274,
        "class_mod4_mean": 0.4999914267072283,
        "class_v2_mass": 0.4999914267072294,
        "class_v2_mean": 0.49999142670722824
      },
      {
        "interval": "[1e6,1e7)",
        "key": 6,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.5000179397549919,
        "members": 9098,
        "Wagstaff_mass": 0.5000179397549918,
        "Wagstaff_mean": 0.5000179397549916,
        "H_raw_mass": 0.6169664772940108,
        "H_raw_mean": 0.6169664772940099,
        "H_centered_mass": 0.6578824945821403,
        "H_centered_mean": 0.6578824945821423,
        "class_mod4_mass": 0.5000179397549941,
        "class_mod4_mean": 0.5000179397549915,
        "class_v2_mass": 0.5000179397549901,
        "class_v2_mean": 0.5000179397549913
      },
      {
        "interval": "[1e7,1e8)",
        "key": 1,
        "n": 4,
        "observed_high": 2,
        "wag_high_weight": 0.49999976212183983,
        "members": 2548552,
        "Wagstaff_mass": 1.9999990484872954,
        "Wagstaff_mean": 1.999998618062052,
        "H_raw_mass": 2.276526671937894,
        "H_raw_mean": 2.276525809592067,
        "H_centered_mass": 2.703167775401076,
        "H_centered_mean": 2.7031661776388294,
        "class_mod4_mass": 1.9999990484875547,
        "class_mod4_mean": 1.999998618062051,
        "class_v2_mass": 1.9999990484875547,
        "class_v2_mean": 1.999998618062051
      },
      {
        "interval": "[1e7,1e8)",
        "key": 2,
        "n": 3,
        "observed_high": 1,
        "wag_high_weight": 0.5000002902728083,
        "members": 1274330,
        "Wagstaff_mass": 1.5000008708183514,
        "Wagstaff_mean": 1.5000004490988204,
        "H_raw_mass": 1.8999002037075745,
        "H_raw_mean": 1.8998989295232722,
        "H_centered_mass": 2.170954619797647,
        "H_centered_mean": 2.170952912665666,
        "class_mod4_mass": 1.5000008708184833,
        "class_mod4_mean": 1.5000004490988192,
        "class_v2_mass": 1.5000008708184513,
        "class_v2_mean": 1.500000449098819
      },
      {
        "interval": "[1e7,1e8)",
        "key": 3,
        "n": 3,
        "observed_high": 3,
        "wag_high_weight": 0.4999995146808248,
        "members": 636955,
        "Wagstaff_mass": 1.4999985440425452,
        "Wagstaff_mean": 1.499997745394007,
        "H_raw_mass": 1.8985242398200153,
        "H_raw_mean": 1.8985217996676607,
        "H_centered_mass": 2.107014225526016,
        "H_centered_mean": 2.1070111075876485,
        "class_mod4_mass": 1.499998544042542,
        "class_mod4_mean": 1.499997745394007,
        "class_v2_mass": 1.4999985440425219,
        "class_v2_mean": 1.4999977453940054
      },
      {
        "interval": "[1e7,1e8)",
        "key": 4,
        "n": 1,
        "observed_high": 1,
        "wag_high_weight": 0.5000000541353969,
        "members": 318457,
        "Wagstaff_mass": 0.5000000541353875,
        "Wagstaff_mean": 0.5000000541353898,
        "H_raw_mass": 0.6271577908845143,
        "H_raw_mean": 0.6271577908845166,
        "H_centered_mass": 0.6787507286862678,
        "H_centered_mean": 0.678750728686291,
        "class_mod4_mass": 0.5000000541353797,
        "class_mod4_mean": 0.5000000541353901,
        "class_v2_mass": 0.5000000541353916,
        "class_v2_mean": 0.50000005413539
      },
      {
        "interval": "[1e7,1e8)",
        "key": 5,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.5000013874172168,
        "members": 159212,
        "Wagstaff_mass": 0.50000138741722,
        "Wagstaff_mean": 0.5000013874172072,
        "H_raw_mass": 0.633647108717025,
        "H_raw_mean": 0.633647108717034,
        "H_centered_mass": 0.6834149533474706,
        "H_centered_mean": 0.6834149533474753,
        "class_mod4_mass": 0.5000013874172073,
        "class_mod4_mean": 0.5000013874172068,
        "class_v2_mass": 0.5000013874172078,
        "class_v2_mean": 0.500001387417207
      },
      {
        "interval": "[1e7,1e8)",
        "key": 10,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.5000871172017434,
        "members": 5030,
        "Wagstaff_mass": 0.5000871172017441,
        "Wagstaff_mean": 0.5000871172017434,
        "H_raw_mass": 0.6481259486360651,
        "H_raw_mean": 0.6481259486360662,
        "H_centered_mass": 0.6996108387561446,
        "H_centered_mean": 0.6996108387561466,
        "class_mod4_mass": 0.5000871172017447,
        "class_mod4_mean": 0.5000871172017436,
        "class_v2_mass": 0.5000871172017445,
        "class_v2_mean": 0.5000871172017435
      }
    ]
  },
  "within_v_Hresidual": {
    "groups": 26,
    "obs_high": 26,
    "n_cases": 47,
    "mode": "Hresidual",
    "models": {
      "Wagstaff": {
        "mass_high": 23.674132077200497,
        "fisher_mean_high": 23.506176507835917,
        "p_two": 0.5556175916674891,
        "p_lower": 0.811345897109548,
        "p_upper": 0.2784337683794542,
        "conditional_log_lr_vs_Wagstaff": 0.0,
        "conditional_lr_vs_Wagstaff": 1.0,
        "distribution": [
          4.108253460736859e-15,
          2.025324507465607e-13,
          4.8744589567838686e-12,
          7.633233102516882e-11,
          8.745804936842574e-10,
          7.816707469209657e-09,
          5.6740404011796555e-08,
          3.438825466077048e-07,
          1.77536860070784e-06,
          7.927009610532118e-06,
          3.097381596951284e-05,
          0.00010691038681275317,
          0.00032845963569495655,
          0.0009038189116141913,
          0.002238973684046509,
          0.005014611953865292,
          0.01019032284043056,
          0.018844353028759413,
          0.0317888138902796,
          0.04901508961955599,
          0.06918907946123795,
          0.08952230428590496,
          0.10626751281385864,
          0.1157975739835268,
          0.11586497045954004,
          0.10645235107558551,
          0.08977966548900207,
          0.0694639378672379,
          0.049260964562194046,
          0.03197920236087588,
          0.018973879154169065,
          0.010268285128977333,
          0.005056237569947796,
          0.002258683632536846,
          0.0009120750466396719,
          0.00033150485342684996,
          0.00010789246669373554,
          3.124793913780024e-05,
          7.992264187361224e-06,
          1.7883224799467522e-06,
          3.459476390710249e-07,
          5.698527683743134e-08,
          7.833751461825141e-09,
          8.741841966345471e-10,
          7.605417679600127e-11,
          4.838104581066331e-12,
          2.001081897597457e-13,
          4.037335184607303e-15
        ]
      },
      "H_raw": {
        "mass_high": 27.309506733254565,
        "fisher_mean_high": 27.121408190754764,
        "p_two": 0.7651051770978374,
        "p_lower": 0.42315764044183957,
        "p_upper": 0.6887716119720501,
        "conditional_log_lr_vs_Wagstaff": 0.9607974178130964,
        "conditional_lr_vs_Wagstaff": 2.6137799172906515,
        "distribution": [
          1.0564723098533761e-18,
          7.234497790495616e-17,
          2.41923404121677e-15,
          5.264930583777995e-14,
          8.38460967027422e-13,
          1.0417044972351895e-11,
          1.0511453769861169e-10,
          8.855570130296194e-10,
          6.3546613974357625e-09,
          3.94319315782833e-08,
          2.1408289752208556e-07,
          1.026470938777398e-06,
          4.3794218402938175e-06,
          1.6729031429968686e-05,
          5.750664003771201e-05,
          0.00017864454703296314,
          0.0005032764579257092,
          0.001289520221256947,
          0.0030122487721287675,
          0.006427418982616253,
          0.012546850812494941,
          0.02243355807282377,
          0.03677016956123483,
          0.05527899854679169,
          0.07624202488574502,
          0.09646577473217946,
          0.11192925241388971,
          0.11902047226276477,
          0.11587435063939769,
          0.10315144074591481,
          0.08382294810587661,
          0.06205165400219348,
          0.04174009983843246,
          0.025435771414184294,
          0.013990907284193554,
          0.006916092568001333,
          0.003056418350086715,
          0.001199918880198381,
          0.0004152668559715706,
          0.000125488821504889,
          3.2718927392833454e-05,
          7.248646429873782e-06,
          1.33717653831744e-06,
          1.9975722486473805e-07,
          2.3205358023429494e-08,
          1.9656729683351047e-09,
          1.0794084255350823e-10,
          2.8821066948879857e-12
        ]
      },
      "H_centered": {
        "mass_high": 29.37333859137071,
        "fisher_mean_high": 29.17995363495459,
        "p_two": 0.3545471002345032,
        "p_lower": 0.20256860475139327,
        "p_upper": 0.8719759170085358,
        "conditional_log_lr_vs_Wagstaff": -0.16230208048916028,
        "conditional_lr_vs_Wagstaff": 0.8501843416437515,
        "distribution": [
          2.4049757491728756e-21,
          2.090907762580982e-19,
          8.864118248692073e-18,
          2.441917194740195e-16,
          4.915225519326517e-15,
          7.706574923611683e-14,
          9.798557711612957e-13,
          1.0385249667111144e-11,
          9.360622334811079e-11,
          7.284091779148087e-10,
          4.951306658751243e-09,
          2.967445211308432e-08,
          1.579904940523134e-07,
          7.518568989170675e-07,
          3.2143767320844885e-06,
          1.2397642377860513e-05,
          4.328870160942228e-05,
          0.00013723171473248357,
          0.0003959195231244426,
          0.0010415141699568154,
          0.0025020137704070897,
          0.005495210201281204,
          0.011043541529801911,
          0.020318196163425426,
          0.03423002228751565,
          0.05280058760388573,
          0.07454452175992865,
          0.09625929639152028,
          0.11357616066848401,
          0.12228438121813678,
          0.1199382144806691,
          0.10693880763786655,
          0.08645603936882057,
          0.06318328051840819,
          0.041586816510226464,
          0.024543715770439962,
          0.012919849583891826,
          0.00602744553843156,
          0.0024728103916931447,
          0.0008836232030147858,
          0.0002717338586643868,
          7.081613044121831e-05,
          1.5325045629158285e-05,
          2.6780217554028254e-06,
          3.6283245309847333e-07,
          3.573398655034003e-08,
          2.2739575141663617e-09,
          7.011667826291151e-11
        ]
      },
      "class_mod4": {
        "mass_high": 23.67413207720083,
        "fisher_mean_high": 23.506176507835924,
        "p_two": 0.5556175916674889,
        "p_lower": 0.8113458971095474,
        "p_upper": 0.27843376837945466,
        "conditional_log_lr_vs_Wagstaff": -2.109423746660898e-15,
        "conditional_lr_vs_Wagstaff": 0.9999999999999979,
        "distribution": [
          4.108253460736799e-15,
          2.0253245074655776e-13,
          4.874458956783799e-12,
          7.633233102516779e-11,
          8.74580493684246e-10,
          7.816707469209559e-09,
          5.674040401179591e-08,
          3.438825466077011e-07,
          1.7753686007078222e-06,
          7.927009610532045e-06,
          3.097381596951257e-05,
          0.00010691038681275231,
          0.00032845963569495416,
          0.0009038189116141855,
          0.002238973684046497,
          0.0050146119538652684,
          0.010190322840430519,
          0.018844353028759347,
          0.0317888138902795,
          0.04901508961955586,
          0.06918907946123783,
          0.08952230428590485,
          0.10626751281385854,
          0.11579757398352675,
          0.11586497045954006,
          0.10645235107558557,
          0.08977966548900214,
          0.06946393786723797,
          0.049260964562194115,
          0.03197920236087594,
          0.0189738791541691,
          0.010268285128977357,
          0.005056237569947809,
          0.0022586836325368524,
          0.0009120750466396746,
          0.000331504853426851,
          0.00010789246669373589,
          3.124793913780035e-05,
          7.992264187361253e-06,
          1.788322479946759e-06,
          3.459476390710262e-07,
          5.698527683743155e-08,
          7.833751461825169e-09,
          8.741841966345504e-10,
          7.605417679600154e-11,
          4.8381045810663495e-12,
          2.0010818975974662e-13,
          4.0373351846073235e-15
        ]
      },
      "class_v2": {
        "mass_high": 23.674132077200756,
        "fisher_mean_high": 23.506176507835928,
        "p_two": 0.5556175916674886,
        "p_lower": 0.8113458971095472,
        "p_upper": 0.2784337683794543,
        "conditional_log_lr_vs_Wagstaff": -5.440092820544392e-15,
        "conditional_lr_vs_Wagstaff": 0.9999999999999946,
        "distribution": [
          4.1082534607368e-15,
          2.0253245074655776e-13,
          4.8744589567838e-12,
          7.633233102516781e-11,
          8.745804936842465e-10,
          7.816707469209566e-09,
          5.674040401179594e-08,
          3.438825466077013e-07,
          1.7753686007078235e-06,
          7.92700961053205e-06,
          3.0973815969512596e-05,
          0.00010691038681275239,
          0.0003284596356949544,
          0.0009038189116141861,
          0.002238973684046498,
          0.005014611953865269,
          0.01019032284043052,
          0.01884435302875935,
          0.0317888138902795,
          0.04901508961955586,
          0.06918907946123783,
          0.08952230428590485,
          0.10626751281385852,
          0.11579757398352672,
          0.11586497045954,
          0.1064523510755855,
          0.08977966548900207,
          0.06946393786723791,
          0.049260964562194066,
          0.0319792023608759,
          0.018973879154169076,
          0.010268285128977338,
          0.005056237569947799,
          0.0022586836325368476,
          0.0009120750466396727,
          0.0003315048534268503,
          0.00010789246669373563,
          3.124793913780026e-05,
          7.992264187361228e-06,
          1.7883224799467529e-06,
          3.4594763907102483e-07,
          5.6985276837431325e-08,
          7.833751461825138e-09,
          8.741841966345466e-10,
          7.605417679600118e-11,
          4.8381045810663245e-12,
          2.0010818975974548e-13,
          4.0373351846073014e-15
        ]
      }
    },
    "rows": [
      {
        "interval": "[13,1e3)",
        "key": 1,
        "n": 5,
        "observed_high": 3,
        "wag_high_weight": 0.48049921669698314,
        "members": 84,
        "Wagstaff_mass": 2.402496083484916,
        "Wagstaff_mean": 2.304736655754208,
        "H_raw_mass": 2.4843911754757975,
        "H_raw_mean": 2.3756823246814247,
        "H_centered_mass": 2.507290705305536,
        "H_centered_mean": 2.39552567583173,
        "class_mod4_mass": 2.4024960834849165,
        "class_mod4_mean": 2.3047366557542075,
        "class_v2_mass": 2.4024960834849165,
        "class_v2_mean": 2.3047366557542075
      },
      {
        "interval": "[13,1e3)",
        "key": 2,
        "n": 2,
        "observed_high": 2,
        "wag_high_weight": 0.5256156525321356,
        "members": 42,
        "Wagstaff_mass": 1.0512313050642712,
        "Wagstaff_mean": 1.0142191500899127,
        "H_raw_mass": 1.1010209934146005,
        "H_raw_mean": 1.0599451111467322,
        "H_centered_mass": 1.1126988945798215,
        "H_centered_mean": 1.0706832994954611,
        "class_mod4_mass": 1.0512313050642714,
        "class_mod4_mean": 1.014219150089913,
        "class_v2_mass": 1.0512313050642716,
        "class_v2_mean": 1.0142191500899127
      },
      {
        "interval": "[13,1e3)",
        "key": 3,
        "n": 2,
        "observed_high": 1,
        "wag_high_weight": 0.5515481098699149,
        "members": 18,
        "Wagstaff_mass": 1.1030962197398297,
        "Wagstaff_mean": 1.0670625885020368,
        "H_raw_mass": 1.1388792971377217,
        "H_raw_mean": 1.0993626438685171,
        "H_centered_mass": 1.1472390026945158,
        "H_centered_mean": 1.1069319096629178,
        "class_mod4_mass": 1.1030962197398297,
        "class_mod4_mean": 1.067062588502037,
        "class_v2_mass": 1.1030962197398293,
        "class_v2_mean": 1.0670625885020368
      },
      {
        "interval": "[13,1e3)",
        "key": 4,
        "n": 1,
        "observed_high": 1,
        "wag_high_weight": 0.6217003341353655,
        "members": 9,
        "Wagstaff_mass": 0.6217003341353656,
        "Wagstaff_mean": 0.6217003341353656,
        "H_raw_mass": 0.6345440272685405,
        "H_raw_mean": 0.6345440272685405,
        "H_centered_mass": 0.6374354488314362,
        "H_centered_mean": 0.6374354488314362,
        "class_mod4_mass": 0.6217003341353656,
        "class_mod4_mean": 0.6217003341353656,
        "class_v2_mass": 0.6217003341353655,
        "class_v2_mean": 0.6217003341353656
      },
      {
        "interval": "[1e3,1e4)",
        "key": 1,
        "n": 3,
        "observed_high": 1,
        "wag_high_weight": 0.4995702376640653,
        "members": 532,
        "Wagstaff_mass": 1.4987107129921984,
        "Wagstaff_mean": 1.4987256774350712,
        "H_raw_mass": 1.5811439802515657,
        "H_raw_mean": 1.5808099721080893,
        "H_centered_mass": 1.6114172218161307,
        "H_centered_mean": 1.6109516462622189,
        "class_mod4_mass": 1.4987107129921977,
        "class_mod4_mean": 1.498725677435071,
        "class_v2_mass": 1.4987107129921977,
        "class_v2_mean": 1.498725677435071
      },
      {
        "interval": "[1e3,1e4)",
        "key": 2,
        "n": 2,
        "observed_high": 1,
        "wag_high_weight": 0.5005396735562864,
        "members": 271,
        "Wagstaff_mass": 1.0010793471125723,
        "Wagstaff_mean": 1.0016438753461272,
        "H_raw_mass": 1.084252349150559,
        "H_raw_mean": 1.084479269803631,
        "H_centered_mass": 1.1075366003297704,
        "H_centered_mean": 1.1076671923744785,
        "class_mod4_mass": 1.0010793471125723,
        "class_mod4_mean": 1.0016438753461272,
        "class_v2_mass": 1.0010793471125736,
        "class_v2_mean": 1.0016438753461272
      },
      {
        "interval": "[1e3,1e4)",
        "key": 3,
        "n": 2,
        "observed_high": 2,
        "wag_high_weight": 0.49819705594767166,
        "members": 133,
        "Wagstaff_mass": 0.9963941118953422,
        "Wagstaff_mean": 0.9986186988978466,
        "H_raw_mass": 1.0848216322288544,
        "H_raw_mean": 1.0861943901146653,
        "H_centered_mass": 1.107621837673278,
        "H_centered_mean": 1.1087671516583744,
        "class_mod4_mass": 0.9963941118953422,
        "class_mod4_mean": 0.9986186988978467,
        "class_v2_mass": 0.996394111895342,
        "class_v2_mean": 0.9986186988978466
      },
      {
        "interval": "[1e3,1e4)",
        "key": 4,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.5000094203758028,
        "members": 62,
        "Wagstaff_mass": 0.5000094203758025,
        "Wagstaff_mean": 0.5000094203758026,
        "H_raw_mass": 0.5388179519503087,
        "H_raw_mean": 0.5388179519503086,
        "H_centered_mass": 0.548618816103553,
        "H_centered_mean": 0.548618816103553,
        "class_mod4_mass": 0.5000094203758029,
        "class_mod4_mean": 0.5000094203758026,
        "class_v2_mass": 0.5000094203758025,
        "class_v2_mean": 0.5000094203758026
      },
      {
        "interval": "[1e4,1e5)",
        "key": 1,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.4999795935228997,
        "members": 4189,
        "Wagstaff_mass": 0.49997959352290094,
        "Wagstaff_mean": 0.49997959352290033,
        "H_raw_mass": 0.546153811598608,
        "H_raw_mean": 0.5461538115986084,
        "H_centered_mass": 0.5706275016061673,
        "H_centered_mean": 0.5706275016061662,
        "class_mod4_mass": 0.4999795935228998,
        "class_mod4_mean": 0.4999795935229002,
        "class_v2_mass": 0.4999795935228998,
        "class_v2_mean": 0.4999795935229002
      },
      {
        "interval": "[1e4,1e5)",
        "key": 2,
        "n": 2,
        "observed_high": 1,
        "wag_high_weight": 0.5000026236459869,
        "members": 2085,
        "Wagstaff_mass": 1.000005247291973,
        "Wagstaff_mean": 1.0000455868378608,
        "H_raw_mass": 1.148554965218836,
        "H_raw_mean": 1.1485072351178003,
        "H_centered_mass": 1.2031956000963997,
        "H_centered_mean": 1.2031163170573986,
        "class_mod4_mass": 1.0000052472919754,
        "class_mod4_mean": 1.0000455868378608,
        "class_v2_mass": 1.00000524729197,
        "class_v2_mean": 1.000045586837861
      },
      {
        "interval": "[1e4,1e5)",
        "key": 3,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.49945862483832154,
        "members": 1045,
        "Wagstaff_mass": 0.49945862483832226,
        "Wagstaff_mean": 0.49945862483832143,
        "H_raw_mass": 0.5678826379873012,
        "H_raw_mean": 0.5678826379873008,
        "H_centered_mass": 0.589240874285762,
        "H_centered_mean": 0.5892408742857614,
        "class_mod4_mass": 0.4994586248383221,
        "class_mod4_mean": 0.4994586248383214,
        "class_v2_mass": 0.49945862483832126,
        "class_v2_mean": 0.49945862483832176
      },
      {
        "interval": "[1e4,1e5)",
        "key": 4,
        "n": 1,
        "observed_high": 1,
        "wag_high_weight": 0.499402557767017,
        "members": 518,
        "Wagstaff_mass": 0.4994025577670166,
        "Wagstaff_mean": 0.4994025577670173,
        "H_raw_mass": 0.5716609091652612,
        "H_raw_mean": 0.5716609091652615,
        "H_centered_mass": 0.5934331001603095,
        "H_centered_mean": 0.5934331001603097,
        "class_mod4_mass": 0.4994025577670171,
        "class_mod4_mean": 0.49940255776701714,
        "class_v2_mass": 0.4994025577670167,
        "class_v2_mean": 0.4994025577670173
      },
      {
        "interval": "[1e4,1e5)",
        "key": 5,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.5009366322567826,
        "members": 264,
        "Wagstaff_mass": 0.5009366322567826,
        "Wagstaff_mean": 0.5009366322567825,
        "H_raw_mass": 0.5758708881718675,
        "H_raw_mean": 0.5758708881718672,
        "H_centered_mass": 0.5983152821886211,
        "H_centered_mean": 0.5983152821886213,
        "class_mod4_mass": 0.5009366322567829,
        "class_mod4_mean": 0.5009366322567826,
        "class_v2_mass": 0.5009366322567825,
        "class_v2_mean": 0.5009366322567824
      },
      {
        "interval": "[1e5,1e6)",
        "key": 1,
        "n": 3,
        "observed_high": 2,
        "wag_high_weight": 0.49998408469147,
        "members": 34514,
        "Wagstaff_mass": 1.499952254074409,
        "Wagstaff_mean": 1.4999570651121452,
        "H_raw_mass": 1.6754659752371641,
        "H_raw_mean": 1.6754567664946203,
        "H_centered_mass": 1.8033656411185752,
        "H_centered_mean": 1.8033462785097925,
        "class_mod4_mass": 1.4999522540743901,
        "class_mod4_mean": 1.4999570651121448,
        "class_v2_mass": 1.4999522540743901,
        "class_v2_mean": 1.4999570651121448
      },
      {
        "interval": "[1e5,1e6)",
        "key": 3,
        "n": 1,
        "observed_high": 1,
        "wag_high_weight": 0.499997150892749,
        "members": 8595,
        "Wagstaff_mass": 0.4999971508927492,
        "Wagstaff_mean": 0.49999715089274827,
        "H_raw_mass": 0.5980737530355039,
        "H_raw_mean": 0.5980737530355011,
        "H_centered_mass": 0.6342263937417807,
        "H_centered_mean": 0.6342263937417821,
        "class_mod4_mass": 0.49999715089274854,
        "class_mod4_mean": 0.4999971508927483,
        "class_v2_mass": 0.4999971508927497,
        "class_v2_mean": 0.49999715089274815
      },
      {
        "interval": "[1e5,1e6)",
        "key": 4,
        "n": 1,
        "observed_high": 1,
        "wag_high_weight": 0.4997993362435561,
        "members": 4260,
        "Wagstaff_mass": 0.49979933624355444,
        "Wagstaff_mean": 0.4997993362435547,
        "H_raw_mass": 0.6015803310058185,
        "H_raw_mean": 0.6015803310058229,
        "H_centered_mass": 0.6363909304590207,
        "H_centered_mean": 0.63639093045902,
        "class_mod4_mass": 0.4997993362435567,
        "class_mod4_mean": 0.49979933624355516,
        "class_v2_mass": 0.4997993362435563,
        "class_v2_mean": 0.49979933624355516
      },
      {
        "interval": "[1e6,1e7)",
        "key": 1,
        "n": 1,
        "observed_high": 1,
        "wag_high_weight": 0.4999994661694528,
        "members": 293076,
        "Wagstaff_mass": 0.49999946616945506,
        "Wagstaff_mean": 0.49999946616944996,
        "H_raw_mass": 0.569821741511445,
        "H_raw_mean": 0.569821741511443,
        "H_centered_mass": 0.6403140077430857,
        "H_centered_mean": 0.6403140077430729,
        "class_mod4_mass": 0.4999994661694433,
        "class_mod4_mean": 0.4999994661694502,
        "class_v2_mass": 0.4999994661694433,
        "class_v2_mean": 0.4999994661694502
      },
      {
        "interval": "[1e6,1e7)",
        "key": 2,
        "n": 2,
        "observed_high": 1,
        "wag_high_weight": 0.4999986682773958,
        "members": 146581,
        "Wagstaff_mass": 0.9999973365548019,
        "Wagstaff_mean": 0.9999975262381197,
        "H_raw_mass": 1.2728644947559102,
        "H_raw_mean": 1.2728620839042162,
        "H_centered_mass": 1.4190783315756474,
        "H_centered_mean": 1.4190748507924074,
        "class_mod4_mass": 0.9999973365547903,
        "class_mod4_mean": 0.9999975262381202,
        "class_v2_mass": 0.999997336554761,
        "class_v2_mean": 0.9999975262381191
      },
      {
        "interval": "[1e6,1e7)",
        "key": 4,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.49999183277020365,
        "members": 36665,
        "Wagstaff_mass": 0.49999183277020376,
        "Wagstaff_mean": 0.49999183277020676,
        "H_raw_mass": 0.6318013844390886,
        "H_raw_mean": 0.6318013844390967,
        "H_centered_mass": 0.6812384696042155,
        "H_centered_mean": 0.6812384696042121,
        "class_mod4_mass": 0.4999918327702047,
        "class_mod4_mean": 0.49999183277020703,
        "class_v2_mass": 0.4999918327702067,
        "class_v2_mean": 0.4999918327702067
      },
      {
        "interval": "[1e6,1e7)",
        "key": 6,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.4999541750377308,
        "members": 9098,
        "Wagstaff_mass": 0.4999541750377303,
        "Wagstaff_mean": 0.49995417503772954,
        "H_raw_mass": 0.6359545728606046,
        "H_raw_mean": 0.6359545728606055,
        "H_centered_mass": 0.683536139467683,
        "H_centered_mean": 0.6835361394676844,
        "class_mod4_mass": 0.49995417503773265,
        "class_mod4_mean": 0.4999541750377296,
        "class_v2_mass": 0.4999541750377287,
        "class_v2_mean": 0.4999541750377295
      },
      {
        "interval": "[1e7,1e8)",
        "key": 1,
        "n": 4,
        "observed_high": 2,
        "wag_high_weight": 0.4999995119914361,
        "members": 2548552,
        "Wagstaff_mass": 1.9999980479656552,
        "Wagstaff_mean": 1.9999980586105135,
        "H_raw_mass": 2.3432570961227315,
        "H_raw_mean": 2.3432565189560073,
        "H_centered_mass": 2.872854889110051,
        "H_centered_mean": 2.8728535021223527,
        "class_mod4_mass": 1.9999980479659145,
        "class_mod4_mean": 1.9999980586105155,
        "class_v2_mass": 1.9999980479659145,
        "class_v2_mean": 1.9999980586105155
      },
      {
        "interval": "[1e7,1e8)",
        "key": 2,
        "n": 3,
        "observed_high": 1,
        "wag_high_weight": 0.5000003800026208,
        "members": 1274330,
        "Wagstaff_mass": 1.5000011400077775,
        "Wagstaff_mean": 1.5000011895367136,
        "H_raw_mass": 1.9691405695868145,
        "H_raw_mean": 1.9691395554340014,
        "H_centered_mass": 2.2871263817426843,
        "H_centered_mean": 2.2871249325314857,
        "class_mod4_mass": 1.5000011400079099,
        "class_mod4_mean": 1.5000011895367154,
        "class_v2_mass": 1.500001140007878,
        "class_v2_mean": 1.5000011895367162
      },
      {
        "interval": "[1e7,1e8)",
        "key": 3,
        "n": 3,
        "observed_high": 2,
        "wag_high_weight": 0.4999977121954559,
        "members": 636955,
        "Wagstaff_mass": 1.4999931365864339,
        "Wagstaff_mean": 1.4999933010450708,
        "H_raw_mass": 1.9694442876686413,
        "H_raw_mean": 1.9694424021196744,
        "H_centered_mass": 2.215039150975652,
        "H_centered_mean": 2.215036544303304,
        "class_mod4_mass": 1.499993136586431,
        "class_mod4_mean": 1.4999933010450706,
        "class_v2_mass": 1.4999931365864105,
        "class_v2_mean": 1.4999933010450694
      },
      {
        "interval": "[1e7,1e8)",
        "key": 4,
        "n": 1,
        "observed_high": 1,
        "wag_high_weight": 0.5000005137841068,
        "members": 318457,
        "Wagstaff_mass": 0.5000005137840996,
        "Wagstaff_mean": 0.5000005137840963,
        "H_raw_mass": 0.654518948608897,
        "H_raw_mean": 0.6545189486088996,
        "H_centered_mass": 0.7172132069446575,
        "H_centered_mean": 0.7172132069446842,
        "class_mod4_mass": 0.5000005137840918,
        "class_mod4_mean": 0.5000005137840965,
        "class_v2_mass": 0.5000005137841037,
        "class_v2_mean": 0.5000005137840966
      },
      {
        "interval": "[1e7,1e8)",
        "key": 5,
        "n": 1,
        "observed_high": 1,
        "wag_high_weight": 0.4999997082678024,
        "members": 159212,
        "Wagstaff_mass": 0.49999970826780427,
        "Wagstaff_mean": 0.4999997082677893,
        "H_raw_mass": 0.6646951629512493,
        "H_raw_mean": 0.6646951629512525,
        "H_centered_mass": 0.7260255049951891,
        "H_centered_mean": 0.726025504995191,
        "class_mod4_mass": 0.49999970826779155,
        "class_mod4_mean": 0.4999997082677899,
        "class_v2_mass": 0.4999997082677921,
        "class_v2_mean": 0.49999970826778994
      },
      {
        "interval": "[1e7,1e8)",
        "key": 10,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.4999477883685281,
        "members": 5030,
        "Wagstaff_mass": 0.4999477883685297,
        "Wagstaff_mean": 0.4999477883685291,
        "H_raw_mass": 0.6648937964508752,
        "H_raw_mean": 0.6648937964508767,
        "H_centered_mass": 0.722258658221167,
        "H_centered_mean": 0.7222586582211685,
        "class_mod4_mass": 0.4999477883685302,
        "class_mod4_mean": 0.4999477883685291,
        "class_v2_mass": 0.49994778836852993,
        "class_v2_mean": 0.49994778836852904
      }
    ]
  },
  "within_mod4_odd": {
    "groups": 12,
    "obs_high": 25,
    "n_cases": 47,
    "mode": "odd",
    "models": {
      "Wagstaff": {
        "mass_high": 23.494305258922388,
        "fisher_mean_high": 23.452157319519433,
        "p_two": 0.6608973407803957,
        "p_lower": 0.727212501768852,
        "p_upper": 0.3785958346472686,
        "conditional_log_lr_vs_Wagstaff": 0.0,
        "conditional_lr_vs_Wagstaff": 1.0,
        "distribution": [
          4.158360681067625e-15,
          2.0625431548741157e-13,
          4.989680178574048e-12,
          7.847313767853201e-11,
          9.02271347477391e-10,
          8.086711685929056e-09,
          5.882492641623246e-08,
          3.5705236641759057e-07,
          1.8450775787713037e-06,
          8.241549326535727e-06,
          3.219974399257252e-05,
          0.00011107974292497439,
          0.00034093062771224577,
          0.0009368234077426864,
          0.0023166005370117097,
          0.005177357569087248,
          0.010494905929568657,
          0.019353083446883898,
          0.03254518876746006,
          0.05001000994186944,
          0.07033245387185522,
          0.09064036097016398,
          0.10713916069410832,
          0.11622333410666649,
          0.11574016441882948,
          0.10580833641612056,
          0.08877122390139679,
          0.06830964730106295,
          0.04816752895672421,
          0.031084904905247648,
          0.018330365258541374,
          0.009857103062885581,
          0.004821909172264504,
          0.002139396067820845,
          0.0008578567227868254,
          0.0003095470100098667,
          9.99964130701448e-05,
          2.873923294985995e-05,
          7.292693348290336e-06,
          1.6185725393901799e-06,
          3.1050534101373054e-07,
          5.0710575271196084e-08,
          6.910171040335523e-09,
          7.642104137641064e-10,
          6.587715199965444e-11,
          4.151487474978326e-12,
          1.7007132154387144e-13,
          3.3980374289634675e-15
        ]
      },
      "H_raw": {
        "mass_high": 26.371077607866546,
        "fisher_mean_high": 26.31878486494853,
        "p_two": 0.7653995388106959,
        "p_lower": 0.4012529474844519,
        "p_upper": 0.7079694838687508,
        "conditional_log_lr_vs_Wagstaff": 1.6957314474973861,
        "conditional_lr_vs_Wagstaff": 5.4506313581483585,
        "distribution": [
          6.90057167965859e-18,
          4.4215481989167033e-16,
          1.3827953795820582e-14,
          2.813059830632326e-13,
          4.18584973953861e-12,
          4.8571642823578885e-11,
          4.575887039954355e-10,
          3.5979316366973624e-09,
          2.4088747504823894e-08,
          1.3942092447500203e-07,
          7.058347302206875e-07,
          3.1550158987352773e-06,
          1.2546056032050322e-05,
          4.465878320773969e-05,
          0.0001430268734220263,
          0.00041388356265291176,
          0.0010859648646596215,
          0.0025911726296224736,
          0.005635886091215517,
          0.01119594477195508,
          0.020345401239882387,
          0.0338607329952327,
          0.051656392783408694,
          0.07227471544675375,
          0.09276616156432993,
          0.10922243135320263,
          0.11792424527269012,
          0.11667621591661388,
          0.10568950714404476,
          0.08753640806139545,
          0.06618083061053315,
          0.04557926602356346,
          0.02852348749673661,
          0.016170418965824798,
          0.008274523201144962,
          0.003805166278559024,
          0.001564364496451326,
          0.0005713308649721977,
          0.00018393915081577395,
          5.170900720264149e-05,
          1.2542413872636449e-05,
          2.585063825318216e-06,
          4.4366295559593497e-07,
          6.166568199722087e-08,
          6.665681461787916e-09,
          5.254580043168526e-10,
          2.6857225533433166e-11,
          6.676421933644772e-13
        ]
      },
      "H_centered": {
        "mass_high": 28.034990223151766,
        "fisher_mean_high": 27.980084237264514,
        "p_two": 0.44638998917008577,
        "p_lower": 0.22380898692017046,
        "p_upper": 0.8553715473831003,
        "conditional_log_lr_vs_Wagstaff": 0.773867173342256,
        "conditional_lr_vs_Wagstaff": 2.168134614789265,
        "distribution": [
          7.733855782111533e-20,
          5.9084090244544e-18,
          2.2020966105169506e-16,
          5.33600724010171e-15,
          9.452299950434203e-14,
          1.3049447459712384e-12,
          1.4617113090779083e-11,
          1.365591885103192e-10,
          1.0855568337150835e-09,
          7.454349405642747e-09,
          4.4739013531149296e-08,
          2.368809798415963e-07,
          1.1148353184961782e-06,
          4.692466000535445e-06,
          1.7754365168428048e-05,
          6.063847956299596e-05,
          0.00018760523852043672,
          0.0005272884637217708,
          0.001349546581636446,
          0.0031513641314306782,
          0.006724222802648789,
          0.013125727511829664,
          0.023458636612365264,
          0.03840646508821652,
          0.057613105727999415,
          0.07918053430327007,
          0.09966255245442264,
          0.1148065974838058,
          0.1209179197789948,
          0.11628541941906376,
          0.10193752169362758,
          0.08128405866495708,
          0.05880715256114327,
          0.038483352258698325,
          0.022695171165014703,
          0.012008714215582444,
          0.005671055746300702,
          0.002374995768017645,
          0.0008752214217101405,
          0.0002811052581563179,
          7.775021665843278e-05,
          1.823616086926275e-05,
          3.5542069079709216e-06,
          5.597628036556777e-07,
          6.840265411485528e-08,
          6.0810647439586e-09,
          3.4962632449536795e-10,
          9.750189380798705e-12
        ]
      },
      "class_mod4": {
        "mass_high": 23.494305258922296,
        "fisher_mean_high": 23.452157319519426,
        "p_two": 0.6608973407803955,
        "p_lower": 0.7272125017688524,
        "p_upper": 0.3785958346472679,
        "conditional_log_lr_vs_Wagstaff": -1.1546319455828297e-14,
        "conditional_lr_vs_Wagstaff": 0.9999999999999885,
        "distribution": [
          4.158360681067612e-15,
          2.0625431548741135e-13,
          4.989680178574052e-12,
          7.847313767853218e-11,
          9.022713474773935e-10,
          8.086711685929084e-09,
          5.88249264162327e-08,
          3.570523664175921e-07,
          1.8450775787713115e-06,
          8.241549326535765e-06,
          3.219974399257266e-05,
          0.00011107974292497489,
          0.00034093062771224707,
          0.0009368234077426898,
          0.0023166005370117175,
          0.005177357569087264,
          0.010494905929568685,
          0.019353083446883947,
          0.03254518876746014,
          0.05001000994186954,
          0.07033245387185535,
          0.09064036097016409,
          0.1071391606941084,
          0.11622333410666655,
          0.11574016441882945,
          0.10580833641612047,
          0.08877122390139663,
          0.06830964730106283,
          0.048167528956724076,
          0.031084904905247544,
          0.018330365258541297,
          0.009857103062885533,
          0.004821909172264479,
          0.002139396067820832,
          0.0008578567227868197,
          0.0003095470100098644,
          9.9996413070144e-05,
          2.8739232949859706e-05,
          7.292693348290267e-06,
          1.6185725393901638e-06,
          3.105053410137272e-07,
          5.07105752711955e-08,
          6.910171040335439e-09,
          7.642104137640966e-10,
          6.587715199965355e-11,
          4.151487474978268e-12,
          1.70071321543869e-13,
          3.398037428963417e-15
        ]
      },
      "class_v2": {
        "mass_high": 23.380348223758187,
        "fisher_mean_high": 23.342214353245588,
        "p_two": 0.65966409649465,
        "p_lower": 0.7379581151808229,
        "p_upper": 0.36623699025630013,
        "conditional_log_lr_vs_Wagstaff": 0.924539509809553,
        "conditional_lr_vs_Wagstaff": 2.5207072321042308,
        "distribution": [
          5.1768563689894015e-15,
          2.544924835394065e-13,
          6.101602208148512e-12,
          9.509661632363863e-11,
          1.0835021315267628e-09,
          9.622562157269784e-09,
          6.935626201345287e-08,
          4.1710240611096316e-07,
          2.1354743853831683e-06,
          9.450208589896033e-06,
          3.657824551958436e-05,
          0.00012500562437066506,
          0.0003800776871756025,
          0.0010345803863333722,
          0.00253423730790129,
          0.005610277101065777,
          0.011264865724760091,
          0.020576006781659578,
          0.03427315821024401,
          0.05216442288833089,
          0.0726637579096076,
          0.09275205542221594,
          0.10858902012704992,
          0.1166711252694449,
          0.11507575810885473,
          0.10419510543712339,
          0.08658167560503205,
          0.06598747424735246,
          0.04608499301498301,
          0.02945649651970752,
          0.017204039869252175,
          0.009163016666400953,
          0.004439569561124787,
          0.001950963900661011,
          0.0007748422645595161,
          0.00027693047414860286,
          8.860945466531948e-05,
          2.5224879079638348e-05,
          6.340271077685016e-06,
          1.3938839691015356e-06,
          2.6487913314525525e-07,
          4.2852102046075705e-08,
          5.784544396792496e-09,
          6.337429613722966e-10,
          5.4121425419876586e-11,
          3.3789996186832658e-12,
          1.3714589206558674e-13,
          2.7149768520554453e-15
        ]
      }
    },
    "rows": [
      {
        "interval": "[13,1e3)",
        "key": 1,
        "n": 5,
        "observed_high": 3,
        "wag_high_weight": 0.501263161861211,
        "members": 79,
        "Wagstaff_mass": 2.5063158093060562,
        "Wagstaff_mean": 2.5157176154125147,
        "H_raw_mass": 2.5622633576883724,
        "H_raw_mean": 2.567021983535453,
        "H_centered_mass": 2.5753062514173735,
        "H_centered_mean": 2.579047068902871,
        "class_mod4_mass": 2.5063158093060562,
        "class_mod4_mean": 2.5157176154125147,
        "class_v2_mass": 2.4986952953586314,
        "class_v2_mean": 2.511825357566216
      },
      {
        "interval": "[13,1e3)",
        "key": 3,
        "n": 5,
        "observed_high": 3,
        "wag_high_weight": 0.4983726259860016,
        "members": 84,
        "Wagstaff_mass": 2.491863129930008,
        "Wagstaff_mean": 2.4444744096437314,
        "H_raw_mass": 2.541883023577038,
        "H_raw_mean": 2.490311900024804,
        "H_centered_mass": 2.5558696010239257,
        "H_centered_mean": 2.5031410352070096,
        "class_mod4_mass": 2.4918631299300085,
        "class_mod4_mean": 2.444474409643731,
        "class_v2_mass": 2.4918631299300085,
        "class_v2_mean": 2.444474409643731
      },
      {
        "interval": "[1e3,1e4)",
        "key": 1,
        "n": 5,
        "observed_high": 2,
        "wag_high_weight": 0.49971968802093136,
        "members": 529,
        "Wagstaff_mass": 2.4985984401046597,
        "Wagstaff_mean": 2.4949613282261347,
        "H_raw_mass": 2.650873773344728,
        "H_raw_mean": 2.646520925072436,
        "H_centered_mass": 2.6915947163299725,
        "H_centered_mean": 2.6870244818798765,
        "class_mod4_mass": 2.498598440104658,
        "class_mod4_mean": 2.4949613282261347,
        "class_v2_mass": 2.4798270316897923,
        "class_v2_mean": 2.4764388324361852
      },
      {
        "interval": "[1e3,1e4)",
        "key": 3,
        "n": 3,
        "observed_high": 2,
        "wag_high_weight": 0.49919634800803103,
        "members": 532,
        "Wagstaff_mass": 1.497589044024095,
        "Wagstaff_mean": 1.497109361013253,
        "H_raw_mass": 1.5586020488366386,
        "H_raw_mean": 1.5578952457934383,
        "H_centered_mass": 1.5810087966786053,
        "H_centered_mean": 1.580214786072695,
        "class_mod4_mass": 1.497589044024095,
        "class_mod4_mean": 1.497109361013253,
        "class_v2_mass": 1.497589044024095,
        "class_v2_mean": 1.497109361013253
      },
      {
        "interval": "[1e4,1e5)",
        "key": 1,
        "n": 5,
        "observed_high": 2,
        "wag_high_weight": 0.49999792594097225,
        "members": 4174,
        "Wagstaff_mass": 2.499989629704861,
        "Wagstaff_mean": 2.499954914366291,
        "H_raw_mass": 2.821239076369275,
        "H_raw_mean": 2.8208560788085046,
        "H_centered_mass": 2.9285933076918145,
        "H_centered_mean": 2.928092486038727,
        "class_mod4_mass": 2.499989629704859,
        "class_mod4_mean": 2.499954914366291,
        "class_v2_mass": 2.48060365442832,
        "class_v2_mean": 2.480605129587994
      },
      {
        "interval": "[1e4,1e5)",
        "key": 3,
        "n": 1,
        "observed_high": 1,
        "wag_high_weight": 0.49993043250262925,
        "members": 4189,
        "Wagstaff_mass": 0.4999304325026303,
        "Wagstaff_mean": 0.49993043250262875,
        "H_raw_mass": 0.5317750533816258,
        "H_raw_mean": 0.531775053381627,
        "H_centered_mass": 0.5486536365451344,
        "H_centered_mean": 0.548653636545134,
        "class_mod4_mass": 0.4999304325026292,
        "class_mod4_mean": 0.4999304325026286,
        "class_v2_mass": 0.4999304325026292,
        "class_v2_mean": 0.4999304325026286
      },
      {
        "interval": "[1e5,1e6)",
        "key": 1,
        "n": 2,
        "observed_high": 2,
        "wag_high_weight": 0.5000017152432997,
        "members": 34392,
        "Wagstaff_mass": 1.0000034304866028,
        "Wagstaff_mean": 1.0000041648141624,
        "H_raw_mass": 1.1682606329080993,
        "H_raw_mean": 1.168254762722458,
        "H_centered_mass": 1.234644786890212,
        "H_centered_mean": 1.2346364508923875,
        "class_mod4_mass": 1.0000034304865881,
        "class_mod4_mean": 1.0000041648141615,
        "class_v2_mass": 0.9921374149529327,
        "class_v2_mean": 0.9921384865342862
      },
      {
        "interval": "[1e5,1e6)",
        "key": 3,
        "n": 3,
        "observed_high": 2,
        "wag_high_weight": 0.5000046742543732,
        "members": 34514,
        "Wagstaff_mass": 1.5000140227631267,
        "Wagstaff_mean": 1.500008768804207,
        "H_raw_mass": 1.6230719427005709,
        "H_raw_mean": 1.623056749665126,
        "H_centered_mass": 1.7127462242313365,
        "H_centered_mean": 1.712723235578372,
        "class_mod4_mass": 1.500014022763108,
        "class_mod4_mean": 1.5000087688042083,
        "class_v2_mass": 1.500014022763108,
        "class_v2_mean": 1.5000087688042083
      },
      {
        "interval": "[1e6,1e7)",
        "key": 1,
        "n": 4,
        "observed_high": 1,
        "wag_high_weight": 0.5000000005252317,
        "members": 293005,
        "Wagstaff_mass": 2.0000000021009265,
        "Wagstaff_mean": 1.9999978286184028,
        "H_raw_mass": 2.4257179761059047,
        "H_raw_mean": 2.4257097047566463,
        "H_centered_mass": 2.6200424535046665,
        "H_centered_mean": 2.6200316899598706,
        "class_mod4_mass": 2.0000000021009448,
        "class_mod4_mean": 1.999997828618402,
        "class_v2_mass": 1.9831767810808412,
        "class_v2_mean": 1.9831748755199388
      },
      {
        "interval": "[1e6,1e7)",
        "key": 3,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.5000005859756631,
        "members": 293076,
        "Wagstaff_mass": 0.5000005859756687,
        "Wagstaff_mean": 0.50000058597566,
        "H_raw_mass": 0.5525428859398265,
        "H_raw_mean": 0.5525428859398199,
        "H_centered_mass": 0.6055893640065331,
        "H_centered_mean": 0.6055893640065223,
        "class_mod4_mass": 0.5000005859756569,
        "class_mod4_mean": 0.5000005859756604,
        "class_v2_mass": 0.5000005859756569,
        "class_v2_mean": 0.5000005859756604
      },
      {
        "interval": "[1e7,1e8)",
        "key": 1,
        "n": 9,
        "observed_high": 5,
        "wag_high_weight": 0.5000001870596268,
        "members": 2548324,
        "Wagstaff_mass": 4.500001683536455,
        "Wagstaff_mean": 4.499999292080397,
        "H_raw_mass": 5.658321165076574,
        "H_raw_mean": 5.658313765656151,
        "H_centered_mass": 6.2777733094311134,
        "H_centered_mean": 6.277763824542219,
        "class_mod4_mass": 4.500001683536141,
        "class_mod4_mean": 4.499999292080393,
        "class_v2_mass": 4.4565117825646166,
        "class_v2_mean": 4.456509495599437
      },
      {
        "interval": "[1e7,1e8)",
        "key": 3,
        "n": 4,
        "observed_high": 2,
        "wag_high_weight": 0.49999976212183983,
        "members": 2548552,
        "Wagstaff_mass": 1.9999990484872954,
        "Wagstaff_mean": 1.999998618062052,
        "H_raw_mass": 2.276526671937894,
        "H_raw_mean": 2.276525809592067,
        "H_centered_mass": 2.703167775401076,
        "H_centered_mean": 2.7031661776388294,
        "class_mod4_mass": 1.9999990484875547,
        "class_mod4_mean": 1.999998618062051,
        "class_v2_mass": 1.9999990484875547,
        "class_v2_mean": 1.999998618062051
      }
    ]
  },
  "within_mod4_Hresidual": {
    "groups": 12,
    "obs_high": 30,
    "n_cases": 47,
    "mode": "Hresidual",
    "models": {
      "Wagstaff": {
        "mass_high": 23.37814152141664,
        "fisher_mean_high": 23.160727797594426,
        "p_two": 0.05371707202977138,
        "p_lower": 0.985471098743333,
        "p_upper": 0.029940973470840602,
        "conditional_log_lr_vs_Wagstaff": 0.0,
        "conditional_lr_vs_Wagstaff": 1.0,
        "distribution": [
          7.577257291162539e-15,
          3.6524626932037203e-13,
          8.591745478142918e-12,
          1.314513441043588e-10,
          1.470971180631682e-09,
          1.2835998284549425e-08,
          9.094085995149573e-08,
          5.37776399827071e-07,
          2.708150962561622e-06,
          1.1791168681179546e-05,
          4.491355764507917e-05,
          0.00015108138957540098,
          0.000452225014794456,
          0.0012120152460467052,
          0.002923486017615419,
          0.00637358938741931,
          0.012603645461545505,
          0.022673289487454056,
          0.037195678749682326,
          0.055755568941701535,
          0.07648684617957871,
          0.0961426573674359,
          0.1108306373492251,
          0.11723714993125554,
          0.11382799552124818,
          0.10143783923452979,
          0.0829427628970276,
          0.062189105826608665,
          0.042716999260909536,
          0.026846397223571728,
          0.015412072214173619,
          0.008065712878188911,
          0.003838417287295804,
          0.001656095927754546,
          0.000645469937069243,
          0.00022627890433604624,
          7.09789506776342e-05,
          1.9797053028655926e-05,
          4.872206289917942e-06,
          1.048074982867759e-06,
          1.947323398111244e-07,
          3.077775441267779e-08,
          4.055357120691917e-09,
          4.3326852949964544e-10,
          3.6045535389009654e-11,
          2.1899031440196376e-12,
          8.638706904480994e-14,
          1.6599319139066463e-15
        ]
      },
      "H_raw": {
        "mass_high": 27.197866504008683,
        "fisher_mean_high": 26.951415017235956,
        "p_two": 0.37104067558272313,
        "p_lower": 0.8581297536967691,
        "p_upper": 0.22206260818200985,
        "conditional_log_lr_vs_Wagstaff": 1.6957314474973861,
        "conditional_lr_vs_Wagstaff": 5.4506313581483585,
        "distribution": [
          1.22427910999574e-18,
          8.406889884285588e-17,
          2.817524818018865e-15,
          6.141901330245352e-14,
          9.791959885239363e-13,
          1.2172020652569255e-11,
          1.2281890703717894e-10,
          1.0340797197592652e-09,
          7.411620268864175e-09,
          4.590894728742333e-08,
          2.4865762515803064e-07,
          1.1887082700289483e-06,
          5.053455093180601e-06,
          1.9222730562621662e-05,
          6.57596624597501e-05,
          0.00020316449754561374,
          0.0005688455018861765,
          0.00144761204082826,
          0.00335622245389798,
          0.007102712275901225,
          0.013741480017791248,
          0.024332261328412298,
          0.039466625972688504,
          0.058667615607069463,
          0.07994271347237795,
          0.09984669125539487,
          0.11426051634735229,
          0.11972033069016358,
          0.11473945452260052,
          0.10044961812938787,
          0.08019236187877883,
          0.05825721785911074,
          0.03841344981411119,
          0.022918772638706536,
          0.012327245451256613,
          0.0059509112022067545,
          0.0025646964911008123,
          0.0009804830932570528,
          0.00032992005592408864,
          9.677617009728726e-05,
          2.4450645889815974e-05,
          5.239330292345745e-06,
          9.330073399551408e-07,
          1.3426806700546559e-07,
          1.4992434894713033e-08,
          1.2178364407376266e-09,
          6.396995527371597e-11,
          1.6295593566324472e-12
        ]
      },
      "H_centered": {
        "mass_high": 29.370779151960996,
        "fisher_mean_high": 29.116953537008516,
        "p_two": 0.8766317418328085,
        "p_lower": 0.6630329962571953,
        "p_upper": 0.4571875386765843,
        "conditional_log_lr_vs_Wagstaff": 0.773867173342256,
        "conditional_lr_vs_Wagstaff": 2.168134614789265,
        "distribution": [
          1.763364898822583e-21,
          1.5699989040605943e-19,
          6.8109993586913696e-18,
          1.9186159317331843e-16,
          3.9459031453143665e-15,
          6.316365007895492e-14,
          8.192578339546259e-13,
          8.850554424652044e-12,
          8.12434376388182e-11,
          6.433040052877997e-10,
          4.445670588871357e-09,
          2.7063748103202543e-08,
          1.4622670926352945e-07,
          7.055299439402012e-07,
          3.0552479426981716e-06,
          1.1924320835808475e-05,
          4.209005676086734e-05,
          0.00013474883056085977,
          0.000392181624455848,
          0.0010396521365965744,
          0.002514060188792228,
          0.005551892498539376,
          0.01120546284644373,
          0.02068000151067673,
          0.03490440446430082,
          0.053872399448859874,
          0.07600228944525013,
          0.09793692664497546,
          0.11515222989087659,
          0.12336825816719224,
          0.12022053493377893,
          0.10633096948522812,
          0.08513514724248383,
          0.06151188802425322,
          0.039955419991303316,
          0.02322767387564894,
          0.012020138062533853,
          0.005501336955252424,
          0.0022093070628380223,
          0.0007710038714323008,
          0.00023098989599839984,
          5.849429612568896e-05,
          1.2266458046170043e-05,
          2.071086988523261e-06,
          2.702779044046673e-07,
          2.5555193523459894e-08,
          1.5558439566970376e-09,
          4.5730692424957505e-11
        ]
      },
      "class_mod4": {
        "mass_high": 23.37814152141655,
        "fisher_mean_high": 23.160727797594443,
        "p_two": 0.05371707202977147,
        "p_lower": 0.985471098743333,
        "p_upper": 0.029940973470840897,
        "conditional_log_lr_vs_Wagstaff": -1.1546319455828297e-14,
        "conditional_lr_vs_Wagstaff": 0.9999999999999885,
        "distribution": [
          7.577257291162313e-15,
          3.6524626932036204e-13,
          8.591745478142703e-12,
          1.3145134410435586e-10,
          1.4709711806316531e-09,
          1.2835998284549204e-08,
          9.094085995149433e-08,
          5.377763998270636e-07,
          2.708150962561589e-06,
          1.1791168681179413e-05,
          4.4913557645078695e-05,
          0.00015108138957539943,
          0.0004522250147944516,
          0.0012120152460466938,
          0.002923486017615392,
          0.006373589387419255,
          0.012603645461545403,
          0.02267328948745389,
          0.03719567874968208,
          0.05575556894170122,
          0.07648684617957838,
          0.09614265736743557,
          0.1108306373492249,
          0.11723714993125547,
          0.11382799552124834,
          0.10143783923453008,
          0.08294276289702794,
          0.06218910582660901,
          0.042716999260909834,
          0.02684639722357195,
          0.015412072214173763,
          0.008065712878188993,
          0.0038384172872958453,
          0.0016560959277545637,
          0.0006454699370692501,
          0.0002262789043360486,
          7.09789506776349e-05,
          1.9797053028656106e-05,
          4.872206289917981e-06,
          1.0480749828677658e-06,
          1.9473233981112533e-07,
          3.077775441267787e-08,
          4.05535712069192e-09,
          4.3326852949964477e-10,
          3.604553538900951e-11,
          2.189903144019624e-12,
          8.638706904480925e-14,
          1.6599319139066313e-15
        ]
      },
      "class_v2": {
        "mass_high": 23.924533961484013,
        "fisher_mean_high": 23.70420570406226,
        "p_two": 0.0752521649961126,
        "p_lower": 0.9785072474030346,
        "p_upper": 0.042514632729064285,
        "conditional_log_lr_vs_Wagstaff": 0.924539509809553,
        "conditional_lr_vs_Wagstaff": 2.5207072321042308,
        "distribution": [
          2.4709652554200665e-15,
          1.2484136962956083e-13,
          3.0786085397035057e-12,
          4.938685584818875e-11,
          5.795463021379036e-10,
          5.304049605106939e-09,
          3.941665353008154e-08,
          2.445158206198752e-07,
          1.291807339048744e-06,
          5.901062613454211e-06,
          2.3584256930038368e-05,
          8.324233910557636e-05,
          0.0002614497373184581,
          0.0007352729200371635,
          0.0018610149791909707,
          0.0042573357965405186,
          0.008833785507207809,
          0.01667436399210244,
          0.028700798052609534,
          0.04513720329596105,
          0.0649608608613887,
          0.08565821825104032,
          0.10357751221922853,
          0.11491692489450485,
          0.11701372110735359,
          0.10934726703334702,
          0.09374611930945254,
          0.07368817594818074,
          0.05305543008498943,
          0.03494560394583096,
          0.021021880132098998,
          0.011525991439884932,
          0.00574550218725839,
          0.002596036248602682,
          0.0010593842205575434,
          0.0003887493849739471,
          0.0001276121674278586,
          3.723752913815267e-05,
          9.585094225343567e-06,
          2.155842954241475e-06,
          4.186690314693552e-07,
          6.913868244569277e-08,
          9.514734377386254e-09,
          1.0612741825486491e-09,
          9.213627803587997e-11,
          5.8385323587543734e-12,
          2.4010520009225263e-13,
          4.806993571036087e-15
        ]
      }
    },
    "rows": [
      {
        "interval": "[13,1e3)",
        "key": 1,
        "n": 5,
        "observed_high": 4,
        "wag_high_weight": 0.4965196078769874,
        "members": 79,
        "Wagstaff_mass": 2.4825980393849374,
        "Wagstaff_mean": 2.359917221839863,
        "H_raw_mass": 2.596458357068288,
        "H_raw_mean": 2.4584305041021355,
        "H_centered_mass": 2.6230022909212263,
        "H_centered_mean": 2.481471185966801,
        "class_mod4_mass": 2.4825980393849374,
        "class_mod4_mean": 2.359917221839863,
        "class_v2_mass": 2.4949337031711605,
        "class_v2_mean": 2.369852857513027
      },
      {
        "interval": "[13,1e3)",
        "key": 3,
        "n": 5,
        "observed_high": 3,
        "wag_high_weight": 0.48049921669698314,
        "members": 84,
        "Wagstaff_mass": 2.402496083484916,
        "Wagstaff_mean": 2.304736655754208,
        "H_raw_mass": 2.4843911754757975,
        "H_raw_mean": 2.3756823246814247,
        "H_centered_mass": 2.507290705305536,
        "H_centered_mean": 2.39552567583173,
        "class_mod4_mass": 2.4024960834849165,
        "class_mod4_mean": 2.3047366557542075,
        "class_v2_mass": 2.4024960834849165,
        "class_v2_mean": 2.3047366557542075
      },
      {
        "interval": "[1e3,1e4)",
        "key": 1,
        "n": 5,
        "observed_high": 4,
        "wag_high_weight": 0.49914036634082554,
        "members": 529,
        "Wagstaff_mass": 2.4957018317041313,
        "Wagstaff_mean": 2.4985648847287014,
        "H_raw_mass": 2.720414204210117,
        "H_raw_mean": 2.721379986192196,
        "H_centered_mass": 2.780506009719215,
        "H_centered_mean": 2.7809549829757128,
        "class_mod4_mass": 2.4957018317041295,
        "class_mod4_mean": 2.4985648847287014,
        "class_v2_mass": 2.5299288214249396,
        "class_v2_mean": 2.5323798995395084
      },
      {
        "interval": "[1e3,1e4)",
        "key": 3,
        "n": 3,
        "observed_high": 1,
        "wag_high_weight": 0.4995702376640653,
        "members": 532,
        "Wagstaff_mass": 1.4987107129921984,
        "Wagstaff_mean": 1.4987256774350712,
        "H_raw_mass": 1.5811439802515657,
        "H_raw_mean": 1.5808099721080893,
        "H_centered_mass": 1.6114172218161307,
        "H_centered_mean": 1.6109516462622189,
        "class_mod4_mass": 1.4987107129921977,
        "class_mod4_mean": 1.498725677435071,
        "class_v2_mass": 1.4987107129921977,
        "class_v2_mean": 1.498725677435071
      },
      {
        "interval": "[1e4,1e5)",
        "key": 1,
        "n": 5,
        "observed_high": 4,
        "wag_high_weight": 0.4997408873317791,
        "members": 4174,
        "Wagstaff_mass": 2.498704436658901,
        "Wagstaff_mean": 2.4988458491177714,
        "H_raw_mass": 2.8917676390301783,
        "H_raw_mean": 2.891451306737873,
        "H_centered_mass": 3.023120388085101,
        "H_centered_mean": 3.022656374194568,
        "class_mod4_mass": 2.498704436658899,
        "class_mod4_mean": 2.4988458491177714,
        "class_v2_mass": 2.5728821962214403,
        "class_v2_mean": 2.5729253308736175
      },
      {
        "interval": "[1e4,1e5)",
        "key": 3,
        "n": 1,
        "observed_high": 0,
        "wag_high_weight": 0.4999795935228997,
        "members": 4189,
        "Wagstaff_mass": 0.49997959352290094,
        "Wagstaff_mean": 0.49997959352290033,
        "H_raw_mass": 0.546153811598608,
        "H_raw_mean": 0.5461538115986084,
        "H_centered_mass": 0.5706275016061673,
        "H_centered_mean": 0.5706275016061662,
        "class_mod4_mass": 0.4999795935228998,
        "class_mod4_mean": 0.4999795935229002,
        "class_v2_mass": 0.4999795935228998,
        "class_v2_mean": 0.4999795935229002
      },
      {
        "interval": "[1e5,1e6)",
        "key": 1,
        "n": 2,
        "observed_high": 2,
        "wag_high_weight": 0.5000032000182058,
        "members": 34392,
        "Wagstaff_mass": 1.0000064000364106,
        "Wagstaff_mean": 1.0000075253085894,
        "H_raw_mass": 1.2211673155414606,
        "H_raw_mean": 1.2211600283194417,
        "H_centered_mass": 1.308424087069932,
        "H_centered_mean": 1.308413872416528,
        "class_mod4_mass": 1.0000064000363957,
        "class_mod4_mean": 1.0000075253085896,
        "class_v2_mass": 1.0329063670984735,
        "class_v2_mean": 1.0329059484664502
      },
      {
        "interval": "[1e5,1e6)",
        "key": 3,
        "n": 3,
        "observed_high": 2,
        "wag_high_weight": 0.49998408469147,
        "members": 34514,
        "Wagstaff_mass": 1.499952254074409,
        "Wagstaff_mean": 1.4999570651121452,
        "H_raw_mass": 1.6754659752371641,
        "H_raw_mean": 1.6754567664946203,
        "H_centered_mass": 1.8033656411185752,
        "H_centered_mean": 1.8033462785097925,
        "class_mod4_mass": 1.4999522540743901,
        "class_mod4_mean": 1.4999570651121448,
        "class_v2_mass": 1.4999522540743901,
        "class_v2_mean": 1.4999570651121448
      },
      {
        "interval": "[1e6,1e7)",
        "key": 1,
        "n": 4,
        "observed_high": 1,
        "wag_high_weight": 0.4999989075657155,
        "members": 293005,
        "Wagstaff_mass": 1.9999956302629254,
        "Wagstaff_mean": 1.9999963383609909,
        "H_raw_mass": 2.55940250545122,
        "H_raw_mean": 2.559395464163555,
        "H_centered_mass": 2.814751011532795,
        "H_centered_mean": 2.814741270650572,
        "class_mod4_mass": 1.9999956302629436,
        "class_mod4_mean": 1.9999963383609924,
        "class_v2_mass": 2.0767188789131104,
        "class_v2_mean": 2.076718398059542
      },
      {
        "interval": "[1e6,1e7)",
        "key": 3,
        "n": 1,
        "observed_high": 1,
        "wag_high_weight": 0.4999994661694528,
        "members": 293076,
        "Wagstaff_mass": 0.49999946616945506,
        "Wagstaff_mean": 0.49999946616944996,
        "H_raw_mass": 0.569821741511445,
        "H_raw_mean": 0.569821741511443,
        "H_centered_mass": 0.6403140077430857,
        "H_centered_mean": 0.6403140077430729,
        "class_mod4_mass": 0.4999994661694433,
        "class_mod4_mean": 0.4999994661694502,
        "class_v2_mass": 0.4999994661694433,
        "class_v2_mean": 0.4999994661694502
      },
      {
        "interval": "[1e7,1e8)",
        "key": 1,
        "n": 9,
        "observed_high": 6,
        "wag_high_weight": 0.4999998916844441,
        "members": 2548324,
        "Wagstaff_mass": 4.499999025159798,
        "Wagstaff_mean": 4.499999461634226,
        "H_raw_mass": 6.008422702510111,
        "H_raw_mean": 6.008416592370561,
        "H_centered_mass": 6.815105397933176,
        "H_centered_mean": 6.815097238728999,
        "class_mod4_mass": 4.499999025159482,
        "class_mod4_mean": 4.499999461634239,
        "class_v2_mass": 4.81602783644513,
        "class_v2_mean": 4.816026753005831
      },
      {
        "interval": "[1e7,1e8)",
        "key": 3,
        "n": 4,
        "observed_high": 2,
        "wag_high_weight": 0.4999995119914361,
        "members": 2548552,
        "Wagstaff_mass": 1.9999980479656552,
        "Wagstaff_mean": 1.9999980586105135,
        "H_raw_mass": 2.3432570961227315,
        "H_raw_mean": 2.3432565189560073,
        "H_centered_mass": 2.872854889110051,
        "H_centered_mean": 2.8728535021223527,
        "class_mod4_mass": 1.9999980479659145,
        "class_mod4_mean": 1.9999980586105155,
        "class_v2_mass": 1.9999980479659145,
        "class_v2_mean": 1.9999980586105155
      }
    ]
  },
  "label_likelihood_by_interval": {
    "H_raw": {
      "log_lr": 3.6079160449785013,
      "likelihood_ratio": 36.88909743705762
    },
    "H_centered": {
      "log_lr": 2.914447740452391,
      "likelihood_ratio": 18.438626682794883
    },
    "class_mod4": {
      "log_lr": 2.1368722456102343,
      "likelihood_ratio": 8.472895006572095
    },
    "class_v2": {
      "log_lr": 3.0618540160760546,
      "likelihood_ratio": 21.367135473944426
    }
  },
  "label_likelihood_by_mod4": {
    "H_raw": {
      "log_lr": 1.69573144749739,
      "likelihood_ratio": 5.450631358148379
    },
    "H_centered": {
      "log_lr": 0.7738671733422738,
      "likelihood_ratio": 2.168134614789304
    },
    "class_mod4": {
      "log_lr": 1.5543122344752203e-15,
      "likelihood_ratio": 1.0000000000000016
    },
    "class_v2": {
      "log_lr": 0.9245395098095538,
      "likelihood_ratio": 2.5207072321042325
    }
  },
  "label_likelihood_by_v2": {
    "H_raw": {
      "log_lr": 0.9607974178130902,
      "likelihood_ratio": 2.6137799172906355
    },
    "H_centered": {
      "log_lr": -0.16230208048914563,
      "likelihood_ratio": 0.8501843416437639
    },
    "class_mod4": {
      "log_lr": 1.6653345369377352e-15,
      "likelihood_ratio": 1.0000000000000016
    },
    "class_v2": {
      "log_lr": -7.771561172376088e-16,
      "likelihood_ratio": 0.9999999999999992
    }
  },
  "unbinned_residual_score_v2": {
    "observed_sum": 5.429228464427265,
    "normal_approx_z": 1.471206337347207,
    "sd": 3.690324277841904,
    "groups": [
      {
        "interval": "[13,1e3)",
        "key": 1,
        "n": 5,
        "obs_resid_sum": 0.05973555059940386,
        "std_resid_group": 0.10131414845890842
      },
      {
        "interval": "[13,1e3)",
        "key": 2,
        "n": 2,
        "obs_resid_sum": 0.1367574314375608,
        "std_resid_group": 0.11039440638392861
      },
      {
        "interval": "[13,1e3)",
        "key": 3,
        "n": 2,
        "obs_resid_sum": -0.013040025913808817,
        "std_resid_group": 0.08517605594008087
      },
      {
        "interval": "[13,1e3)",
        "key": 4,
        "n": 1,
        "obs_resid_sum": 0.0272324270226858,
        "std_resid_group": 0.04662844754555938
      },
      {
        "interval": "[1e3,1e4)",
        "key": 1,
        "n": 3,
        "obs_resid_sum": -0.08958959847864117,
        "std_resid_group": 0.13767082907022687
      },
      {
        "interval": "[1e3,1e4)",
        "key": 2,
        "n": 2,
        "obs_resid_sum": 0.06506781034875933,
        "std_resid_group": 0.2193393623827083
      },
      {
        "interval": "[1e3,1e4)",
        "key": 3,
        "n": 2,
        "obs_resid_sum": 0.1689709633194647,
        "std_resid_group": 0.2505456420507945
      },
      {
        "interval": "[1e3,1e4)",
        "key": 4,
        "n": 1,
        "obs_resid_sum": -0.03271829821970107,
        "std_resid_group": 0.1516915284775431
      },
      {
        "interval": "[1e4,1e5)",
        "key": 1,
        "n": 1,
        "obs_resid_sum": -0.110402582378624,
        "std_resid_group": 0.13395728588094566
      },
      {
        "interval": "[1e4,1e5)",
        "key": 2,
        "n": 2,
        "obs_resid_sum": -0.03777885658851454,
        "std_resid_group": 0.41046615548103976
      },
      {
        "interval": "[1e4,1e5)",
        "key": 3,
        "n": 1,
        "obs_resid_sum": -0.11934603651588349,
        "std_resid_group": 0.30503287648864025
      },
      {
        "interval": "[1e4,1e5)",
        "key": 4,
        "n": 1,
        "obs_resid_sum": 0.3286507652319489,
        "std_resid_group": 0.33820384181368945
      },
      {
        "interval": "[1e4,1e5)",
        "key": 5,
        "n": 1,
        "obs_resid_sum": -0.13701726165952477,
        "std_resid_group": 0.3411632327136582
      },
      {
        "interval": "[1e5,1e6)",
        "key": 1,
        "n": 3,
        "obs_resid_sum": 0.642468680456314,
        "std_resid_group": 0.30497071799670467
      },
      {
        "interval": "[1e5,1e6)",
        "key": 3,
        "n": 1,
        "obs_resid_sum": 0.09152258795291035,
        "std_resid_group": 0.4822949076109167
      },
      {
        "interval": "[1e5,1e6)",
        "key": 4,
        "n": 1,
        "obs_resid_sum": 0.6892607685528942,
        "std_resid_group": 0.5298930921343482
      },
      {
        "interval": "[1e6,1e7)",
        "key": 1,
        "n": 1,
        "obs_resid_sum": 0.003791721875922194,
        "std_resid_group": 0.23197796254448302
      },
      {
        "interval": "[1e6,1e7)",
        "key": 2,
        "n": 2,
        "obs_resid_sum": -0.26443175052093093,
        "std_resid_group": 0.9077855696978033
      },
      {
        "interval": "[1e6,1e7)",
        "key": 4,
        "n": 1,
        "obs_resid_sum": -0.5087044657259715,
        "std_resid_group": 0.7909585385228681
      },
      {
        "interval": "[1e6,1e7)",
        "key": 6,
        "n": 1,
        "obs_resid_sum": -0.7711389182702322,
        "std_resid_group": 0.8538908687874615
      },
      {
        "interval": "[1e7,1e8)",
        "key": 1,
        "n": 4,
        "obs_resid_sum": 1.6988460744715463,
        "std_resid_group": 0.6520587615975555
      },
      {
        "interval": "[1e7,1e8)",
        "key": 2,
        "n": 3,
        "obs_resid_sum": -1.2856572191704474,
        "std_resid_group": 1.4720805312317773
      },
      {
        "interval": "[1e7,1e8)",
        "key": 3,
        "n": 3,
        "obs_resid_sum": 3.8932025443906335,
        "std_resid_group": 1.6954436577870604
      },
      {
        "interval": "[1e7,1e8)",
        "key": 4,
        "n": 1,
        "obs_resid_sum": 2.1058372927661537,
        "std_resid_group": 1.1280060379319998
      },
      {
        "interval": "[1e7,1e8)",
        "key": 5,
        "n": 1,
        "obs_resid_sum": 0.1081508639877431,
        "std_resid_group": 1.2583602027212941
      },
      {
        "interval": "[1e7,1e8)",
        "key": 10,
        "n": 1,
        "obs_resid_sum": -1.2204420045443967,
        "std_resid_group": 1.3281317376787654
      }
    ]
  },
  "unbinned_residual_score_mod4": {
    "observed_sum": 7.317485452008128,
    "normal_approx_z": 1.9561463671200734,
    "sd": 3.7407658112931803,
    "groups": [
      {
        "interval": "[13,1e3)",
        "key": 1,
        "n": 5,
        "obs_resid_sum": 0.17191764774847929,
        "std_resid_group": 0.15919122639109745
      },
      {
        "interval": "[13,1e3)",
        "key": 3,
        "n": 5,
        "obs_resid_sum": 0.05973555059940386,
        "std_resid_group": 0.10131414845890842
      },
      {
        "interval": "[1e3,1e4)",
        "key": 1,
        "n": 5,
        "obs_resid_sum": 0.2518312028288062,
        "std_resid_group": 0.3828093890973316
      },
      {
        "interval": "[1e3,1e4)",
        "key": 3,
        "n": 3,
        "obs_resid_sum": -0.08958959847864117,
        "std_resid_group": 0.13767082907022687
      },
      {
        "interval": "[1e4,1e5)",
        "key": 1,
        "n": 5,
        "obs_resid_sum": 0.1725073524884897,
        "std_resid_group": 0.7305659152886637
      },
      {
        "interval": "[1e4,1e5)",
        "key": 3,
        "n": 1,
        "obs_resid_sum": -0.110402582378624,
        "std_resid_group": 0.13395728588094566
      },
      {
        "interval": "[1e5,1e6)",
        "key": 1,
        "n": 2,
        "obs_resid_sum": 1.0714529933764472,
        "std_resid_group": 0.7281376089483822
      },
      {
        "interval": "[1e5,1e6)",
        "key": 3,
        "n": 3,
        "obs_resid_sum": 0.642468680456314,
        "std_resid_group": 0.30497071799670467
      },
      {
        "interval": "[1e6,1e7)",
        "key": 1,
        "n": 4,
        "obs_resid_sum": -1.2337949633870267,
        "std_resid_group": 1.4821902110607315
      },
      {
        "interval": "[1e6,1e7)",
        "key": 3,
        "n": 1,
        "obs_resid_sum": 0.003791721875922194,
        "std_resid_group": 0.23197796254448302
      },
      {
        "interval": "[1e7,1e8)",
        "key": 1,
        "n": 9,
        "obs_resid_sum": 4.678721372407011,
        "std_resid_group": 3.1535763435472752
      },
      {
        "interval": "[1e7,1e8)",
        "key": 3,
        "n": 4,
        "obs_resid_sum": 1.6988460744715463,
        "std_resid_group": 0.6520587615975555
      }
    ]
  }
}

==> anc/analyses_2026-10-19/direct_audit/run_all.py <==
#!/usr/bin/env python3
"""Recompute, or reuse frozen, H_par censes; then all diagnostic audits."""
import sys, subprocess, os, argparse
from pathlib import Path
ROOT=Path(__file__).resolve().parent
parser=argparse.ArgumentParser();parser.add_argument('--use-frozen',action='store_true',help='Use delivered census arrays rather than regenerate');args=parser.parse_args()
run=['audit_primary.py','audit_ablation.py','audit_cutoff.py','audit_sensitivity.py']
if not args.use_frozen:run=['build_H1par.py','build_pure2.py','build_cut1000.py']+run
env=os.environ.copy();env.setdefault('OPENBLAS_NUM_THREADS','1');env.setdefault('NUMBA_NUM_THREADS','2')
for name in run:
 print('RUN',name,flush=True)
 subprocess.run([sys.executable,str(ROOT/name)],cwd=ROOT,check=True,env=env)
print('AUDIT_COMPLETE',flush=True)


==> anc/analyses_2026-10-19/direct_audit/sensitivity_eta.json <==
{
  "0.00": {
    "min_multiplier": 1.0,
    "logLR_6_interval": 0.0,
    "logLR_26_v2": 0.0,
    "by_interval": [
      {
        "interval": "[13,1e3)",
        "n": 10,
        "logLR": 0.0
      },
      {
        "interval": "[1e3,1e4)",
        "n": 8,
        "logLR": 0.0
      },
      {
        "interval": "[1e4,1e5)",
        "n": 6,
        "logLR": 0.0
      },
      {
        "interval": "[1e5,1e6)",
        "n": 5,
        "logLR": 0.0
      },
      {
        "interval": "[1e6,1e7)",
        "n": 5,
        "logLR": 0.0
      },
      {
        "interval": "[1e7,1e8)",
        "n": 13,
        "logLR": 0.0
      }
    ]
  },
  "0.25": {
    "min_multiplier": 0.810833788146136,
    "logLR_6_interval": 2.1695472449537325,
    "logLR_26_v2": 0.807132665922088,
    "by_interval": [
      {
        "interval": "[13,1e3)",
        "n": 10,
        "logLR": 0.06514182532631514
      },
      {
        "interval": "[1e3,1e4)",
        "n": 8,
        "logLR": 0.10649890222418425
      },
      {
        "interval": "[1e4,1e5)",
        "n": 6,
        "logLR": 0.2184263751464138
      },
      {
        "interval": "[1e5,1e6)",
        "n": 5,
        "logLR": 0.30142676730775503
      },
      {
        "interval": "[1e6,1e7)",
        "n": 5,
        "logLR": -0.047078782575491404
      },
      {
        "interval": "[1e7,1e8)",
        "n": 13,
        "logLR": 1.5251321575245556
      }
    ]
  },
  "0.50": {
    "min_multiplier": 0.6216675762922722,
    "logLR_6_interval": 3.2706247118171845,
    "logLR_26_v2": 0.962480788575325,
    "by_interval": [
      {
        "interval": "[13,1e3)",
        "n": 10,
        "logLR": 0.12245407344643133
      },
      {
        "interval": "[1e3,1e4)",
        "n": 8,
        "logLR": 0.1879081801758814
      },
      {
        "interval": "[1e4,1e5)",
        "n": 6,
        "logLR": 0.39131537444138065
      },
      {
        "interval": "[1e5,1e6)",
        "n": 5,
        "logLR": 0.5157110339505132
      },
      {
        "interval": "[1e6,1e7)",
        "n": 5,
        "logLR": -0.14077868189326642
      },
      {
        "interval": "[1e7,1e8)",
        "n": 13,
        "logLR": 2.194014731696244
      }
    ]
  },
  "0.75": {
    "min_multiplier": 0.4325013644384083,
    "logLR_6_interval": 3.5592305276234457,
    "logLR_26_v2": 0.6778973155192676,
    "by_interval": [
      {
        "interval": "[13,1e3)",
        "n": 10,
        "logLR": 0.1721392313129424
      },
      {
        "interval": "[1e3,1e4)",
        "n": 8,
        "logLR": 0.24562127867050226
      },
      {
        "interval": "[1e4,1e5)",
        "n": 6,
        "logLR": 0.5235698128671771
      },
      {
        "interval": "[1e5,1e6)",
        "n": 5,
        "logLR": 0.6584272127418591
      },
      {
        "interval": "[1e6,1e7)",
        "n": 5,
        "logLR": -0.2869328042374774
      },
      {
        "interval": "[1e7,1e8)",
        "n": 13,
        "logLR": 2.2464057962684425
      }
    ]
  },
  "1.00": {
    "min_multiplier": 0.2433351525845444,
    "logLR_6_interval": 2.9144477404522107,
    "logLR_26_v2": -0.16230208048929706,
    "by_interval": [
      {
        "interval": "[13,1e3)",
        "n": 10,
        "logLR": 0.21432820989025125
      },
      {
        "interval": "[1e3,1e4)",
        "n": 8,
        "logLR": 0.280464970350636
      },
      {
        "interval": "[1e4,1e5)",
        "n": 6,
        "logLR": 0.6173618969228835
      },
      {
        "interval": "[1e5,1e6)",
        "n": 5,
        "logLR": 0.7331017244414398
      },
      {
        "interval": "[1e6,1e7)",
        "n": 5,
        "logLR": -0.4975382017227985
      },
      {
        "interval": "[1e7,1e8)",
        "n": 13,
        "logLR": 1.5667291405697987
      }
    ]
  },
  "1.20": {
    "min_multiplier": 0.09200218310145335,
    "logLR_6_interval": 1.134775856398414,
    "logLR_26_v2": -1.788185996991629,
    "by_interval": [
      {
        "interval": "[13,1e3)",
        "n": 10,
        "logLR": 0.24272619153294833
      },
      {
        "interval": "[1e3,1e4)",
        "n": 8,
        "logLR": 0.29210348891084137
      },
      {
        "interval": "[1e4,1e5)",
        "n": 6,
        "logLR": 0.6646687244460385
      },
      {
        "interval": "[1e5,1e6)",
        "n": 5,
        "logLR": 0.7393968228684953
      },
      {
        "interval": "[1e6,1e7)",
        "n": 5,
        "logLR": -0.7272553168358085
      },
      {
        "interval": "[1e7,1e8)",
        "n": 13,
        "logLR": -0.07686405452410099
      }
    ]
  }
}

==> anc/analyses_2026-10-19/direct_audit/summary.csv <==
test,statistic,model,observed_high,mass_high,fisher_mean_high,p_two,log_lr_vs_wagstaff
S_full,S_full,Wagstaff,32,23.554441364482436,23.32797643069155,0.011540262680912423,0.0
S_full,S_full,H_raw,32,27.612202521640313,27.34069970243602,0.1763545413675421,3.60791604497845
S_full,S_full,H_centered,32,30.11151352005686,29.82817203777053,0.5336405052863458,2.914447740452375
S_full,S_full,class_mod4,32,25.509471971802117,25.255056616004975,0.05293525435595435,2.136872245610208
S_full,S_full,class_v2,32,25.8985822477232,25.64162573976737,0.0731183590340632,3.061854016076027
S_2adic,S_2adic,Wagstaff,31,23.426611247117407,23.24774126170973,0.02587802857682702,0.0
S_2adic,S_2adic,H_raw,31,27.538998986392002,27.307217202506244,0.2940038026593456,3.60791604497845
S_2adic,S_2adic,H_centered,31,29.97875059625447,29.733397906037055,0.7563228233897831,2.914447740452375
S_2adic,S_2adic,class_mod4,31,29.950479073689994,29.723484764680393,0.7563676466694407,2.136872245610208
S_2adic,S_2adic,class_v2,31,29.953552282175657,29.72468290384866,0.7563697042865147,3.061854016076027
within_v_odd,odd,Wagstaff,25,23.453456722164656,23.42446732586289,0.6612990951546653,0.0
within_v_odd,odd,H_raw,25,26.433860661048282,26.39736916048737,0.7655779674376649,0.9607974178130964
within_v_odd,odd,H_centered,25,28.118820017298642,28.080346136768068,0.3635390160972824,-0.16230208048916028
within_v_odd,odd,class_mod4,25,23.45345672216499,23.424467325862892,0.6612990951546653,-2.109423746660898e-15
within_v_odd,odd,class_v2,25,23.453456722164916,23.42446732586289,0.6612990951546651,-5.440092820544392e-15
within_v_Hresidual,Hresidual,Wagstaff,26,23.674132077200497,23.506176507835917,0.5556175916674891,0.0
within_v_Hresidual,Hresidual,H_raw,26,27.309506733254565,27.121408190754764,0.7651051770978374,0.9607974178130964
within_v_Hresidual,Hresidual,H_centered,26,29.37333859137071,29.17995363495459,0.3545471002345032,-0.16230208048916028
within_v_Hresidual,Hresidual,class_mod4,26,23.67413207720083,23.506176507835924,0.5556175916674889,-2.109423746660898e-15
within_v_Hresidual,Hresidual,class_v2,26,23.674132077200756,23.506176507835928,0.5556175916674886,-5.440092820544392e-15
within_mod4_odd,odd,Wagstaff,25,23.494305258922388,23.452157319519433,0.6608973407803957,0.0
within_mod4_odd,odd,H_raw,25,26.371077607866546,26.31878486494853,0.7653995388106959,1.6957314474973861
within_mod4_odd,odd,H_centered,25,28.034990223151766,27.980084237264514,0.44638998917008577,0.773867173342256
within_mod4_odd,odd,class_mod4,25,23.494305258922296,23.452157319519426,0.6608973407803955,-1.1546319455828297e-14
within_mod4_odd,odd,class_v2,25,23.380348223758187,23.342214353245588,0.65966409649465,0.924539509809553
within_mod4_Hresidual,Hresidual,Wagstaff,30,23.37814152141664,23.160727797594426,0.05371707202977138,0.0
within_mod4_Hresidual,Hresidual,H_raw,30,27.197866504008683,26.951415017235956,0.37104067558272313,1.6957314474973861
within_mod4_Hresidual,Hresidual,H_centered,30,29.370779151960996,29.116953537008516,0.8766317418328085,0.773867173342256
within_mod4_Hresidual,Hresidual,class_mod4,30,23.37814152141655,23.160727797594443,0.05371707202977147,-1.1546319455828297e-14
within_mod4_Hresidual,Hresidual,class_v2,30,23.924533961484013,23.70420570406226,0.0752521649961126,0.924539509809553


==> anc/analyses_2026-10-19/direct_audit/within_mod4_strata.csv <==
interval,key,n,observed_high,wag_high_weight,members,Wagstaff_mass,Wagstaff_mean,H_raw_mass,H_raw_mean,H_centered_mass,H_centered_mean,class_mod4_mass,class_mod4_mean,class_v2_mass,class_v2_mean
"[13,1e3)",1,5,3,0.501263161861211,79,2.5063158093060562,2.5157176154125147,2.5622633576883724,2.567021983535453,2.5753062514173735,2.579047068902871,2.5063158093060562,2.5157176154125147,2.4986952953586314,2.511825357566216
"[13,1e3)",3,5,3,0.4983726259860016,84,2.491863129930008,2.4444744096437314,2.541883023577038,2.490311900024804,2.5558696010239257,2.5031410352070096,2.4918631299300085,2.444474409643731,2.4918631299300085,2.444474409643731
"[1e3,1e4)",1,5,2,0.49971968802093136,529,2.4985984401046597,2.4949613282261347,2.650873773344728,2.646520925072436,2.6915947163299725,2.6870244818798765,2.498598440104658,2.4949613282261347,2.4798270316897923,2.4764388324361852
"[1e3,1e4)",3,3,2,0.49919634800803103,532,1.497589044024095,1.497109361013253,1.5586020488366386,1.5578952457934383,1.5810087966786053,1.580214786072695,1.497589044024095,1.497109361013253,1.497589044024095,1.497109361013253
"[1e4,1e5)",1,5,2,0.49999792594097225,4174,2.499989629704861,2.499954914366291,2.821239076369275,2.8208560788085046,2.9285933076918145,2.928092486038727,2.499989629704859,2.499954914366291,2.48060365442832,2.480605129587994
"[1e4,1e5)",3,1,1,0.49993043250262925,4189,0.4999304325026303,0.49993043250262875,0.5317750533816258,0.531775053381627,0.5486536365451344,0.548653636545134,0.4999304325026292,0.4999304325026286,0.4999304325026292,0.4999304325026286
"[1e5,1e6)",1,2,2,0.5000017152432997,34392,1.0000034304866028,1.0000041648141624,1.1682606329080993,1.168254762722458,1.234644786890212,1.2346364508923875,1.0000034304865881,1.0000041648141615,0.9921374149529327,0.9921384865342862
"[1e5,1e6)",3,3,2,0.5000046742543732,34514,1.5000140227631267,1.500008768804207,1.6230719427005709,1.623056749665126,1.7127462242313365,1.712723235578372,1.500014022763108,1.5000087688042083,1.500014022763108,1.5000087688042083
"[1e6,1e7)",1,4,1,0.5000000005252317,293005,2.0000000021009265,1.9999978286184028,2.4257179761059047,2.4257097047566463,2.6200424535046665,2.6200316899598706,2.0000000021009448,1.999997828618402,1.9831767810808412,1.9831748755199388
"[1e6,1e7)",3,1,0,0.5000005859756631,293076,0.5000005859756687,0.50000058597566,0.5525428859398265,0.5525428859398199,0.6055893640065331,0.6055893640065223,0.5000005859756569,0.5000005859756604,0.5000005859756569,0.5000005859756604
"[1e7,1e8)",1,9,5,0.5000001870596268,2548324,4.500001683536455,4.499999292080397,5.658321165076574,5.658313765656151,6.2777733094311134,6.277763824542219,4.500001683536141,4.499999292080393,4.4565117825646166,4.456509495599437
"[1e7,1e8)",3,4,2,0.49999976212183983,2548552,1.9999990484872954,1.999998618062052,2.276526671937894,2.276525809592067,2.703167775401076,2.7031661776388294,1.9999990484875547,1.999998618062051,1.9999990484875547,1.999998618062051


==> anc/analyses_2026-10-19/direct_audit/within_v_strata.csv <==
interval,key,n,observed_high,wag_high_weight,members,Wagstaff_mass,Wagstaff_mean,H_raw_mass,H_raw_mean,H_centered_mass,H_centered_mean,class_mod4_mass,class_mod4_mean,class_v2_mass,class_v2_mean
"[13,1e3)",1,5,3,0.4983726259860016,84,2.491863129930008,2.4444744096437314,2.541883023577038,2.490311900024804,2.5558696010239257,2.5031410352070096,2.4918631299300085,2.444474409643731,2.4918631299300085,2.444474409643731
"[13,1e3)",2,2,2,0.5625968011381283,42,1.1251936022762563,1.1073817615611454,1.1637863322344062,1.1421103854533325,1.1728380475810916,1.1502569000024274,1.1251936022762565,1.1073817615611454,1.125193602276257,1.1073817615611454
"[13,1e3)",3,2,1,0.4437526976336293,18,0.8875053952672586,0.9255060820402694,0.9100011632450978,0.9495397997207365,0.9152566641758187,0.9551969876196172,0.8875053952672586,0.9255060820402694,0.8875053952672586,0.9255060820402694
"[13,1e3)",4,1,0,0.4499729239839064,9,0.44997292398390654,0.44997292398390665,0.4391448482233492,0.43914484822334926,0.4367071901904057,0.43670719019040577,0.4499729239839066,0.44997292398390665,0.4499729239839065,0.44997292398390654
"[1e3,1e4)",1,3,2,0.49919634800803103,532,1.497589044024095,1.497109361013253,1.5586020488366386,1.5578952457934383,1.5810087966786053,1.580214786072695,1.497589044024095,1.497109361013253,1.497589044024095,1.497109361013253
"[1e3,1e4)",2,2,1,0.4977514314567929,271,0.9955028629135851,0.9951024901546821,1.071175569862105,1.07054814348461,1.092360116203182,1.0916654377650894,0.9955028629135851,0.9951024901546821,0.9955028629135865,0.9951024901546821
"[1e3,1e4)",3,2,1,0.5014490083126736,133,1.002898016625347,1.0019882125525843,1.0738741140535475,1.0725237404595944,1.0921746340376313,1.0906983299585964,1.002898016625347,1.0019882125525843,1.0028980166253467,1.0019882125525843
"[1e3,1e4)",4,1,0,0.5002484525694932,62,0.5002484525694932,0.5002484525694932,0.5294889459778259,0.529488945977826,0.5368734589197476,0.5368734589197476,0.5002484525694935,0.5002484525694934,0.5002484525694932,0.5002484525694934
"[1e4,1e5)",1,1,1,0.49993043250262925,4189,0.4999304325026303,0.49993043250262875,0.5317750533816258,0.531775053381627,0.5486536365451344,0.548653636545134,0.4999304325026292,0.4999304325026286,0.4999304325026292,0.4999304325026286
"[1e4,1e5)",2,2,1,0.5000447101461608,2085,1.0000894202923216,1.0000975985587548,1.1362199385978415,1.136144258007643,1.1862924533776247,1.1861863693644938,1.000089420292324,1.0000975985587548,1.0000894202923187,1.0000975985587546
"[1e4,1e5)",3,1,0,0.5005554003123649,1045,0.5005554003123659,0.5005554003123652,0.5651255872096107,0.5651255872096103,0.5852808696334058,0.585280869633405,0.5005554003123658,0.5005554003123651,0.5005554003123649,0.5005554003123653
"[1e4,1e5)",4,1,1,0.5003105988102773,518,0.500310598810277,0.5003105988102775,0.5657981234127554,0.5657981234127557,0.5855301940433164,0.5855301940433167,0.5003105988102774,0.5003105988102776,0.500310598810277,0.5003105988102776
"[1e4,1e5)",5,1,0,0.5016347956711483,264,0.5016347956711483,0.5016347956711483,0.5681144743935829,0.5681144743935824,0.5880265437820391,0.5880265437820389,0.5016347956711485,0.5016347956711483,0.5016347956711482,0.5016347956711483
"[1e5,1e6)",1,3,2,0.5000046742543732,34514,1.5000140227631267,1.500008768804207,1.6230719427005709,1.623056749665126,1.7127462242313365,1.712723235578372,1.500014022763108,1.5000087688042083,1.500014022763108,1.5000087688042083
"[1e5,1e6)",3,1,1,0.49998158082132244,8595,0.49998158082132255,0.49998158082132227,0.5819470435361703,0.5819470435361673,0.6121608545686976,0.612160854568699,0.49998158082132177,0.4999815808213222,0.49998158082132305,0.49998158082132205
"[1e5,1e6)",4,1,1,0.5000716657372719,4260,0.5000716657372707,0.5000716657372711,0.5900334404394265,0.5900334404394308,0.6208016925337467,0.6208016925337463,0.500071665737273,0.5000716657372714,0.5000716657372727,0.5000716657372712
"[1e6,1e7)",1,1,0,0.5000005859756631,293076,0.5000005859756687,0.50000058597566,0.5525428859398265,0.5525428859398199,0.6055893640065331,0.6055893640065223,0.5000005859756569,0.5000005859756604,0.5000005859756569,0.5000005859756604
"[1e6,1e7)",2,2,1,0.499999201561897,146581,0.999998403123814,0.9999974673787495,1.2207427324741602,1.2207397190936717,1.339026939204266,1.3390229372471807,0.9999984031238025,0.9999974673787493,0.9999984031237732,0.9999974673787485
"[1e6,1e7)",4,1,0,0.49999142670722807,36665,0.4999914267072264,0.49999142670722824,0.609684951955604,0.6096849519556103,0.6508271004653723,0.6508271004653696,0.4999914267072274,0.4999914267072283,0.4999914267072294,0.49999142670722824
"[1e6,1e7)",6,1,0,0.5000179397549919,9098,0.5000179397549918,0.5000179397549916,0.6169664772940108,0.6169664772940099,0.6578824945821403,0.6578824945821423,0.5000179397549941,0.5000179397549915,0.5000179397549901,0.5000179397549913
"[1e7,1e8)",1,4,2,0.49999976212183983,2548552,1.9999990484872954,1.999998618062052,2.276526671937894,2.276525809592067,2.703167775401076,2.7031661776388294,1.9999990484875547,1.999998618062051,1.9999990484875547,1.999998618062051
"[1e7,1e8)",2,3,1,0.5000002902728083,1274330,1.5000008708183514,1.5000004490988204,1.8999002037075745,1.8998989295232722,2.170954619797647,2.170952912665666,1.5000008708184833,1.5000004490988192,1.5000008708184513,1.500000449098819
"[1e7,1e8)",3,3,3,0.4999995146808248,636955,1.4999985440425452,1.499997745394007,1.8985242398200153,1.8985217996676607,2.107014225526016,2.1070111075876485,1.499998544042542,1.499997745394007,1.4999985440425219,1.4999977453940054
"[1e7,1e8)",4,1,1,0.5000000541353969,318457,0.5000000541353875,0.5000000541353898,0.6271577908845143,0.6271577908845166,0.6787507286862678,0.678750728686291,0.5000000541353797,0.5000000541353901,0.5000000541353916,0.50000005413539
"[1e7,1e8)",5,1,0,0.5000013874172168,159212,0.50000138741722,0.5000013874172072,0.633647108717025,0.633647108717034,0.6834149533474706,0.6834149533474753,0.5000013874172073,0.5000013874172068,0.5000013874172078,0.500001387417207
"[1e7,1e8)",10,1,0,0.5000871172017434,5030,0.5000871172017441,0.5000871172017434,0.6481259486360651,0.6481259486360662,0.6996108387561446,0.6996108387561466,0.5000871172017447,0.5000871172017436,0.5000871172017445,0.5000871172017435


==> anc/analyses_2026-10-19/four_partitions/audit_stage1.json <==
{
  "audit": {
    "p_lt_20000": 2257,
    "pair_count_match": true,
    "maximum_approximation_error": 0.00019532687785783764,
    "mean_approximation_error": 2.8518463303389645e-06
  },
  "population": 5761450,
  "even_pairs": 91808374,
  "checks": 640307731,
  "even_moduli_below_1e8": 4081095
}

==> anc/analyses_2026-10-19/four_partitions/build_H1par.py <==
"""Compute unchanged V10 singleton H of p-1-aligned even orders, all prime a<p."""
import sys,math,time,json
from pathlib import Path
import numpy as np
from numba import njit,prange
root=Path(__file__).resolve().parent
src=root/'repro_v1.9.9'
sys.path[0:0]=[str(src/'legacy_v1.8.8'),str(src/'v10')]
from mersenne_core import _linear_spf_sieve,_prime_capacity,_order_of_two
from structural_model import sector_radii,cumulants_one
from all_target_kernels import actual_target_log_filter
from h3_even_run import fixed_t
T=time.monotonic()
def say(s):print(f'{time.monotonic()-T:.2f} seconds: {s}',flush=True)
@njit(cache=True,parallel=True)
def tabulate_t1(grid,mods):
    out=np.empty((len(mods),len(grid)))
    for k in prange(len(mods)):
        for j in range(len(grid)):
            out[k,j]=fixed_t(grid[j],int(mods[k]),1)
    return out
@njit(cache=True)
def accumulate_even_p1(p,mods,spf,rank,bins,frac,smalls,tab):
 n=p.size; se=np.zeros(n);e1=np.zeros(n);e2=np.zeros(n);e3=np.zeros(n);Le=np.zeros(n,np.uint16)
 pairs=0;checks=0;maxp=int(p[-1]);active_even=0
 for j in range(1,len(mods)):
  a=int(mods[j]);d=_order_of_two(a,spf)
  if d%2 != 0:continue
  active_even+=1
  k=a+(1-a)%d
  if k<=a:k+=d
  if k<13:k+=((13-k+d-1)//d)*d
  if a<1000:
   idx=np.searchsorted(smalls,a)
   if idx>=len(smalls) or smalls[idx]!=a:raise ValueError('mod not found')
  else:
   z1=1./(a-1);z2=z1*z1;z3=z2*z1
  while k<=maxp:
   checks+=1
   if spf[k]==k:
    i=int(rank[k]);pairs+=1
    if a<1000:
     bb=int(bins[i]);tt=tab[idx,bb]*(1-frac[i])+tab[idx,bb+1]*frac[i]
     se[i]+=tt;Le[i]+=1
    else:
     e1[i]+=z1;e2[i]+=z2;e3[i]+=z3;Le[i]+=1
   k+=d
 return se,e1,e2,e3,Le,pairs,checks,active_even
@njit(cache=True)
def exact_p1_even(p,r,spf,mods):
 e=np.zeros(len(p));Le=np.zeros(len(p),np.uint16)
 for i in range(len(p)):
  pi=int(p[i]);ri=r[i]
  for j in range(1,len(mods)):
   a=int(mods[j]);
   if a>=pi:break
   d=_order_of_two(a,spf)
   if d%2==0 and (pi-1)%d==0:
    e[i]+=actual_target_log_filter(pi,ri,a);Le[i]+=1
 return e,Le
@njit(cache=True)
def tau1_calc(p,spf):
 tau=np.empty(p.size,np.uint16);v=np.empty(p.size,np.uint8)
 for i in range(p.size):
  x=int(p[i])-1;vv=0
  while x%2==0:x//=2;vv+=1
  s=1
  while x>1:
   d=int(spf[x]);ee=0
   while x%d==0:x//=d;ee+=1
   s*=ee+1
  tau[i]=s*(vv+1);v[i]=vv
 return tau,v

def main():
 say('sieve');spf,primes=_linear_spf_sieve(100_000_000,_prime_capacity(100_000_000));p=primes[primes>=13].copy()
 say('tau p-1');tau,v=tau1_calc(p,spf)
 r=sector_radii(p);x=np.sqrt(r)
 gx=np.unique(np.r_[np.arange(x.min(),70,.09),np.arange(70,200,.27),np.arange(200,600,.7),np.arange(600,x.max(),1.2),x.max()]);small=primes[(primes>=3)&(primes<1000)].astype(np.int64)
 say('singleton grid target 1');tab=tabulate_t1(gx**2,small)
 bins=np.clip(np.searchsorted(gx,x)-1,0,len(gx)-2).astype(np.uint16);frac=((x-gx[bins])/(gx[bins+1]-gx[bins])).astype(np.float32)
 rank=np.zeros(100_000_000,np.uint32);rank[p]=np.arange(len(p),dtype=np.uint32)
 say('progression enumeration');s,e1,e2,e3,L,pairs,checks,num_mods=accumulate_even_p1(p,primes,spf,rank,bins,frac,small,tab)
 say(f'finished: {pairs} pairs, {checks} checks, {num_mods} even-order moduli')
 gx2=np.unique(np.r_[np.arange(x.min(),70,.08),np.arange(70,200,.15),np.arange(200,600,.3),np.arange(600,x.max(),.5),x.max()]);cc=np.array([cumulants_one(float(xx*xx))[:3] for xx in gx2]);mu=np.interp(x,gx2,cc[:,0]);var=np.interp(x,gx2,cc[:,1]);k3=np.interp(x,gx2,cc[:,2]);alpha=(k3-3*mu*mu-mu)/6.
 H=s+mu*e1-.5*(mu+var)*e2+alpha*e3
 cut=np.searchsorted(p,20000);say('full exact p<20000 audit');ss,LL=_linear_spf_sieve(20000,_prime_capacity(20000));ex,nel=exact_p1_even(p[:cut],r[:cut],ss,LL)
 audit={'p_lt_20000':int(cut),'pair_count_match':bool(np.array_equal(nel,L[:cut])),'maximum_approximation_error':float(np.max(np.abs(H[:cut]-ex))),'mean_approximation_error':float(np.mean(np.abs(H[:cut]-ex)))}
 if not audit['pair_count_match']:raise ValueError('pair count differs')
 H[:cut]=ex
 np.savez_compressed(root/'H1_even_population.npz',p=p,Hp=H,tau1=tau,v1=v,pairs_even=np.asarray(pairs,dtype=np.int64),counts=L)
 (root/'audit_stage1.json').write_text(json.dumps({'audit':audit,'population':len(p),'even_pairs':pairs,'checks':checks,'even_moduli_below_1e8':num_mods},indent=2))
 say('saved; '+str(audit))
if __name__=='__main__':main()


==> anc/analyses_2026-10-19/four_partitions/compare.py <==
#!/usr/bin/env python3
"""Compare uncentered and interval-centered transmission for fixed, uncompressed H_even(p-1).
Historical partitions constructed independently of responses using Appendix A.8 Wagstaff method.
Mass allocations and Fisher exact no-replacement diagnostics explicitly separated.
"""
import sys,math,time,csv,json,hashlib
from pathlib import Path
import numpy as np
ROOT=Path(__file__).resolve().parent
SRC=ROOT/'repro_v1.9.9'
sys.path[:0]=[str(SRC/'legacy_v1.8.8'),str(SRC/'v10')]
from mersenne_core import _linear_spf_sieve,_prime_capacity
from numba import njit, prange
from wagstaff_randomization import RANGES,MERSENNE_EXPONENTS,build_design,observed_statistics,_fisher_count_distribution,distribution_mean,centered_two_sided_tail
T=time.monotonic()
def say(s):print(f'{time.monotonic()-T:.2f}s {s}',flush=True)
@njit(cache=True,parallel=True)
def tau3_calc(p,spf):
 tau=np.empty(p.size,np.uint16);v=np.empty(p.size,np.uint8)
 for i in prange(p.size):
  x=int(p[i])-3;vv=0
  while x%2==0:x//=2;vv+=1
  t=1
  while x>1:
   q=int(spf[x]);e=0
   while x%q==0:x//=q;e+=1
   t*=e+1
  tau[i]=t*(vv+1);v[i]=vv
 return tau,v
z=np.load(ROOT/'H1_even_population.npz');p=z['p'];H=z['Hp'];v1=z['v1'];tau1=z['tau1']
say('reconstructing tau(p-3)');spf,_=_linear_spf_sieve(100_000_000,_prime_capacity(100_000_000));tau3,v3=tau3_calc(p,spf);del spf
P=p.astype(float);lp=np.log(P);ll=np.log(lp);b=lp/P
scores={'S1_full':np.log(tau1.astype(float))/ll,'S1_2adic':np.log1p(v1.astype(float))/ll,'S3_full':np.log(tau3.astype(float))/ll,'S3_2adic':np.log1p(v3.astype(float))/ll}
obs_index=np.searchsorted(p,MERSENNE_EXPONENTS);assert np.array_equal(p[obs_index],MERSENNE_EXPONENTS)
spec=[]
for lo,hi,n,label in RANGES:
 i,j=map(int,np.searchsorted(p,[lo,hi])); B=float(np.sum(b[i:j])); A=float(np.sum(H[i:j]/P[i:j]));c=A/B
 raw=(lp[i:j]+H[i:j])/P[i:j]; centered=(lp[i:j]+H[i:j]-c*lp[i:j])/P[i:j]
 if np.any(centered<=0):print('WARNING NEGATIVE CENTERED',label, int((centered<=0).sum()))
 spec.append(dict(lo=lo,hi=hi,n=n,label=label,i=i,j=j,c=c,raw=raw,centered=centered,B=B,Hmass=A,
                 multiplier_min=float(np.min(centered/b[i:j])),multiplier_max=float(np.max(centered/b[i:j])),
                 positivity_count=int((centered<=0).sum()),centering_mass_abs_difference=float(abs(np.sum(centered)-B))))
 say(f'{label} factor 1+c={1+c:.6f}; lowest multiplier {spec[-1]["multiplier_min"]:.6f}')
output={'metadata':{'model':'H_par aligned with p-1: all a<p prime, ord_a(2) even and ord_a(2)|(p-1)','fixed_response':'V10 singleton F_a, target 1, original sector prior','universe':len(p),'pairs_even':int(z['pairs_even']),'partition':'A.8 six-interval log(p)/p balanced separately for each S','unanchored':'(log p+H_par)/p','centered':'(log p+H_par-c_I log p)/p','c_I':'sum(H_par(p)/p)/sum(log p/p) for p in decade I','mass_conservation':'by interval under centered law','post_hoc':True},'interval_centers':[], 'partition_results':{}}
for s in spec:
 output['interval_centers'].append({k:(int(val) if isinstance(val,np.integer) else val) for k,val in s.items() if k in ['lo','hi','n','label','c','B','Hmass','multiplier_min','multiplier_max','positivity_count','centering_mass_abs_difference']})
for name,score in scores.items():
 say('design '+name)
 dat={'rows':[],'models':{m:{'mass_allocation':0.0,'distribution':np.array([1.])} for m in ('Wagstaff','Uncentered','Centered')},'observed_high':0}
 for s in spec:
  i,j=s['i'],s['j'];d=build_design(p,score,i,j,s['n'],s['label'],False)
  sel=d.high.astype(bool)
  ids=obs_index[(obs_index>=i)&(obs_index<j)]-i
  hi_obs=int(d.high[ids].sum());dat['observed_high']+=hi_obs
  row={'interval':s['label'],'sample_n':s['n'],'observed_high':hi_obs,'c_I':s['c'],'amplification':1+s['c'], 'threshold':d.threshold,'wagstaff_high_mass':d.high_mass}
  for model,w in (('Wagstaff',b[i:j]),('Uncentered',s['raw']),('Centered',s['centered'])):
   high_frac=float(np.sum(w[sel])/np.sum(w));allocation=s['n']*high_frac
   assert np.all(w>0)
   dist=_fisher_count_distribution(np.asarray(w/np.sum(w),dtype=np.float64),d.high,s['n'])
   dat['models'][model]['mass_allocation']+=allocation
   dat['models'][model]['distribution']=np.convolve(dat['models'][model]['distribution'],dist)
   row[model]={'high_fraction':high_frac,'mass_allocation':allocation,'fisher_mean':distribution_mean(dist)}
  lhs=row['Centered']['high_fraction']-row['Wagstaff']['high_fraction'];rhs=(1+s['c'])*(row['Uncentered']['high_fraction']-row['Wagstaff']['high_fraction'])
  row['identity_error']=float(lhs-rhs)
  if abs(lhs-rhs)>3e-9:raise ValueError(f'centering identity mismatch {name} {s["label"]} {lhs} vs {rhs}')
  dat['rows'].append(row)
 obs=dat['observed_high']
 for model,v in dat['models'].items():
  dist=v.pop('distribution');mean=distribution_mean(dist)
  v.update({'mass_allocation_low':47-v['mass_allocation'],'fisher_exact_mean':mean,
            'fisher_exact_p_two_centered':centered_two_sided_tail(dist,obs,mean),
            'fisher_p_lower':float(np.sum(dist[:obs+1])), 'fisher_p_upper':float(np.sum(dist[obs:])),
            'fisher_count_probabilities':dist.tolist()})
 say(f'{name}: observed {obs}/47; allocations '+', '.join(f'{k}={v["mass_allocation"]:.6f}' for k,v in dat['models'].items()))
 output['partition_results'][name]=dat
(ROOT/'results.json').write_text(json.dumps(output,indent=2,ensure_ascii=False)+'\n')
with (ROOT/'comparison_intervals.csv').open('w',newline='') as f:
 keys=['score','interval','sample_n','observed_high','c_I','amplification','Wagstaff','Uncentered','Centered']
 cw=csv.DictWriter(f,fieldnames=keys);cw.writeheader()
 for score,dat in output['partition_results'].items():
  for row in dat['rows']:
   cw.writerow({**{k:row[k] for k in ['interval','sample_n','observed_high','c_I','amplification']},'score':score,**{k:row[k]['mass_allocation'] for k in ['Wagstaff','Uncentered','Centered']}})
with (ROOT/'comparison_totals.csv').open('w',newline='') as f:
 cw=csv.writer(f);cw.writerow(['score','observed_high','model','mass_allocation_high','fisher_mean','p_two','p_lower','p_upper'])
 for score,d in output['partition_results'].items():
  for model,v in d['models'].items():cw.writerow([score,d['observed_high'],model,v['mass_allocation'],v['fisher_exact_mean'],v['fisher_exact_p_two_centered'],v['fisher_p_lower'],v['fisher_p_upper']])
say('DONE')


==> anc/analyses_2026-10-19/four_partitions/comparison_intervals.csv <==
score,interval,sample_n,observed_high,c_I,amplification,Wagstaff,Uncentered,Centered
S1_full,"[13,1e3)",10,7,0.25419127189996066,1.2541912718999606,5.049434626472723,5.313809785489594,5.381011643418847
S1_full,"[1e3,1e4)",8,5,0.3095868786185928,1.309586878618593,4.005386193474362,4.366989921992073,4.4789376916007155
S1_full,"[1e4,1e5)",6,4,0.4102866703430977,1.4102866703430976,2.999695498085988,3.4290361792944757,3.605188937830344
S1_full,"[1e5,1e6)",5,4,0.5121927896168743,1.5121927896168743,2.4999244548508024,2.992016398653192,3.244062344097327
S1_full,"[1e6,1e7)",5,3,0.6286649494415265,1.6286649494415264,2.500001166615701,3.1157882876533356,3.502912066967203
S1_full,"[1e7,1e8)",13,9,0.7942936001622389,1.794293600162239,6.4999994249828905,8.394561948558213,9.899400836141309
S1_2adic,"[13,1e3)",10,6,0.25419127189996066,1.2541912718999606,4.9355721409453785,5.25938029169864,5.3416894973901865
S1_2adic,"[1e3,1e4)",8,5,0.3095868786185928,1.309586878618593,3.991197649962538,4.471802029658528,4.620590839419034
S1_2adic,"[1e4,1e5)",6,5,0.4102866703430977,1.4102866703430976,2.999853838269548,3.4800661301721147,3.6770908324746463
S1_2adic,"[1e5,1e6)",5,2,0.5121927896168743,1.5121927896168743,2.499988250186936,2.991049487417343,3.242567512387098
S1_2adic,"[1e6,1e7)",5,4,0.6286649494415265,1.6286649494415264,2.5000003630010896,3.0791050173828354,3.443167815651088
S1_2adic,"[1e7,1e8)",13,9,0.7942936001622389,1.794293600162239,6.49999900475176,8.25759603006286,9.653644098931657
S3_full,"[13,1e3)",10,5,0.25419127189996066,1.2541912718999606,5.018663859561836,4.920628070496661,4.8957082285824685
S3_full,"[1e3,1e4)",8,4,0.3095868786185928,1.309586878618593,3.9980969199773524,3.7349308269688426,3.653458057676087
S3_full,"[1e4,1e5)",6,2,0.4102866703430977,1.4102866703430976,2.9999822407471886,2.746579095396758,2.642611162636462
S3_full,"[1e5,1e6)",5,2,0.5121927896168743,1.5121927896168743,2.4999879833169314,2.2929978031325517,2.1869789253206156
S3_full,"[1e6,1e7)",5,1,0.6286649494415265,1.6286649494415264,2.499999021016874,2.311782771140404,2.1934578119277393
S3_full,"[1e7,1e8)",13,2,0.7942936001622389,1.794293600162239,6.5000006614104056,5.846104450338905,5.326718874714475
S3_2adic,"[13,1e3)",10,6,0.25419127189996066,1.2541912718999606,5.0047628525761585,4.849551716080783,4.810098399881986
S3_2adic,"[1e3,1e4)",8,3,0.3095868786185928,1.309586878618593,3.999032995608726,3.519315682996414,3.3708014975654685
S3_2adic,"[1e4,1e5)",6,1,0.4102866703430977,1.4102866703430976,2.999984444705426,2.519383430028759,2.322199239953555
S3_2adic,"[1e5,1e6)",5,3,0.5121927896168743,1.5121927896168743,2.499984910332081,2.0087252903773205,1.7571056552065665
S3_2adic,"[1e6,1e7)",5,1,0.6286649494415265,1.6286649494415264,2.4999905895398626,1.9209269733909449,1.5568899744212588
S3_2adic,"[1e7,1e8)",13,4,0.7942936001622389,1.794293600162239,6.500000334807641,4.742386286378576,3.346324696156123


==> anc/analyses_2026-10-19/four_partitions/comparison_totals.csv <==
score,observed_high,model,mass_allocation_high,fisher_mean,p_two,p_lower,p_upper
S1_full,32,Wagstaff,23.554441364482464,23.32797643069156,0.011540262680912405,0.9969540749662403,0.00740204354947597
S1_full,32,Uncentered,27.612202521640885,27.34069970243602,0.17635454136754197,0.9422297084728718,0.10350539117755578
S1_full,32,Centered,30.111513520055745,29.828172037770535,0.5336405052863457,0.7982733795501301,0.3032206494360337
S1_2adic,31,Wagstaff,23.42661124711725,23.247741261709727,0.025878028576827007,0.993074144448029,0.015469744814859278
S1_2adic,31,Uncentered,27.538998986392322,27.307217202506266,0.29400380265934606,0.8980334208714266,0.1680766153335403
S1_2adic,31,Centered,29.978750596253708,29.73339790603708,0.7563228233897835,0.7061394099253858,0.410363063476715
S3_full,16,Wagstaff,23.516730686030584,23.27364132122899,0.037662949107752024,0.02190249227803904,0.9898083172937302
S3_full,16,Uncentered,21.853023017474122,21.591280792257134,0.10386572193197957,0.06411073826853153,0.966089454425819
S3_full,16,Centered,20.89893306085785,20.631769179846497,0.18128418073845265,0.107781856059616,0.9388016182809638
S3_2adic,18,Wagstaff,23.503756127569897,23.268446291693245,0.13913954009305443,0.07872101236676249,0.956664433281664
S3_2adic,18,Uncentered,19.560289379252794,19.31341144505935,0.7637996883892388,0.40641232427339663,0.7055841652293536
S3_2adic,18,Centered,17.163419463184958,16.912868686905146,0.7553239342377482,0.6938864215991045,0.42188585172348814


==> anc/analyses_2026-10-19/four_partitions/h3_even_run.py <==
import sys,time,json,math
from pathlib import Path
import numpy as np
from numba import njit,prange
R=Path(__file__).resolve().parent;sys.path[:0]=[str(R/'repro_v1.9.9/legacy_v1.8.8'),str(R/'repro_v1.9.9/v10')]
from mersenne_core import _linear_spf_sieve,_prime_capacity,_order_of_two
from structural_model import sector_radii,cumulants_one,log_weight,TAIL_LOG_CUTOFF,cumulant_log_filter
from all_target_kernels import actual_target_log_filter
from wagstaff_randomization import RANGES,MERSENNE_EXPONENTS,build_design,observed_statistics,fisher_distribution,upper_tail,centered_two_sided_tail,distribution_mean
T=time.time();out=R/'h3_even_output';out.mkdir(exist_ok=True)
def say(s):print(f'{time.time()-T:.1f}s {s}',flush=True)
@njit(cache=True,parallel=True)
def tau3_calc(p,spf):
    tau=np.zeros(p.size,np.uint16);v=np.zeros(p.size,np.uint8)
    for i in prange(p.size):
        x=int(p[i])-3;vv=0
        while x%2==0:x//=2;vv+=1
        a=1
        while x>1:
            q=int(spf[x]);ee=0
            while x%q==0:x//=q;ee+=1
            a*=ee+1
        tau[i]=a*(vv+1);v[i]=vv
    return tau,v
@njit(cache=True)
def fixed_t(R,a,t=7):
    q=a-1;t%=a
    if t==0:return 0.
    mode=max(2,int(math.sqrt(R)))
    if mode>=R:mode=int(math.ceil(R))-1
    while mode+1<R and log_weight(R,mode+1)>log_weight(R,mode):mode+=1
    while mode>2 and log_weight(R,mode-1)>log_weight(R,mode):mode-=1
    peak=log_weight(R,mode);lo=mode;hi=mode
    while lo>2 and log_weight(R,lo-1)-peak>TAIL_LOG_CUTOFF:lo-=1
    while hi+1<R and log_weight(R,hi+1)-peak>TAIL_LOG_CUTOFF:hi+=1
    summ=sw=0.
    for n in range(lo,hi+1):
        w=math.exp(log_weight(R,n)-peak)
        z=powint(t,q//math.gcd(n,q),a)
        N=math.gcd(n,q) if z==1 else 0
        Ps=math.exp((n-1)*math.log1p(-1/q))+(-1 if (n-1)&1 else 1)*(N-1)*math.exp(-(n-1)*math.log(q))
        summ+=w*Ps;sw+=w
    return -math.log(1./q+(1-1./q)*summ/sw)
@njit(cache=True)
def powint(b,e,m):
    r=1
    while e:
        if e&1:r=r*b%m
        b=b*b%m;e//=2
    return r
@njit(cache=True,parallel=True)
def tabulate(grid,mods):
    res=np.empty((len(mods),len(grid)))
    for k in prange(len(mods)):
        for j in range(len(grid)):res[k,j]=fixed_t(grid[j],int(mods[k]))
    return res
@njit(cache=True)
def accumulate(p,allmods,spf,rank,bins,frac,smallmods,tab):
    n=p.size; se=np.zeros(n);so=np.zeros(n); e1=np.zeros(n);e2=np.zeros(n);e3=np.zeros(n);o1=np.zeros(n);o2=np.zeros(n);o3=np.zeros(n)
    Le=np.zeros(n,np.uint16);Lo=np.zeros(n,np.uint16);pairs=0;checks=0;maxp=int(p[-1])
    for j in range(1,len(allmods)):
        a=int(allmods[j]);d=_order_of_two(a,spf)
        k=a+(3-a)%d
        if k<=a:k+=d
        if k<13:k+=((13-k+d-1)//d)*d
        even=(d&1)==0
        if a<1000:
            idx=np.searchsorted(smallmods,a)
            if idx>=len(smallmods) or smallmods[idx]!=a:raise ValueError('mod')
        else:
            z1=1./(a-1);z2=z1*z1;z3=z1*z2
        while k<=maxp:
            checks+=1
            if spf[k]==k:
                i=int(rank[k]);pairs+=1
                if a<1000:
                    b=int(bins[i]);t=tab[idx,b]*(1-frac[i])+tab[idx,b+1]*frac[i]
                    if even:se[i]+=t;Le[i]+=1
                    else:so[i]+=t;Lo[i]+=1
                elif even:
                    e1[i]+=z1;e2[i]+=z2;e3[i]+=z3;Le[i]+=1
                else:
                    o1[i]+=z1;o2[i]+=z2;o3[i]+=z3;Lo[i]+=1
            k+=d
    return se,so,e1,e2,e3,o1,o2,o3,Le,Lo,pairs,checks
@njit(cache=True)
def get_cumulants(r):
    c=np.zeros((len(r),3))
    for i in range(len(r)):
        cc=cumulants_one(r[i]);c[i,0]=cc[0];c[i,1]=cc[1];c[i,2]=cc[2]
    return c
@njit(cache=True)
def exact_small(p,r,spf,mods):
    e=np.zeros(len(p));o=np.zeros(len(p));Le=np.zeros(len(p),np.uint16);Lo=np.zeros(len(p),np.uint16)
    for i in range(len(p)):
        pi=int(p[i]);ri=r[i]
        for j in range(1,len(mods)):
            a=int(mods[j]);
            if a>=pi:break
            d=_order_of_two(a,spf)
            if (pi-3)%d==0:
                y=actual_target_log_filter(pi,ri,a)
                if d%2==0:e[i]+=y;Le[i]+=1
                else:o[i]+=y;Lo[i]+=1
    return e,o,Le,Lo

def design(p,z):
    ds=[build_design(p,z,*map(int,np.searchsorted(p,[l,h])),n,label,False) for l,h,n,label in RANGES]
    obs,_=observed_statistics(p,ds);dist=fisher_distribution(ds);mean=distribution_mean(dist)
    return ds,dict(high=int(obs),low=47-int(obs),null_mean=float(mean),p_upper=float(upper_tail(dist,obs)),p_two=float(centered_two_sided_tail(dist,obs,mean)),thresholds=[float(d.threshold) for d in ds])
def allocation(p,ds,score):
    tot=0.;by=[]
    for d in ds:
        l=slice(d.begin,d.end);pf=p[l].astype(float);sel=d.high.astype(bool)
        we=(np.log(pf)+score[l])/pf;base=np.log(pf)/pf
        high=float(we[sel].sum()/we.sum());tot+=d.sample_n*high
        by.append(dict(interval=d.label,n=d.sample_n,baseline_high=float(base[sel].sum()/base.sum()),model_high=high,allocation=d.sample_n*high))
    return dict(high=float(tot),low=float(47-tot),rows=by)
def main():
    say('sieve prime exponents < 1e8');spf,primes=_linear_spf_sieve(100_000_000,_prime_capacity(100_000_000));p=primes[primes>=13].copy()
    say(f'p count {len(p)}; computing tau(p-3)');tau,v=tau3_calc(p,spf);odd=tau.astype(float)/(v+1);even=odd*v;ll=np.log(np.log(p.astype(float)))
    scores=dict(S3=np.log(tau)/ll,S3_even=np.log(even)/ll,S3_odd=np.log(odd)/ll)
    tests={};designs={}
    for key,s in scores.items():
        designs[key],tests[key]=design(p,s);say(f'{key}: {tests[key]["high"]} high, p2={tests[key]["p_two"]:.6g}')
    rr=sector_radii(p);x=np.sqrt(rr)
    grid_x=np.unique(np.r_[np.arange(x.min(),70,.09),np.arange(70,200,.27),np.arange(200,600,.7),np.arange(600,x.max(),1.2),x.max()]);mods=primes[(primes>=3)&(primes<1000)].astype(np.int64)
    say(f'fixed target 7 grid ({len(mods)} x {len(grid_x)})');table=tabulate(grid_x**2,mods)
    b=np.clip(np.searchsorted(grid_x,x)-1,0,len(grid_x)-2).astype(np.uint16);frac=((x-grid_x[b])/(grid_x[b+1]-grid_x[b])).astype(np.float32)
    rank=np.zeros(100_000_000,np.uint32);rank[p]=np.arange(len(p),dtype=np.uint32)
    say('full exact order progressions; parity split')
    se,so,e1,e2,e3,o1,o2,o3,Le,Lo,pairs,checks=accumulate(p,primes,spf,rank,b,frac,mods,table)
    say(f'order progression finished, matched pairs {pairs}, checks {checks}')
    np.savez(out/'stage1.npz',p=p,tau=tau,v=v,se=se,so=so,e1=e1,e2=e2,e3=e3,o1=o1,o2=o2,o3=o3,Le=Le,Lo=Lo, pairs=pairs,checks=checks)
    say('STAGE1 SAVED')
    return

if __name__=="__main__":main()


==> anc/analyses_2026-10-19/four_partitions/results.json <==
{
  "metadata": {
    "model": "H_par aligned with p-1: all a<p prime, ord_a(2) even and ord_a(2)|(p-1)",
    "fixed_response": "V10 singleton F_a, target 1, original sector prior",
    "universe": 5761450,
    "pairs_even": 91808374,
    "partition": "A.8 six-interval log(p)/p balanced separately for each S",
    "unanchored": "(log p+H_par)/p",
    "centered": "(log p+H_par-c_I log p)/p",
    "c_I": "sum(H_par(p)/p)/sum(log p/p) for p in decade I",
    "mass_conservation": "by interval under centered law",
    "post_hoc": true
  },
  "interval_centers": [
    {
      "lo": 13,
      "hi": 1000,
      "n": 10,
      "label": "[13,1e3)",
      "c": 0.25419127189996066,
      "B": 4.078867562907481,
      "Hmass": 1.0368125337269454,
      "multiplier_min": 0.8456538505314518,
      "multiplier_max": 1.2583739778676395,
      "positivity_count": 0,
      "centering_mass_abs_difference": 0.0
    },
    {
      "lo": 1000,
      "hi": 10000,
      "n": 8,
      "label": "[1e3,1e4)",
      "c": 0.3095868786185928,
      "B": 2.2813531288940747,
      "Hmass": 0.7062769942010768,
      "multiplier_min": 0.765763562822839,
      "multiplier_max": 1.9079408914011926,
      "positivity_count": 0,
      "centering_mass_abs_difference": 0.0
    },
    {
      "lo": 10000,
      "hi": 100000,
      "n": 6,
      "label": "[1e4,1e5)",
      "c": 0.4102866703430977,
      "B": 2.2934313496297376,
      "Hmass": 0.9409643121000617,
      "multiplier_min": 0.6499241948125968,
      "multiplier_max": 2.8457497299623835,
      "positivity_count": 0,
      "centering_mass_abs_difference": 0.0
    },
    {
      "lo": 100000,
      "hi": 1000000,
      "n": 5,
      "label": "[1e5,1e6)",
      "c": 0.5121927896168743,
      "B": 2.299290442322339,
      "Hmass": 1.1776799857924956,
      "multiplier_min": 0.5379790252240143,
      "multiplier_max": 4.70912297576747,
      "positivity_count": 0,
      "centering_mass_abs_difference": 0.0
    },
    {
      "lo": 1000000,
      "hi": 10000000,
      "n": 5,
      "label": "[1e6,1e7)",
      "c": 0.6286649494415265,
      "B": 2.302115009561877,
      "Hmass": 1.447259016094797,
      "multiplier_min": 0.41433935086140306,
      "multiplier_max": 7.2696568203109795,
      "positivity_count": 0,
      "centering_mass_abs_difference": 0.0
    },
    {
      "lo": 10000000,
      "hi": 100000000,
      "n": 13,
      "label": "[1e7,1e8)",
      "c": 0.7942936001622389,
      "B": 2.302481573445502,
      "Hmass": 1.8288463782792443,
      "multiplier_min": 0.24333515258458066,
      "multiplier_max": 12.482437911585356,
      "positivity_count": 0,
      "centering_mass_abs_difference": 0.0
    }
  ],
  "partition_results": {
    "S1_full": {
      "rows": [
        {
          "interval": "[13,1e3)",
          "sample_n": 10,
          "observed_high": 7,
          "c_I": 0.25419127189996066,
          "amplification": 1.2541912718999606,
          "threshold": 1.4478762121798734,
          "wagstaff_high_mass": 0.5049434626472721,
          "Wagstaff": {
            "high_fraction": 0.5049434626472723,
            "mass_allocation": 5.049434626472723,
            "fisher_mean": 4.824096601748259
          },
          "Uncentered": {
            "high_fraction": 0.5313809785489594,
            "mass_allocation": 5.313809785489594,
            "fisher_mean": 5.046669889742219
          },
          "Centered": {
            "high_fraction": 0.5381011643418847,
            "mass_allocation": 5.381011643418847,
            "fisher_mean": 5.103129427126866
          },
          "identity_error": 5.551115123125783e-17
        },
        {
          "interval": "[1e3,1e4)",
          "sample_n": 8,
          "observed_high": 5,
          "c_I": 0.3095868786185928,
          "amplification": 1.309586878618593,
          "threshold": 1.2534512253654109,
          "wagstaff_high_mass": 0.5006732741842953,
          "Wagstaff": {
            "high_fraction": 0.5006732741842953,
            "mass_allocation": 4.005386193474362,
            "fisher_mean": 4.004388473890993
          },
          "Uncentered": {
            "high_fraction": 0.5458737402490091,
            "mass_allocation": 4.366989921992073,
            "fisher_mean": 4.363132636801881
          },
          "Centered": {
            "high_fraction": 0.5598672114500894,
            "mass_allocation": 4.4789376916007155,
            "fisher_mean": 4.474153113370036
          },
          "identity_error": -9.020562075079397e-17
        },
        {
          "interval": "[1e4,1e5)",
          "sample_n": 6,
          "observed_high": 4,
          "c_I": 0.4102866703430977,
          "amplification": 1.4102866703430976,
          "threshold": 1.1769943192685905,
          "wagstaff_high_mass": 0.4999492496809986,
          "Wagstaff": {
            "high_fraction": 0.499949249680998,
            "mass_allocation": 2.999695498085988,
            "fisher_mean": 2.9995774249737877
          },
          "Uncentered": {
            "high_fraction": 0.5715060298824126,
            "mass_allocation": 3.4290361792944757,
            "fisher_mean": 3.4285952653767624
          },
          "Centered": {
            "high_fraction": 0.600864822971724,
            "mass_allocation": 3.605188937830344,
            "fisher_mean": 3.6046072852064275
          },
          "identity_error": 1.5265566588595902e-16
        },
        {
          "interval": "[1e5,1e6)",
          "sample_n": 5,
          "observed_high": 4,
          "c_I": 0.5121927896168743,
          "amplification": 1.5121927896168743,
          "threshold": 1.1162357579203679,
          "wagstaff_high_mass": 0.49998489097016385,
          "Wagstaff": {
            "high_fraction": 0.49998489097016047,
            "mass_allocation": 2.4999244548508024,
            "fisher_mean": 2.499913708067629
          },
          "Uncentered": {
            "high_fraction": 0.5984032797306383,
            "mass_allocation": 2.992016398653192,
            "fisher_mean": 2.9919660631072
          },
          "Centered": {
            "high_fraction": 0.6488124688194654,
            "mass_allocation": 3.244062344097327,
            "fisher_mean": 3.243991549228144
          },
          "identity_error": -1.1102230246251565e-16
        },
        {
          "interval": "[1e6,1e7)",
          "sample_n": 5,
          "observed_high": 3,
          "c_I": 0.6286649494415265,
          "amplification": 1.6286649494415264,
          "threshold": 1.095863216091517,
          "wagstaff_high_mass": 0.5000002333231346,
          "Wagstaff": {
            "high_fraction": 0.5000002333231401,
            "mass_allocation": 2.500001166615701,
            "fisher_mean": 2.5000013070243767
          },
          "Uncentered": {
            "high_fraction": 0.6231576575306671,
            "mass_allocation": 3.1157882876533356,
            "fisher_mean": 3.1157817533692835
          },
          "Centered": {
            "high_fraction": 0.7005824133934406,
            "mass_allocation": 3.502912066967203,
            "fisher_mean": 3.502901796321067
          },
          "identity_error": -2.7755575615628914e-17
        },
        {
          "interval": "[1e7,1e8)",
          "sample_n": 13,
          "observed_high": 9,
          "c_I": 0.7942936001622389,
          "amplification": 1.794293600162239,
          "threshold": 1.1027160194848789,
          "wagstaff_high_mass": 0.49999995576793754,
          "Wagstaff": {
            "high_fraction": 0.49999995576791467,
            "mass_allocation": 6.4999994249828905,
            "fisher_mean": 6.499998914986514
          },
          "Uncentered": {
            "high_fraction": 0.645735534504478,
            "mass_allocation": 8.394561948558213,
            "fisher_mean": 8.394554094038675
          },
          "Centered": {
            "high_fraction": 0.76149237201087,
            "mass_allocation": 9.899400836141309,
            "fisher_mean": 9.89938886651799
          },
          "identity_error": -2.7755575615628914e-16
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation": 23.554441364482464,
          "mass_allocation_low": 23.445558635517536,
          "fisher_exact_mean": 23.32797643069156,
          "fisher_exact_p_two_centered": 0.011540262680912405,
          "fisher_p_lower": 0.9969540749662403,
          "fisher_p_upper": 0.00740204354947597,
          "fisher_count_probabilities": [
            5.1176459720869534e-15,
            2.520192568461856e-13,
            6.052143850111366e-12,
            9.446987189259317e-11,
            1.0779043559851616e-09,
            9.585714191384385e-09,
            6.917747558862984e-08,
            4.165135376031522e-07,
            2.1347636577507216e-06,
            9.45641268315488e-06,
            3.663503192927527e-05,
            0.0001252994458851871,
            0.00038123506791158256,
            0.0010383362215375077,
            0.0025446257324210834,
            0.005635212027958876,
            0.011317338879539276,
            0.020673361903645163,
            0.034432714241628956,
            0.05239499847607201,
            0.07295552973170692,
            0.09307019905710841,
            0.10887706012050553,
            0.11686604131762497,
            0.11512998726554825,
            0.10409513955431134,
            0.08635345179654026,
            0.06568565938593866,
            0.04577209877744117,
            0.029182537569295616,
            0.01699543606859485,
            0.00902297114562745,
            0.004356118515716235,
            0.0019067007064501266,
            0.0007539368188499407,
            0.0002681516994676716,
            8.534190470681769e-05,
            2.4151886336261174e-05,
            6.031395683768044e-06,
            1.3165943935686534e-06,
            2.482518376260355e-07,
            3.982116797881697e-08,
            5.325452791575061e-09,
            5.775122854551952e-10,
            4.877031227625276e-11,
            3.007788611955434e-12,
            1.2044819420564442e-13,
            2.3494746140408385e-15
          ]
        },
        "Uncentered": {
          "mass_allocation": 27.612202521640885,
          "mass_allocation_low": 19.387797478359115,
          "fisher_exact_mean": 27.34069970243602,
          "fisher_exact_p_two_centered": 0.17635454136754197,
          "fisher_p_lower": 0.9422297084728718,
          "fisher_p_upper": 0.10350539117755578,
          "fisher_count_probabilities": [
            5.236443243245608e-19,
            3.699793677852224e-17,
            1.275908837850488e-15,
            2.862199399108916e-14,
            4.696324355689999e-13,
            6.008952189500169e-12,
            6.241863305961866e-11,
            5.411152516191515e-10,
            3.994083939837135e-09,
            2.5483458447363705e-08,
            1.4220511289728458e-07,
            7.005557242735757e-07,
            3.06984970837326e-06,
            1.2039758649171153e-05,
            4.247701550098483e-05,
            0.0001353805835081048,
            0.0003911504999795193,
            0.0010274809516465447,
            0.002459684193718687,
            0.005376486986395393,
            0.010747216104331126,
            0.019668842248681966,
            0.03298444914944436,
            0.05071224336556747,
            0.07149632860639801,
            0.09242454532612258,
            0.10951153347319968,
            0.11885178915373423,
            0.11802979288874177,
            0.10711193476392561,
            0.08867590861805247,
            0.06683138243671592,
            0.04573509965042787,
            0.028331743218768492,
            0.015828725045836406,
            0.007940461930655628,
            0.00355768091977077,
            0.0014145804088702759,
            0.0004952694147582956,
            0.00015122913245251734,
            3.979053650160384e-05,
            8.883286602037268e-06,
            1.6488201530653845e-06,
            2.474152109019906e-07,
            2.8817471020655713e-08,
            2.442595894617218e-09,
            1.3391945965975387e-10,
            3.561522618844956e-12
          ]
        },
        "Centered": {
          "mass_allocation": 30.111513520055745,
          "mass_allocation_low": 16.888486479944255,
          "fisher_exact_mean": 29.828172037770535,
          "fisher_exact_p_two_centered": 0.5336405052863457,
          "fisher_p_lower": 0.7982733795501301,
          "fisher_p_upper": 0.3032206494360337,
          "fisher_count_probabilities": [
            2.2008596391178924e-22,
            2.1053368826656412e-20,
            9.812318116077592e-19,
            2.969293456875156e-17,
            6.559654063540215e-16,
            1.1278095324486578e-14,
            1.5710400547487825e-13,
            1.822631601008549e-12,
            1.7965601301832296e-11,
            1.5274174754063306e-10,
            1.133260042136153e-09,
            7.406169595132979e-09,
            4.295447159881755e-08,
            2.224516626315904e-07,
            1.0338745991724955e-06,
            4.3303112824448515e-06,
            1.6401825008233334e-05,
            5.634149678472575e-05,
            0.000175932191813103,
            0.000500340167247341,
            0.001297888701162682,
            0.0030743497299830862,
            0.006655172329340985,
            0.013172407568656636,
            0.023842334463303666,
            0.03946015836439261,
            0.0596917603505062,
            0.08247113035796814,
            0.10396077821182365,
            0.11940366081371208,
            0.1247345269783949,
            0.11826052870972377,
            0.10149402898616373,
            0.07860007877207795,
            0.054720960625956966,
            0.034094180596786594,
            0.018908763756007755,
            0.009274343331038576,
            0.003991286005447204,
            0.0014925638178546463,
            0.000479139411457188,
            0.00012999917545633457,
            2.9205122870100768e-05,
            5.281892875239011e-06,
            7.381910642406009e-07,
            7.472865842209041e-08,
            4.869225201642265e-09,
            1.530935183639086e-10
          ]
        }
      },
      "observed_high": 32
    },
    "S1_2adic": {
      "rows": [
        {
          "interval": "[13,1e3)",
          "sample_n": 10,
          "observed_high": 6,
          "c_I": 0.25419127189996066,
          "amplification": 1.2541912718999606,
          "threshold": 0.6107338066114898,
          "wagstaff_high_mass": 0.4935572140945377,
          "Wagstaff": {
            "high_fraction": 0.4935572140945379,
            "mass_allocation": 4.9355721409453785,
            "fisher_mean": 4.756913840321443
          },
          "Uncentered": {
            "high_fraction": 0.525938029169864,
            "mass_allocation": 5.25938029169864,
            "fisher_mean": 5.0320842967171036
          },
          "Centered": {
            "high_fraction": 0.5341689497390186,
            "mass_allocation": 5.3416894973901865,
            "fisher_mean": 5.102188742099076
          },
          "identity_error": 8.326672684688674e-17
        },
        {
          "interval": "[1e3,1e4)",
          "sample_n": 8,
          "observed_high": 5,
          "c_I": 0.3095868786185928,
          "amplification": 1.309586878618593,
          "threshold": 0.4948629956269194,
          "wagstaff_high_mass": 0.49889970624531726,
          "Wagstaff": {
            "high_fraction": 0.49889970624531726,
            "mass_allocation": 3.991197649962538,
            "fisher_mean": 3.9909910812951077
          },
          "Uncentered": {
            "high_fraction": 0.558975253707316,
            "mass_allocation": 4.471802029658528,
            "fisher_mean": 4.467761513639575
          },
          "Centered": {
            "high_fraction": 0.5775738549273792,
            "mass_allocation": 4.620590839419034,
            "fisher_mean": 4.615371274294695
          },
          "identity_error": -1.5265566588595902e-16
        },
        {
          "interval": "[1e4,1e5)",
          "sample_n": 6,
          "observed_high": 5,
          "c_I": 0.4102866703430977,
          "amplification": 1.4102866703430976,
          "threshold": 0.31204434307170076,
          "wagstaff_high_mass": 0.49997563971159187,
          "Wagstaff": {
            "high_fraction": 0.4999756397115913,
            "mass_allocation": 2.999853838269548,
            "fisher_mean": 2.999849101489884
          },
          "Uncentered": {
            "high_fraction": 0.5800110216953525,
            "mass_allocation": 3.4800661301721147,
            "fisher_mean": 3.479678159233618
          },
          "Centered": {
            "high_fraction": 0.6128484720791078,
            "mass_allocation": 3.6770908324746463,
            "fisher_mean": 3.6765460814977464
          },
          "identity_error": -1.3877787807814457e-17
        },
        {
          "interval": "[1e5,1e6)",
          "sample_n": 5,
          "observed_high": 2,
          "c_I": 0.5121927896168743,
          "amplification": 1.5121927896168743,
          "threshold": 0.28362829274167256,
          "wagstaff_high_mass": 0.49999765003739066,
          "Wagstaff": {
            "high_fraction": 0.4999976500373873,
            "mass_allocation": 2.499988250186936,
            "fisher_mean": 2.4999878859463607
          },
          "Uncentered": {
            "high_fraction": 0.5982098974834685,
            "mass_allocation": 2.991049487417343,
            "fisher_mean": 2.9910058663036434
          },
          "Centered": {
            "high_fraction": 0.6485135024774196,
            "mass_allocation": 3.242567512387098,
            "fisher_mean": 3.2425018953861535
          },
          "identity_error": -5.551115123125783e-17
        },
        {
          "interval": "[1e6,1e7)",
          "sample_n": 5,
          "observed_high": 4,
          "c_I": 0.6286649494415265,
          "amplification": 1.6286649494415264,
          "threshold": 0.3951954460419118,
          "wagstaff_high_mass": 0.5000000726002124,
          "Wagstaff": {
            "high_fraction": 0.500000072600218,
            "mass_allocation": 2.5000003630010896,
            "fisher_mean": 2.500000350054959
          },
          "Uncentered": {
            "high_fraction": 0.6158210034765671,
            "mass_allocation": 3.0791050173828354,
            "fisher_mean": 3.0790985524764274
          },
          "Centered": {
            "high_fraction": 0.6886335631302176,
            "mass_allocation": 3.443167815651088,
            "fisher_mean": 3.4431575210363516
          },
          "identity_error": -2.7755575615628914e-17
        },
        {
          "interval": "[1e7,1e8)",
          "sample_n": 13,
          "observed_high": 9,
          "c_I": 0.7942936001622389,
          "amplification": 1.794293600162239,
          "threshold": 0.24933767037845267,
          "wagstaff_high_mass": 0.49999992344246585,
          "Wagstaff": {
            "high_fraction": 0.49999992344244304,
            "mass_allocation": 6.49999900475176,
            "fisher_mean": 6.499999002601978
          },
          "Uncentered": {
            "high_fraction": 0.6351996946202201,
            "mass_allocation": 8.25759603006286,
            "fisher_mean": 8.257588814135886
          },
          "Centered": {
            "high_fraction": 0.7425880076101274,
            "mass_allocation": 9.653644098931657,
            "fisher_mean": 9.653632391723056
          },
          "identity_error": -5.551115123125783e-17
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation": 23.42661124711725,
          "mass_allocation_low": 23.57338875288275,
          "fisher_exact_mean": 23.247741261709727,
          "fisher_exact_p_two_centered": 0.025878028576827007,
          "fisher_p_lower": 0.993074144448029,
          "fisher_p_upper": 0.015469744814859278,
          "fisher_count_probabilities": [
            6.0799651877029926e-15,
            2.9690956070282435e-13,
            7.07177095431806e-12,
            1.0949731756005964e-10,
            1.2394777388211454e-09,
            1.0936626779284022e-08,
            7.831977829575706e-08,
            4.6797949040363676e-07,
            2.3805518156070693e-06,
            1.0466943962165691e-05,
            4.025202854697764e-05,
            0.0001366680227545756,
            0.0004128221325693518,
            0.0011163064313241815,
            0.002716219120618003,
            0.00597260993813157,
            0.011910396454906715,
            0.021603969601734604,
            0.0357309380028861,
            0.05399101814832277,
            0.07465414799457272,
            0.09457441300524365,
            0.10986709921028909,
            0.11710800442134905,
            0.11456451397551547,
            0.1028607443846962,
            0.08473215723289457,
            0.06399969211854246,
            0.0442826763997843,
            0.028032783358742177,
            0.01620941711369307,
            0.008543889262888326,
            0.004094989962301554,
            0.0017793275841041986,
            0.0006983907260682936,
            0.0002465475327851755,
            7.78756770873341e-05,
            2.1871008711421593e-05,
            5.419614863124751e-06,
            1.1737765188661086e-06,
            2.1956019739385549e-07,
            3.4933510580942936e-08,
            4.633243622223982e-09,
            4.982148599567545e-10,
            4.1711593731970223e-11,
            2.5497925336040193e-12,
            1.0118475128705764e-13,
            1.9553878367589496e-15
          ]
        },
        "Uncentered": {
          "mass_allocation": 27.538998986392322,
          "mass_allocation_low": 19.461001013607678,
          "fisher_exact_mean": 27.307217202506266,
          "fisher_exact_p_two_centered": 0.29400380265934606,
          "fisher_p_lower": 0.8980334208714266,
          "fisher_p_upper": 0.1680766153335403,
          "fisher_count_probabilities": [
            6.130286544373764e-19,
            4.2953728283022066e-17,
            1.4692512198434312e-15,
            3.2696789542317663e-14,
            5.32315901178302e-13,
            6.759195352811411e-12,
            6.969080891903171e-11,
            5.997874601439424e-10,
            4.3959592486361326e-09,
            2.785526409877904e-08,
            1.5440492165995541e-07,
            7.557377493679302e-07,
            3.2908976493831697e-06,
            1.2828355141702347e-05,
            4.499361853362266e-05,
            0.00014258882007297442,
            0.0004097265858521469,
            0.001070618349234125,
            0.002550003682829408,
            0.005546906717810362,
            0.011036454372198664,
            0.02010871985197988,
            0.03357976952997348,
            0.05142034347383168,
            0.07221880682805942,
            0.09302268344136108,
            0.10984660258558454,
            0.11883587099460469,
            0.11766242950366176,
            0.10648218108004141,
            0.08792762290734159,
            0.0661100362049663,
            0.045142878481869285,
            0.027909336291799033,
            0.015564706448717193,
            0.007795423772091233,
            0.0034876889720196784,
            0.0013850016776390057,
            0.00048438206139369443,
            0.0001477659028718517,
            3.88485623280544e-05,
            8.667313970065799e-06,
            1.6078796798500456e-06,
            2.411699902281399e-07,
            2.8080768762398246e-08,
            2.3795336330156852e-09,
            1.304342178825475e-10,
            3.4681637630345717e-12
          ]
        },
        "Centered": {
          "mass_allocation": 29.978750596253708,
          "mass_allocation_low": 17.021249403746292,
          "fisher_exact_mean": 29.73339790603708,
          "fisher_exact_p_two_centered": 0.7563228233897835,
          "fisher_p_lower": 0.7061394099253858,
          "fisher_p_upper": 0.410363063476715,
          "fisher_count_probabilities": [
            4.352178037093562e-22,
            4.0144849807384346e-20,
            1.8057366320644747e-18,
            5.278314559931302e-17,
            1.127382268886135e-15,
            1.875713932411503e-14,
            2.530781195726731e-13,
            2.8464388065833837e-12,
            2.722590863876068e-11,
            2.2482301954560275e-10,
            1.6216686458494267e-09,
            1.0312998849231556e-08,
            5.8259876890595475e-08,
            2.941571105723305e-07,
            1.3341602150188415e-06,
            5.458465149650226e-06,
            2.021484657034835e-05,
            6.795938009857919e-05,
            0.00020788590396789996,
            0.0005797215863674724,
            0.0014759817906651056,
            0.0034347916655412055,
            0.007311776002535201,
            0.014244801655191737,
            0.025402527942373427,
            0.041460141156004,
            0.06190621500988328,
            0.08450271976352103,
            0.10533786597816124,
            0.11974909460248946,
            0.12392808200772704,
            0.11650247340210078,
            0.09922620905064028,
            0.07632584612615896,
            0.05282390470150143,
            0.03274485996586724,
            0.018082640436953224,
            0.00883808946899802,
            0.003793108571309493,
            0.0014156052529812537,
            0.00045384270806091153,
            0.0001230586190696796,
            2.7646300783164393e-05,
            5.003060093173218e-06,
            7.000443436067934e-07,
            7.09864633974968e-08,
            4.635283707248241e-09,
            1.46106670605468e-10
          ]
        }
      },
      "observed_high": 31
    },
    "S3_full": {
      "rows": [
        {
          "interval": "[13,1e3)",
          "sample_n": 10,
          "observed_high": 5,
          "c_I": 0.25419127189996066,
          "amplification": 1.2541912718999606,
          "threshold": 1.2831114387929088,
          "wagstaff_high_mass": 0.5018663859561834,
          "Wagstaff": {
            "high_fraction": 0.5018663859561836,
            "mass_allocation": 5.018663859561836,
            "fisher_mean": 4.778457423085003
          },
          "Uncentered": {
            "high_fraction": 0.49206280704966604,
            "mass_allocation": 4.920628070496661,
            "fisher_mean": 4.659559947903056
          },
          "Centered": {
            "high_fraction": 0.4895708228582468,
            "mass_allocation": 4.8957082285824685,
            "fisher_mean": 4.62849127578213
          },
          "identity_error": 1.0755285551056204e-16
        },
        {
          "interval": "[1e3,1e4)",
          "sample_n": 8,
          "observed_high": 4,
          "c_I": 0.3095868786185928,
          "amplification": 1.309586878618593,
          "threshold": 1.0346240683681776,
          "wagstaff_high_mass": 0.49976211499716905,
          "Wagstaff": {
            "high_fraction": 0.49976211499716905,
            "mass_allocation": 3.9980969199773524,
            "fisher_mean": 3.9952207285541497
          },
          "Uncentered": {
            "high_fraction": 0.4668663533711053,
            "mass_allocation": 3.7349308269688426,
            "fisher_mean": 3.734012181082112
          },
          "Centered": {
            "high_fraction": 0.4566822572095109,
            "mass_allocation": 3.653458057676087,
            "fisher_mean": 3.653156255943296
          },
          "identity_error": -7.632783294297951e-17
        },
        {
          "interval": "[1e4,1e5)",
          "sample_n": 6,
          "observed_high": 2,
          "c_I": 0.4102866703430977,
          "amplification": 1.4102866703430976,
          "threshold": 1.0240255712782653,
          "wagstaff_high_mass": 0.49999704012453194,
          "Wagstaff": {
            "high_fraction": 0.4999970401245314,
            "mass_allocation": 2.9999822407471886,
            "fisher_mean": 2.999985609824049
          },
          "Uncentered": {
            "high_fraction": 0.45776318256612636,
            "mass_allocation": 2.746579095396758,
            "fisher_mean": 2.7468060597231525
          },
          "Centered": {
            "high_fraction": 0.4404351937727437,
            "mass_allocation": 2.642611162636462,
            "fisher_mean": 2.6429333896646305
          },
          "identity_error": 1.3877787807814457e-17
        },
        {
          "interval": "[1e5,1e6)",
          "sample_n": 5,
          "observed_high": 2,
          "c_I": 0.5121927896168743,
          "amplification": 1.5121927896168743,
          "threshold": 0.9847955423082412,
          "wagstaff_high_mass": 0.49999759666338967,
          "Wagstaff": {
            "high_fraction": 0.4999975966633863,
            "mass_allocation": 2.4999879833169314,
            "fisher_mean": 2.49997866339926
          },
          "Uncentered": {
            "high_fraction": 0.45859956062651036,
            "mass_allocation": 2.2929978031325517,
            "fisher_mean": 2.2930116297780114
          },
          "Centered": {
            "high_fraction": 0.4373957850641231,
            "mass_allocation": 2.1869789253206156,
            "fisher_mean": 2.1870050535977352
          },
          "identity_error": 8.326672684688674e-17
        },
        {
          "interval": "[1e6,1e7)",
          "sample_n": 5,
          "observed_high": 1,
          "c_I": 0.6286649494415265,
          "amplification": 1.6286649494415264,
          "threshold": 0.9983458378737279,
          "wagstaff_high_mass": 0.49999980420336915,
          "Wagstaff": {
            "high_fraction": 0.49999980420337475,
            "mass_allocation": 2.499999021016874,
            "fisher_mean": 2.499999364171459
          },
          "Uncentered": {
            "high_fraction": 0.46235655422808075,
            "mass_allocation": 2.311782771140404,
            "fisher_mean": 2.3117854478532474
          },
          "Centered": {
            "high_fraction": 0.43869156238554785,
            "mass_allocation": 2.1934578119277393,
            "fisher_mean": 2.1934620995498815
          },
          "identity_error": 4.163336342344337e-17
        },
        {
          "interval": "[1e7,1e8)",
          "sample_n": 13,
          "observed_high": 2,
          "c_I": 0.7942936001622389,
          "amplification": 1.794293600162239,
          "threshold": 0.9635074708983947,
          "wagstaff_high_mass": 0.5000000508777463,
          "Wagstaff": {
            "high_fraction": 0.5000000508777235,
            "mass_allocation": 6.5000006614104056,
            "fisher_mean": 6.49999953219507
          },
          "Uncentered": {
            "high_fraction": 0.44970034233376194,
            "mass_allocation": 5.846104450338905,
            "fisher_mean": 5.846105525917561
          },
          "Centered": {
            "high_fraction": 0.4097476057472673,
            "mass_allocation": 5.326718874714475,
            "fisher_mean": 5.326721105308828
          },
          "identity_error": -8.326672684688674e-17
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation": 23.516730686030584,
          "mass_allocation_low": 23.483269313969416,
          "fisher_exact_mean": 23.27364132122899,
          "fisher_exact_p_two_centered": 0.037662949107752024,
          "fisher_p_lower": 0.02190249227803904,
          "fisher_p_upper": 0.9898083172937302,
          "fisher_count_probabilities": [
            5.721270707971433e-15,
            2.8026891852846833e-13,
            6.695903360457299e-12,
            1.0398901256486576e-10,
            1.1805928215947921e-09,
            1.0447159867753417e-08,
            7.50269309540138e-08,
            4.4955434177962926e-07,
            2.2930981144012283e-06,
            1.010963842737834e-05,
            3.898130453275491e-05,
            0.000132700175138757,
            0.0004018718266955363,
            0.0010894639690682158,
            0.00265757016494676,
            0.0058581562093496615,
            0.011710809571769244,
            0.021293441067148654,
            0.035301778376732845,
            0.053469041668815546,
            0.07410592076852207,
            0.09409803526376632,
            0.10956524378678015,
            0.11705250791287916,
            0.11476894547761082,
            0.10327508943365196,
            0.08526242436214837,
            0.06454208135238036,
            0.044755567794712334,
            0.028393588348900326,
            0.01645338527819909,
            0.008691014059394816,
            0.004174341691598798,
            0.0018176274058551963,
            0.0007149156542374181,
            0.00025290537819925186,
            8.004864827862176e-05,
            2.252731506184831e-05,
            5.5935963470961735e-06,
            1.2139021986656437e-06,
            2.27520635639346e-07,
            3.627198814842662e-08,
            4.820242746368545e-09,
            5.193346798191004e-10,
            4.3563819138773646e-11,
            2.668108083618886e-12,
            1.0607988018891908e-13,
            2.0538042682417146e-15
          ]
        },
        "Uncentered": {
          "mass_allocation": 21.853023017474122,
          "mass_allocation_low": 25.146976982525878,
          "fisher_exact_mean": 21.591280792257134,
          "fisher_exact_p_two_centered": 0.10386572193197957,
          "fisher_p_lower": 0.06411073826853153,
          "fisher_p_upper": 0.966089454425819,
          "fisher_count_probabilities": [
            1.4243522717584687e-13,
            6.0966094209966715e-12,
            1.2709644456200648e-10,
            1.7202859527832638e-09,
            1.7003154979925944e-08,
            1.308622338160618e-07,
            8.166368555649277e-07,
            4.248474817937239e-06,
            1.8801251510339714e-05,
            7.186461302645238e-05,
            0.00024009247305550088,
            0.0007077612843539476,
            0.0018551009722070349,
            0.004350594093170709,
            0.009176670927605745,
            0.017484445128567266,
            0.030200192694350803,
            0.04743038105692608,
            0.06789929161129313,
            0.08877935959358614,
            0.10619376619094498,
            0.1163511597378243,
            0.11687620041920742,
            0.10770288670087158,
            0.0910763154117048,
            0.07067451067570485,
            0.05031219590925126,
            0.03283821076070555,
            0.019633032919839095,
            0.010738846391125373,
            0.005365291037572663,
            0.0024435619439070397,
            0.0010120006147776182,
            0.00037999124612389247,
            0.00012889823980353435,
            3.9330827018286865e-05,
            1.0739489912604042e-05,
            2.607825895368969e-06,
            5.588541619830228e-07,
            1.0469903743540394e-07,
            1.6945742124526518e-08,
            2.3336630404909977e-09,
            2.679953640089964e-10,
            2.4962149137966262e-11,
            1.8111049762312942e-12,
            9.599204482446052e-14,
            3.3047392982619768e-15,
            5.544011721617847e-17
          ]
        },
        "Centered": {
          "mass_allocation": 20.89893306085785,
          "mass_allocation_low": 26.10106693914215,
          "fisher_exact_mean": 20.631769179846497,
          "fisher_exact_p_two_centered": 0.18128418073845265,
          "fisher_p_lower": 0.107781856059616,
          "fisher_p_upper": 0.9388016182809638,
          "fisher_count_probabilities": [
            7.893323916862017e-13,
            3.136570133677273e-11,
            6.063895788925218e-10,
            7.60401971057094e-09,
            6.956775504218247e-08,
            4.951929822665979e-07,
            2.85592442592928e-06,
            1.3721797175082216e-05,
            5.604687701967047e-05,
            0.0001976125020889978,
            0.0006086671927645741,
            0.0016533895170146619,
            0.00399157332101568,
            0.008618452914071002,
            0.016730150524759017,
            0.029325338145399796,
            0.04658347434057996,
            0.06726288982117593,
            0.0885028587377833,
            0.10633193999957963,
            0.11684405955564114,
            0.11758170161900507,
            0.1084603640009188,
            0.09176383866993452,
            0.07123293298870984,
            0.050735233868798954,
            0.03314670122420908,
            0.01985289043746463,
            0.010891162975187907,
            0.005465890059881902,
            0.002505505010807087,
            0.0010469238701806655,
            0.0003977976743250586,
            0.00013704207806065398,
            4.265254359748821e-05,
            1.1942007382835222e-05,
            2.992356945231548e-06,
            6.668744220464125e-07,
            1.311781981811304e-07,
            2.2562025488341766e-08,
            3.353174848533641e-09,
            4.24127558292949e-10,
            4.4747284436527285e-11,
            3.830346055635765e-12,
            2.5548819418849107e-13,
            1.2454007776623746e-14,
            3.9450871055230584e-16,
            6.0927586625671356e-18
          ]
        }
      },
      "observed_high": 16
    },
    "S3_2adic": {
      "rows": [
        {
          "interval": "[13,1e3)",
          "sample_n": 10,
          "observed_high": 6,
          "c_I": 0.25419127189996066,
          "amplification": 1.2541912718999606,
          "threshold": 0.6509422575949757,
          "wagstaff_high_mass": 0.5004762852576157,
          "Wagstaff": {
            "high_fraction": 0.5004762852576159,
            "mass_allocation": 5.0047628525761585,
            "fisher_mean": 4.769325103959787
          },
          "Uncentered": {
            "high_fraction": 0.48495517160807833,
            "mass_allocation": 4.849551716080783,
            "fisher_mean": 4.598260684183885
          },
          "Centered": {
            "high_fraction": 0.48100983998819863,
            "mass_allocation": 4.810098399881986,
            "fisher_mean": 4.553765161999935
          },
          "identity_error": 9.367506770274758e-17
        },
        {
          "interval": "[1e3,1e4)",
          "sample_n": 8,
          "observed_high": 3,
          "c_I": 0.3095868786185928,
          "amplification": 1.309586878618593,
          "threshold": 0.4951909378625887,
          "wagstaff_high_mass": 0.49987912445109073,
          "Wagstaff": {
            "high_fraction": 0.49987912445109073,
            "mass_allocation": 3.999032995608726,
            "fisher_mean": 3.999177597848221
          },
          "Uncentered": {
            "high_fraction": 0.43991446037455173,
            "mass_allocation": 3.519315682996414,
            "fisher_mean": 3.5232979235686774
          },
          "Centered": {
            "high_fraction": 0.42135018719568357,
            "mass_allocation": 3.3708014975654685,
            "fisher_mean": 3.3759634831316396
          },
          "identity_error": 1.3877787807814457e-17
        },
        {
          "interval": "[1e4,1e5)",
          "sample_n": 6,
          "observed_high": 1,
          "c_I": 0.4102866703430977,
          "amplification": 1.4102866703430976,
          "threshold": 0.44994420021155396,
          "wagstaff_high_mass": 0.49999740745090493,
          "Wagstaff": {
            "high_fraction": 0.4999974074509043,
            "mass_allocation": 2.999984444705426,
            "fisher_mean": 2.9999681752237115
          },
          "Uncentered": {
            "high_fraction": 0.41989723833812653,
            "mass_allocation": 2.519383430028759,
            "fisher_mean": 2.519757474084162
          },
          "Centered": {
            "high_fraction": 0.3870332066589259,
            "mass_allocation": 2.322199239953555,
            "fisher_mean": 2.3227324682656136
          },
          "identity_error": -2.7755575615628914e-17
        },
        {
          "interval": "[1e5,1e6)",
          "sample_n": 5,
          "observed_high": 3,
          "c_I": 0.5121927896168743,
          "amplification": 1.5121927896168743,
          "threshold": 0.4184854429328811,
          "wagstaff_high_mass": 0.49999698206641957,
          "Wagstaff": {
            "high_fraction": 0.4999969820664162,
            "mass_allocation": 2.499984910332081,
            "fisher_mean": 2.4999844830270694
          },
          "Uncentered": {
            "high_fraction": 0.4017450580754641,
            "mass_allocation": 2.0087252903773205,
            "fisher_mean": 2.0087684320724306
          },
          "Centered": {
            "high_fraction": 0.3514211310413133,
            "mass_allocation": 1.7571056552065665,
            "fisher_mean": 1.7571709127701098
          },
          "identity_error": 0.0
        },
        {
          "interval": "[1e6,1e7)",
          "sample_n": 5,
          "observed_high": 1,
          "c_I": 0.6286649494415265,
          "amplification": 1.6286649494415264,
          "threshold": 0.26397546418843676,
          "wagstaff_high_mass": 0.49999811790796694,
          "Wagstaff": {
            "high_fraction": 0.49999811790797255,
            "mass_allocation": 2.4999905895398626,
            "fisher_mean": 2.499990598605028
          },
          "Uncentered": {
            "high_fraction": 0.38418539467818896,
            "mass_allocation": 1.9209269733909449,
            "fisher_mean": 1.9209334309699375
          },
          "Centered": {
            "high_fraction": 0.3113779948842518,
            "mass_allocation": 1.5568899744212588,
            "fisher_mean": 1.5569002586871754
          },
          "identity_error": 1.942890293094024e-16
        },
        {
          "interval": "[1e7,1e8)",
          "sample_n": 13,
          "observed_high": 4,
          "c_I": 0.7942936001622389,
          "amplification": 1.794293600162239,
          "threshold": 0.3770825241255251,
          "wagstaff_high_mass": 0.5000000257544568,
          "Wagstaff": {
            "high_fraction": 0.5000000257544339,
            "mass_allocation": 6.500000334807641,
            "fisher_mean": 6.50000033302943
          },
          "Uncentered": {
            "high_fraction": 0.36479894510604427,
            "mass_allocation": 4.742386286378576,
            "fisher_mean": 4.742393500180262
          },
          "Centered": {
            "high_fraction": 0.25740959201200947,
            "mass_allocation": 3.346324696156123,
            "fisher_mean": 3.346336402050681
          },
          "identity_error": -1.6653345369377348e-16
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation": 23.503756127569897,
          "mass_allocation_low": 23.496243872430103,
          "fisher_exact_mean": 23.268446291693245,
          "fisher_exact_p_two_centered": 0.13913954009305443,
          "fisher_p_lower": 0.07872101236676249,
          "fisher_p_upper": 0.956664433281664,
          "fisher_count_probabilities": [
            5.790069068886249e-15,
            2.8344449323248904e-13,
            6.767320831658535e-12,
            1.0503184155208679e-10,
            1.1917082065271472e-09,
            1.0539345281084942e-08,
            7.564611100036307e-08,
            4.53015707205379e-07,
            2.3095224783509678e-06,
            1.0176766911821002e-05,
            3.922028364724816e-05,
            0.00013344764683819344,
            0.0004039395591417349,
            0.0010945482355748056,
            0.002668721642687473,
            0.00588001999777883,
            0.011749149681650146,
            0.021353492876667112,
            0.03538544564842669,
            0.05357183461330688,
            0.07421533590245118,
            0.09419505608854195,
            0.10962936942688363,
            0.11706867567884513,
            0.11473320841215727,
            0.10319616027142511,
            0.08515827177309584,
            0.064433370946866,
            0.04465917679337244,
            0.028318888113570594,
            0.016402099200605775,
            0.008659608810375342,
            0.004157136292143538,
            0.0018091880616010973,
            0.000711212975428359,
            0.00025145577138181057,
            7.954411510379421e-05,
            2.2372005224264704e-05,
            5.551597117662867e-06,
            1.2040115606122054e-06,
            2.2551501119637517e-07,
            3.592691361287613e-08,
            4.770852294193189e-09,
            5.136127161904881e-10,
            4.304836307103893e-11,
            2.634237640039539e-12,
            1.0463605096696892e-13,
            2.02384411355592e-15
          ]
        },
        "Uncentered": {
          "mass_allocation": 19.560289379252794,
          "mass_allocation_low": 27.439710620747206,
          "fisher_exact_mean": 19.31341144505935,
          "fisher_exact_p_two_centered": 0.7637996883892388,
          "fisher_p_lower": 0.40641232427339663,
          "fisher_p_upper": 0.7055841652293536,
          "fisher_count_probabilities": [
            7.500805027922242e-12,
            2.6885786657954966e-10,
            4.681238010382161e-09,
            5.2793121819395087e-08,
            4.3381567558784577e-07,
            2.7702583376786105e-06,
            1.4317532485024919e-05,
            6.158462875555562e-05,
            0.00022498310703458966,
            0.0007088872012308412,
            0.0019496688350335867,
            0.004725556022229969,
            0.010172311239162679,
            0.019571510387022144,
            0.033834149397706854,
            0.052785856942266327,
            0.07459351013187798,
            0.09577023752110904,
            0.11199648950275026,
            0.11954277738230033,
            0.11665753422846085,
            0.10421725682629734,
            0.08531484550636793,
            0.06403996484506273,
            0.04409311174745164,
            0.027848795231040377,
            0.016130660407141333,
            0.008563883453047537,
            0.004163785445897313,
            0.0018517651487653494,
            0.000752120024730514,
            0.00027844671187418906,
            9.373574292376063e-05,
            2.8609271717956972e-05,
            7.888874479478601e-06,
            1.956978651540762e-06,
            4.345071113327788e-07,
            8.581315289105094e-08,
            1.4961175191311368e-08,
            2.281191477418476e-09,
            3.0062386010135736e-10,
            3.3726504916440794e-11,
            3.1571467554993143e-12,
            2.398769314168013e-13,
            1.4208182118409225e-14,
            6.153426713459236e-16,
            1.7328416363760942e-17,
            2.380671010252874e-19
          ]
        },
        "Centered": {
          "mass_allocation": 17.163419463184958,
          "mass_allocation_low": 29.836580536815042,
          "fisher_exact_mean": 16.912868686905146,
          "fisher_exact_p_two_centered": 0.7553239342377482,
          "fisher_p_lower": 0.6938864215991045,
          "fisher_p_upper": 0.42188585172348814,
          "fisher_count_probabilities": [
            2.9308482606124514e-10,
            8.850438902813958e-09,
            1.2919282438184667e-07,
            1.216011948927727e-06,
            8.30497511221188e-06,
            4.390738394808003e-05,
            0.00018719154732178142,
            0.0006619098510555504,
            0.001981400482947438,
            0.005099796735026008,
            0.011423776248791564,
            0.022487960837994567,
            0.03920939562469066,
            0.06094502010671263,
            0.08490307935169265,
            0.10648498502066989,
            0.12068608070435219,
            0.12398998505789917,
            0.11577227332259314,
            0.0984554069629817,
            0.07639118345814874,
            0.05415109525120092,
            0.03510556685535456,
            0.020828383547585424,
            0.01131408899748515,
            0.005627456955985275,
            0.002562407763631464,
            0.001067606076099829,
            0.00040667450846559796,
            0.00014146763763256084,
            4.487302571313722e-05,
            1.295394334424183e-05,
            3.3953301444992446e-06,
            8.057058055379999e-07,
            1.7249438177455262e-07,
            3.317839555999565e-08,
            5.704495954513673e-09,
            8.713455472929639e-10,
            1.173566840952378e-10,
            1.380779236649468e-11,
            1.4026452960761181e-12,
            1.21178989160477e-13,
            8.727338257408558e-15,
            5.09727117793674e-16,
            2.3190759901431882e-17,
            7.709424650040995e-19,
            1.6654537810690742e-20,
            1.7543828927438962e-22
          ]
        }
      },
      "observed_high": 18
    }
  }
}


==> anc/analyses_2026-10-19/requirements.freeze.txt <==
numpy==2.2.6
numba==0.61.2
llvmlite==0.44.0


==> anc/analyses_2026-10-19/run_all_s4.py <==
#!/usr/bin/env python3
"""Rerun S.4 from frozen arrays in a separate working directory.

This does not invoke or change the immutable release 1.9.9.
"""
import argparse
import json
import os
import shutil
import subprocess
import sys
from datetime import datetime, timezone
from pathlib import Path

ROOT = Path(__file__).resolve().parent


def link_or_copy(src, dst):
    try:
        os.link(src, dst)
    except OSError:
        shutil.copy2(src, dst)


def stage(destination):
    if destination.exists():
        raise SystemExit("Choose a new output directory; existing results are never overwritten.")
    destination.mkdir(parents=True)
    direct = ROOT / "direct_audit"
    for folder in ("direct_audit", "four_partitions", "shift_sweep", "threshold"):
        src, dst = ROOT / folder, destination / folder
        dst.mkdir()
        for file in src.glob("*.py"):
            shutil.copy2(file, dst / file.name)
        if folder == "threshold":
            continue
        shutil.copytree(direct / "repro_v1.9.9", dst / "repro_v1.9.9")
        for file in direct.glob("*.npz"):
            if folder != "direct_audit" and file.name != "H1_even_population.npz":
                continue
            link_or_copy(file, dst / file.name)
    return destination


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--stage-only", action="store_true")
    args = parser.parse_args()
    out = stage(args.output_dir.resolve())
    if args.stage_only:
        print("Staged inputs:", out)
        return
    env = os.environ.copy()
    env.setdefault("OPENBLAS_NUM_THREADS", "1")
    env.setdefault("NUMBA_NUM_THREADS", "2")
    started = datetime.now(timezone.utc).isoformat()
    jobs = [
        ("direct_audit", ["run_all.py", "--use-frozen"]),
        ("four_partitions", ["compare.py"]),
        ("shift_sweep", ["run_sk_sweep.py"]),
        ("shift_sweep", ["audit_congruences.py"]),
        ("shift_sweep", ["audit_class_only.py"]),
        ("shift_sweep", ["audit_v2_only.py"]),
        ("threshold", ["audit_umbral_v2_ge3.py", "--npz", str(out / "direct_audit/H1_even_population.npz"),
                       "--output", "resultados_umbral_v2_ge3.json"]),
    ]
    receipt = []
    for folder, command in jobs:
        log = out / folder / (Path(command[0]).stem + ".log")
        print("RUN", folder, command[0], flush=True)
        with log.open("w") as stream:
            subprocess.run([sys.executable, *command], cwd=out / folder, env=env,
                           stdout=stream, stderr=subprocess.STDOUT, check=True)
        receipt.append({"folder": folder, "command": command, "exit_code": 0})
    subprocess.run([sys.executable, str(ROOT / "verify_s4.py"), "--recomputed", str(out),
                    "--output", str(out / "verification.json")], check=True, env=env)
    (out / "execution_scope.json").write_text(json.dumps({
        "started_utc": started, "finished_utc": datetime.now(timezone.utc).isoformat(),
        "jobs": receipt, "modular_census_rebuilt": False,
        "principal_release_1_9_9_modified": False,
    }, indent=2) + "\n")


if __name__ == "__main__":
    main()


==> anc/analyses_2026-10-19/shift_sweep/INFORME_BARRIDO_S1_S13.md <==
# Barrido completo S_k (1 <= k <= 13) con H_par(p-1) fijo

19 de octubre de 2026 · control exploratorio, no ensayo confirmatorio

## Definiciones

\[S_k(p)=\frac{\log \tau(p-k)}{\log\log p},\quad 1\le k\le13.\]

\[H_{\rm par}(p)=\sum_{a<p\;\mathrm{primo},\;2\mid\operatorname{ord}_a(2)\mid p-1}\log F_a(p;t=1).\]

El último sumatorio significa, de forma no ambigua, que el orden es par **y** divide p−1. Los factores son los del singleton declarado con su prior de sectores, sin ajustes dependientes de k ni etiquetas.

\[b(p)=\frac{\log p}{p},\quad w_{\rm bruto}(p)=\frac{\log p+H_{\rm par}(p)}p,\quad w_{\rm centrado}(p)=\frac{\log p+H_{\rm par}(p)-c_I\log p}p.\]

\[c_I=\frac{\sum_{p\in I}H_{\rm par}(p)/p}{\sum_{p\in I}\log p/p}.\]

Universo: 5.761.450 primos 13<=p<1e8; 47 exponentes de Mersenne conocidos. Para k=13 se excluye p=13, porque tau(p-13)=tau(0) no está definida; quedan 46 etiquetas, 9 en la primera década.

Diseño: en cada uno de seis intervalos, prefijo high más próximo a mitad de la masa Wagstaff ordenado por el S_k concreto (Apéndice A.8); counts fijos por intervalo. Se calculan asignaciones de masa y distribución exacta condicional sin reemplazo (son cosas diferentes).

## Estadísticos completos S_k

| k | Obs. high | Wagstaff | Bruto | Centrado | p bajo Wagstaff | p bajo centrado |
|---:|---:|---:|---:|---:|---:|---:|
| 1 | 32/47 | 23.55 | 27.61 | 30.11 | 0.0115 | 0.5336 |
| 2 | 19/47 | 23.49 | 22.19 | 21.35 | 0.2366 | 0.5526 |
| 3 | 16/47 | 23.52 | 21.85 | 20.90 | 0.0377 | 0.1813 |
| 4 | 22/47 | 23.48 | 23.88 | 24.12 | 0.7680 | 0.6574 |
| 5 | 28/47 | 23.59 | 23.65 | 23.64 | 0.1856 | 0.1853 |
| 6 | 29/47 | 23.41 | 24.14 | 24.56 | 0.1056 | 0.2356 |
| 7 | 28/47 | 23.49 | 22.67 | 22.17 | 0.1847 | 0.1017 |
| 8 | 27/47 | 23.51 | 22.65 | 22.12 | 0.3055 | 0.1815 |
| 9 | 24/47 | 23.50 | 24.61 | 25.21 | 0.8834 | 0.7684 |
| 10 | 21/47 | 23.48 | 24.44 | 25.04 | 0.4636 | 0.2364 |
| 11 | 22/47 | 23.51 | 21.85 | 20.85 | 0.6606 | 0.7671 |
| 12 | 26/47 | 23.36 | 23.03 | 22.85 | 0.4639 | 0.3785 |
| 13 | 22/46 | 23.05 | 24.63 | 25.60 | 0.7679 | 0.2947 |

## Estadísticos 2-adicos (solo k impar)

\[S_{k,2\mathrm{ad}}(p)=\log(1+v_2(p-k))/\log\log p.\]

Para k par y p impar, p-k es impar y la valoración es siempre cero: este control no discrimina.

| k | Obs. high | Wagstaff | Bruto | Centrado | Solo p mod 4 | Solo v2(p-1) |
|---:|---:|---:|---:|---:|---:|---:|
| 1 | 31/47 | 23.43 | 27.54 | 29.98 | 29.95 | 29.95 |
| 3 | 18/47 | 23.50 | 19.56 | 17.16 | 17.07 | 17.08 |
| 5 | 30/47 | 23.47 | 27.57 | 30.01 | 30.00 | 30.00 |
| 7 | 19/47 | 23.51 | 19.56 | 17.17 | 17.07 | 17.08 |
| 9 | 31/47 | 23.43 | 27.54 | 29.98 | 29.95 | 29.95 |
| 11 | 18/47 | 23.50 | 19.56 | 17.16 | 17.07 | 17.08 |
| 13 | 29/46 | 23.06 | 27.10 | 29.52 | 29.52 | 29.52 |

## Control de la estructura completa por las clases de congruencia

Control p mod 4: se reemplaza Hpar/log p por su media ponderada con b(p) en cada uno de los 12 grupos (intervalo, p mod 4), se vuelve a centrar respecto a la media del intervalo y se usa la misma partición. Control v2: se hace la misma sustitución dentro de cada (intervalo, v2(p−1)). Ninguna media utiliza las etiquetas.

| k | Obs S_k completo | Centrado Hpar | Solo p mod 4 | Solo v2(p-1) |
|---:|---:|---:|---:|---:|
| 1 | 32 | 30.11 | 25.51 | 25.90 |
| 2 | 19 | 21.35 | 23.57 | 23.57 |
| 3 | 16 | 20.90 | 21.57 | 21.57 |
| 4 | 22 | 24.12 | 23.46 | 23.44 |
| 5 | 28 | 23.64 | 25.77 | 25.43 |
| 6 | 29 | 24.56 | 23.47 | 23.47 |
| 7 | 28 | 22.17 | 21.34 | 21.33 |
| 8 | 27 | 22.12 | 23.52 | 23.53 |
| 9 | 24 | 25.21 | 25.44 | 25.88 |
| 10 | 21 | 25.04 | 23.42 | 23.41 |
| 11 | 22 | 20.85 | 21.46 | 21.46 |
| 12 | 26 | 22.85 | 23.37 | 23.38 |
| 13 | 22 | 25.60 | 25.06 | 24.80 |

## Controles aritméticos

- `S1_2adic` y `S9_2adic` tienen **idéntica pertenencia high/low de todos los exponentes**. Lo mismo ocurre con `S3_2adic` y `S11_2adic`.
- Cambian 146 exponentes entre S1_2adic y S5_2adic, y 1.461 entre S3_2adic y S7_2adic.
- La masa Wagstaff de las regiones altas de los controles 2-adicos procedente de p≡k (mod4) está entre 95 % y 98 % (excepto k=13, donde es 96 %).
- El conteo directo modulo 4 es 30 exponentes observados p≡1 (mod4) y 17 p≡3 (mod4), con asignaciones del modelo centrado 30.0948 y 16.9052.
- El modelo completo reproduce el desplazamiento de S1 full de 23.55 a 30.11; un modelo de solo p mod4 obtiene 25.51 y otro de solo v2(p−1) 25.90. Hay modulación adicional en la respuesta detallada, **pero por su propia selección de módulos de orden divisor de p−1 existe correlación aritmética endógena**.

## Rendimiento fuera de k=1,3

- En los 9 estadísticos completos k=5..13, el error absoluto medio en casos high es 2.908 con Wagstaff, 3.189 con Hpar bruto y 3.631 con Hpar centrado. **No mejora globalmente las particiones completas desplazadas**.
- En los 5 estadísticos puramente 2-adicos k=5,7,9,11,13, el error absoluto medio baja de 6.010 (Wagstaff) a 1.982 (bruto) y 0.844 (centrado), pero no representa cinco pruebas independientes: son esencialmente las dos clases modulo 4.
- Las diferencias históricas de S_k son post hoc. Ninguna de las 13 pruebas bilaterales de S_k completo supera una corrección Bonferroni simple para 13 comparaciones (umbral 0.00385); esta corrección es conservadora por la dependencia entre scores.

## Limitaciones

Se reutiliza el Hpar previamente calculado con orden modular exacto, pero los factores del benchmark a gran escala se evalúan mediante sus aproximaciones auditadas, **sin cota uniforme certificada**. El control mantiene fijos Hpar, las etiquetas, los seis rangos y la ley de transmisión; no demuestra causalidad de primalidad ni constituye validación prospectiva. Los resultados de asignación no deben confundirse con las medias exactas sin reemplazo incluidas en CSV/JSON.

## Reproducción

Desde la raíz ancillary, ejecutar `python reproduce_even_order.py --output-dir /ruta/nueva`. El programa reconstruye los censos y ejecuta este barrido, los controles de congruencias y sus comparaciones con las referencias.


==> anc/analyses_2026-10-19/shift_sweep/audit_class_only.json <==
{
  "class_details": {
    "[13,1e3)": {
      "cI": 0.25419127189996066,
      "class_mean1": 0.34454581886400215,
      "class_mean3": 0.16325000586975558,
      "min_class_multiplier": 0.9090587339697948,
      "max_class_multiplier": 1.0903545469640414
    },
    "[1e3,1e4)": {
      "cI": 0.3095868786185928,
      "class_mean1": 0.4672821983335668,
      "class_mean3": 0.1525840796528084,
      "min_class_multiplier": 0.8429972010342155,
      "max_class_multiplier": 1.157695319714974
    },
    "[1e4,1e5)": {
      "cI": 0.4102866703430977,
      "class_mean1": 0.6380386107907925,
      "class_mean3": 0.18436962163192025,
      "min_class_multiplier": 0.7740829512888224,
      "max_class_multiplier": 1.227751940447695
    },
    "[1e5,1e6)": {
      "cI": 0.5121927896168743,
      "class_mean1": 0.81039606120814,
      "class_mean3": 0.21506297961213613,
      "min_class_multiplier": 0.7028701899952617,
      "max_class_multiplier": 1.298203271591266
    },
    "[1e6,1e7)": {
      "cI": 0.6286649494415265,
      "class_mean1": 1.0059179449811368,
      "class_mean3": 0.2513547783305,
      "min_class_multiplier": 0.6226898288889735,
      "max_class_multiplier": 1.377252995539611
    },
    "[1e7,1e8)": {
      "cI": 0.7942936001622389,
      "class_mean1": 1.2795507899474867,
      "class_mean3": 0.30911535500934467,
      "min_class_multiplier": 0.5148217548471056,
      "max_class_multiplier": 1.4852571897852478
    }
  },
  "results": {
    "S1_full": {
      "observed": 32,
      "n": 47,
      "class_only_mass": 25.50947197180159,
      "class_only_fisher_mean": 25.25505661600498,
      "class_only_p_two": 0.05293525435595438,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 7,
          "class_only_mass": 5.199726192320282
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 5,
          "class_only_mass": 4.183269686160869
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 4,
          "class_only_mass": 3.187804155118837
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 4,
          "class_only_mass": 2.7416599209358368
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 3,
          "class_only_mass": 2.8124846985728054
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 9,
          "class_only_mass": 7.384527318692965
        }
      ]
    },
    "S1_2adic": {
      "observed": 31,
      "n": 47,
      "class_only_mass": 29.95047907369016,
      "class_only_fisher_mean": 29.723484764680393,
      "class_only_p_two": 0.7563676466694408,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 6,
          "class_only_mass": 5.3126428931110325
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 5,
          "class_only_mass": 4.620590839419034
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 5,
          "class_only_mass": 3.6776380048298574
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "class_only_mass": 3.2428162664185054
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 4,
          "class_only_mass": 3.4431329887933644
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 9,
          "class_only_mass": 9.653658081118367
        }
      ]
    },
    "S2_full": {
      "observed": 19,
      "n": 47,
      "class_only_mass": 23.56748952196145,
      "class_only_fisher_mean": 23.516020316851453,
      "class_only_p_two": 0.187156410546455,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 4,
          "class_only_mass": 5.049961634001729
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 1,
          "class_only_mass": 4.014489764583922
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 4,
          "class_only_mass": 3.0030649081791134
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 0,
          "class_only_mass": 2.5018658902517377
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 4,
          "class_only_mass": 2.4982560451462743
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 6,
          "class_only_mass": 6.499851279798674
        }
      ]
    },
    "S3_full": {
      "observed": 16,
      "n": 47,
      "class_only_mass": 21.56538242790277,
      "class_only_fisher_mean": 21.331791191394483,
      "class_only_p_two": 0.1368659544407202,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 5,
          "class_only_mass": 4.838700334294599
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 4,
          "class_only_mass": 3.7197225790457384
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 2,
          "class_only_mass": 2.710681648875581
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "class_only_mass": 2.269953465279037
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 1,
          "class_only_mass": 2.301422077856086
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 2,
          "class_only_mass": 5.724902322551728
        }
      ]
    },
    "S3_2adic": {
      "observed": 18,
      "n": 47,
      "class_only_mass": 17.065167760004176,
      "class_only_fisher_mean": 16.85228661689229,
      "class_only_p_two": 0.7550509933248087,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 6,
          "class_only_mass": 4.711396326735006
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 3,
          "class_only_mass": 3.3711736221416313
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 1,
          "class_only_mass": 2.322236812778135
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 3,
          "class_only_mass": 1.7571648689103974
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 1,
          "class_only_mass": 1.55685455056656
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 4,
          "class_only_mass": 3.3463415788724458
        }
      ]
    },
    "S4_full": {
      "observed": 22,
      "n": 47,
      "class_only_mass": 23.457415054535456,
      "class_only_fisher_mean": 23.328911329155442,
      "class_only_p_two": 0.7680173786575204,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 7,
          "class_only_mass": 4.976349593540831
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 5,
          "class_only_mass": 3.987465823716003
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 1,
          "class_only_mass": 2.9907336216026645
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "class_only_mass": 2.503495893802785
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 2,
          "class_only_mass": 2.500614503246354
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 5,
          "class_only_mass": 6.4987556186268165
        }
      ]
    },
    "S5_full": {
      "observed": 28,
      "n": 47,
      "class_only_mass": 25.770704087188356,
      "class_only_fisher_mean": 25.541243425856788,
      "class_only_p_two": 0.5524209205030756,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 4,
          "class_only_mass": 5.279328274175915
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 5,
          "class_only_mass": 4.223241475068883
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 5,
          "class_only_mass": 3.167090435056858
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "class_only_mass": 2.6990070942735733
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 4,
          "class_only_mass": 2.794369689201635
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 8,
          "class_only_mass": 7.6076671194114915
        }
      ]
    },
    "S5_2adic": {
      "observed": 30,
      "n": 47,
      "class_only_mass": 30.000119875236372,
      "class_only_fisher_mean": 29.77892480102898,
      "class_only_p_two": 1.0,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 5,
          "class_only_mass": 5.362283686817909
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 5,
          "class_only_mass": 4.620590839419034
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 5,
          "class_only_mass": 3.6776380048298574
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "class_only_mass": 3.2428162664185054
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 4,
          "class_only_mass": 3.4431329966327002
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 9,
          "class_only_mass": 9.653658081118367
        }
      ]
    },
    "S6_full": {
      "observed": 29,
      "n": 47,
      "class_only_mass": 23.467405635218125,
      "class_only_fisher_mean": 23.446820114722726,
      "class_only_p_two": 0.10589012081493333,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 6,
          "class_only_mass": 4.957259583041423
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 5,
          "class_only_mass": 4.0054168433601784
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 3,
          "class_only_mass": 3.000335862361025
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 4,
          "class_only_mass": 2.502815872957326
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 3,
          "class_only_mass": 2.5005871655956846
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 8,
          "class_only_mass": 6.500990307902488
        }
      ]
    },
    "S7_full": {
      "observed": 28,
      "n": 47,
      "class_only_mass": 21.33828503746403,
      "class_only_fisher_mean": 21.208652253447987,
      "class_only_p_two": 0.052390013373494373,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 7,
          "class_only_mass": 4.834429673932112
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 4,
          "class_only_mass": 3.7932055517038274
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 1,
          "class_only_mass": 2.838193197364139
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 4,
          "class_only_mass": 2.2812398027860636
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 3,
          "class_only_mass": 2.183433757100166
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 9,
          "class_only_mass": 5.407783054577718
        }
      ]
    },
    "S7_2adic": {
      "observed": 19,
      "n": 47,
      "class_only_mass": 17.067773202752207,
      "class_only_fisher_mean": 16.85434683064819,
      "class_only_p_two": 0.5325846955233831,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 7,
          "class_only_mass": 4.713977036006167
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 3,
          "class_only_mass": 3.3711826185167095
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 1,
          "class_only_mass": 2.32223213964179
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 3,
          "class_only_mass": 1.757185276742854
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 1,
          "class_only_mass": 1.55685455056656
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 4,
          "class_only_mass": 3.3463415812781236
        }
      ]
    },
    "S8_full": {
      "observed": 27,
      "n": 47,
      "class_only_mass": 23.52300738002932,
      "class_only_fisher_mean": 23.490145437461166,
      "class_only_p_two": 0.3056237541302804,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 5,
          "class_only_mass": 5.021179186529538
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 3,
          "class_only_mass": 3.9909062855810324
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 4,
          "class_only_mass": 3.0072425464314203
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 3,
          "class_only_mass": 2.5030515334907295
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 4,
          "class_only_mass": 2.500343019716515
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 8,
          "class_only_mass": 6.500284808280087
        }
      ]
    },
    "S9_full": {
      "observed": 24,
      "n": 47,
      "class_only_mass": 25.43821185888679,
      "class_only_fisher_mean": 25.310789993038828,
      "class_only_p_two": 0.7671262030212281,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 5,
          "class_only_mass": 5.171736151473559
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 4,
          "class_only_mass": 4.270557839045619
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 4,
          "class_only_mass": 3.294679394308096
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "class_only_mass": 2.7291113427215357
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 4,
          "class_only_mass": 2.6991345157459317
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 5,
          "class_only_mass": 7.2729926155920435
        }
      ]
    },
    "S9_2adic": {
      "observed": 31,
      "n": 47,
      "class_only_mass": 29.95047907369016,
      "class_only_fisher_mean": 29.723484764680393,
      "class_only_p_two": 0.7563676466694408,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 6,
          "class_only_mass": 5.3126428931110325
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 5,
          "class_only_mass": 4.620590839419034
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 5,
          "class_only_mass": 3.6776380048298574
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "class_only_mass": 3.2428162664185054
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 4,
          "class_only_mass": 3.4431329887933644
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 9,
          "class_only_mass": 9.653658081118367
        }
      ]
    },
    "S10_full": {
      "observed": 21,
      "n": 47,
      "class_only_mass": 23.422560816946095,
      "class_only_fisher_mean": 23.546669707872447,
      "class_only_p_two": 0.46398676700118546,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 4,
          "class_only_mass": 4.924180091655707
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 2,
          "class_only_mass": 4.000184006754137
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 4,
          "class_only_mass": 3.0012502492786837
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 3,
          "class_only_mass": 2.4975614336327756
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 1,
          "class_only_mass": 2.500126112986875
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 7,
          "class_only_mass": 6.499258922637923
        }
      ]
    },
    "S11_full": {
      "observed": 22,
      "n": 47,
      "class_only_mass": 21.462689122883297,
      "class_only_fisher_mean": 21.528137368704186,
      "class_only_p_two": 0.9999999999999996,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 4,
          "class_only_mass": 4.857819099077884
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 2,
          "class_only_mass": 3.817209648220702
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 3,
          "class_only_mass": 2.8103459812506166
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "class_only_mass": 2.272359225661165
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 3,
          "class_only_mass": 2.1715103951853583
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 8,
          "class_only_mass": 5.533444773487572
        }
      ]
    },
    "S11_2adic": {
      "observed": 18,
      "n": 47,
      "class_only_mass": 17.065167760004176,
      "class_only_fisher_mean": 16.85228661689229,
      "class_only_p_two": 0.7550509933248087,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 6,
          "class_only_mass": 4.711396326735006
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 3,
          "class_only_mass": 3.3711736221416313
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 1,
          "class_only_mass": 2.322236812778135
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 3,
          "class_only_mass": 1.7571648689103974
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 1,
          "class_only_mass": 1.55685455056656
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 4,
          "class_only_mass": 3.3463415788724458
        }
      ]
    },
    "S12_full": {
      "observed": 26,
      "n": 47,
      "class_only_mass": 23.37172924532672,
      "class_only_fisher_mean": 23.453007199936664,
      "class_only_p_two": 0.4640215585088949,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 10,
          "observed_high": 7,
          "class_only_mass": 4.876295359929346
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 4,
          "class_only_mass": 3.9996971798878365
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 4,
          "class_only_mass": 2.9949683032743466
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "class_only_mass": 2.501472312839443
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 3,
          "class_only_mass": 2.4992177443939085
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 6,
          "class_only_mass": 6.500078345001838
        }
      ]
    },
    "S13_full": {
      "observed": 22,
      "n": 46,
      "class_only_mass": 25.062035827240578,
      "class_only_fisher_mean": 25.064798493170574,
      "class_only_p_two": 0.3722495286897277,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 9,
          "observed_high": 3,
          "class_only_mass": 4.689381735026559
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 6,
          "class_only_mass": 4.182656930620723
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 2,
          "class_only_mass": 3.1750524287317266
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "class_only_mass": 2.7330737530291076
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 1,
          "class_only_mass": 2.831121808207268
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 8,
          "class_only_mass": 7.450749171625195
        }
      ]
    },
    "S13_2adic": {
      "observed": 29,
      "n": 46,
      "class_only_mass": 29.52016046986266,
      "class_only_fisher_mean": 29.347169943892666,
      "class_only_p_two": 1.0000000000000002,
      "by_interval": [
        {
          "label": "[13,1e3)",
          "n": 9,
          "observed_high": 4,
          "class_only_mass": 4.882324281444195
        },
        {
          "label": "[1e3,1e4)",
          "n": 8,
          "observed_high": 5,
          "class_only_mass": 4.620590839419034
        },
        {
          "label": "[1e4,1e5)",
          "n": 6,
          "observed_high": 5,
          "class_only_mass": 3.6776380048298574
        },
        {
          "label": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "class_only_mass": 3.2428162664185054
        },
        {
          "label": "[1e6,1e7)",
          "n": 5,
          "observed_high": 4,
          "class_only_mass": 3.4431329966327002
        },
        {
          "label": "[1e7,1e8)",
          "n": 13,
          "observed_high": 9,
          "class_only_mass": 9.653658081118367
        }
      ]
    }
  }
}

==> anc/analyses_2026-10-19/shift_sweep/audit_class_only.py <==
"""Surrogate preserves only within-decade p mod 4 means of Hpar/log p; no Mersenne labels used."""
from pathlib import Path
import sys,json,csv
import numpy as np
from numba import njit,prange
root=Path(__file__).resolve().parent;SRC=root/'repro_v1.9.9'
sys.path[:0]=[str(SRC/'legacy_v1.8.8'),str(SRC/'v10')]
from mersenne_core import _linear_spf_sieve,_prime_capacity
from wagstaff_randomization import build_design,RANGES,MERSENNE_EXPONENTS,_fisher_count_distribution,distribution_mean,centered_two_sided_tail
z=np.load(root/'H1_even_population.npz');p=z['p'];Hp=z['Hp'];tau1=z['tau1'];v1=z['v1'];z.close()
P=p.astype(float);L=np.log(P);LL=np.log(L);b=L/P
obs_idx=np.searchsorted(p,MERSENNE_EXPONENTS)
wclass=np.empty(len(p));base=np.empty(len(p)); details={}
for lo,hi,n,label in RANGES:
 i,j=map(int,np.searchsorted(p,[lo,hi]));pc=P[i:j];hc=Hp[i:j];bc=b[i:j];lp=L[i:j];cl=p[i:j]%4; ci=np.sum(hc/pc)/np.sum(bc)
 g=[]
 for mod in (1,3):
  m=cl==mod;gmean=float(np.sum(hc[m]/pc[m])/np.sum(bc[m]));g.append(gmean)
  wclass[i:j][m]=bc[m]*(1+gmean-ci)
 base[i:j]=(lp+hc-ci*lp)/pc
 details[label]={'cI':float(ci),'class_mean1':g[0],'class_mean3':g[1], 'min_class_multiplier':float(np.min(wclass[i:j]/bc)),'max_class_multiplier':float(np.max(wclass[i:j]/bc))}
 assert abs(np.sum(wclass[i:j])-np.sum(bc))<1e-8
 assert np.min(wclass[i:j])>0
@njit(cache=True,parallel=True)
def tau_shift(p,spf,k):
 out=np.empty(len(p),np.uint16);v=np.empty(len(p),np.uint8)
 for i in prange(len(p)):
  x=int(p[i])-k;t=1;vv=0
  if x<=0:out[i]=0;v[i]=0;continue
  while x%2==0:vv+=1;x//=2
  t=vv+1
  while x>1:
   q=int(spf[x]);e=0
   while x%q==0:e+=1;x//=q
   t*=e+1
  out[i]=t;v[i]=vv
 return out,v
spf,_=_linear_spf_sieve(100_000_000,_prime_capacity(100_000_000))
results={}
for k in range(1,14):
 tau,v=(tau1,v1) if k==1 else tau_shift(p,spf,k)
 for typ in (['full','2adic'] if k%2 else ['full']):
  score=np.zeros(len(p),dtype=float);eligible=p>k
  score[eligible]=(np.log(tau[eligible].astype(float)) if typ=='full' else np.log1p(v[eligible].astype(float)))/LL[eligible]
  pred_class=0.;mean_class=0.;dists=np.array([1.]);obs=0;nall=0;rows=[]
  for lo,hi,n,label in RANGES:
   i,j=map(int,np.searchsorted(p,[lo,hi]));i+=int(k==13 and lo==13);n-=int(k==13 and lo==13)
   d=build_design(p,score,i,j,n,label,False)
   inds=obs_idx[(obs_idx>=i)&(obs_idx<j)]-i
   obs+=int(d.high[inds].sum());nall+=n
   if k==13 and lo==13:
    wg=wclass[i:j].copy(); # recenter domain to Wagstaff after removing p13; class g means unchanged, but tiny change
    wg*=np.sum(b[i:j])/np.sum(wg)
   else:wg=wclass[i:j]
   high=d.high.astype(bool)
   pred_class+=n*np.sum(wg[high])/np.sum(wg)
   dist=_fisher_count_distribution(np.asarray(wg/np.sum(wg),dtype=np.float64),d.high,n)
   dists=np.convolve(dists,dist)
   rows.append({'label':label,'n':n,'observed_high':int(d.high[inds].sum()),'class_only_mass':float(n*np.sum(wg[high])/np.sum(wg))})
  mean_class=distribution_mean(dists)
  result={'observed':obs,'n':nall,'class_only_mass':pred_class,'class_only_fisher_mean':mean_class,'class_only_p_two':centered_two_sided_tail(dists,obs,mean_class),'by_interval':rows}
  results[f'S{k}_{typ}']=result
  print(k,typ,'observed',obs,'class',f'{pred_class:.5f}',flush=True)
(root/'audit_class_only.json').write_text(json.dumps({'class_details':details,'results':results},indent=2))
with (root/'class_only_summary.csv').open('w',newline='') as f:
 writer=csv.writer(f);writer.writerow(['k','type','observed','n','class_only_mass','fisher_mean','p_two'])
 for key,d in results.items():writer.writerow([int(key.split('_')[0][1:]),key.split('_')[1],d['observed'],d['n'],d['class_only_mass'],d['class_only_fisher_mean'],d['class_only_p_two']])


==> anc/analyses_2026-10-19/shift_sweep/audit_congruences.json <==
{
  "per_shift": {
    "1": {
      "weighted_share_high_from_p_mod4_equals_k_mod4": 0.9791335110137956,
      "population_high_fraction_from_matching_congruence": 0.9999715328287238,
      "observed_high": 31,
      "observed_p_mod4_matching": 30,
      "observed_high_in_matching": 30,
      "high_members": 2880511
    },
    "3": {
      "weighted_share_high_from_p_mod4_equals_k_mod4": 0.9532099393849108,
      "population_high_fraction_from_matching_congruence": 0.9999972224382548,
      "observed_high": 18,
      "observed_p_mod4_matching": 17,
      "observed_high_in_matching": 16,
      "high_members": 2880224
    },
    "5": {
      "weighted_share_high_from_p_mod4_equals_k_mod4": 0.9791833906734781,
      "population_high_fraction_from_matching_congruence": 0.9999715328484892,
      "observed_high": 30,
      "observed_p_mod4_matching": 30,
      "observed_high_in_matching": 29,
      "high_members": 2880513,
      "comparison_k1_membership_different": 146,
      "comparison_k1_membership_diff_weight_fraction": 0.02296660729487097
    },
    "7": {
      "weighted_share_high_from_p_mod4_equals_k_mod4": 0.9532169867058147,
      "population_high_fraction_from_matching_congruence": 0.9999972224392192,
      "observed_high": 19,
      "observed_p_mod4_matching": 17,
      "observed_high_in_matching": 17,
      "high_members": 2880225,
      "comparison_k3_membership_different": 1461,
      "comparison_k3_membership_diff_weight_fraction": 0.04685032462677184
    },
    "9": {
      "weighted_share_high_from_p_mod4_equals_k_mod4": 0.9791335110137956,
      "population_high_fraction_from_matching_congruence": 0.9999715328287238,
      "observed_high": 31,
      "observed_p_mod4_matching": 30,
      "observed_high_in_matching": 30,
      "high_members": 2880511,
      "comparison_k1_membership_different": 0,
      "comparison_k1_membership_diff_weight_fraction": 0.0
    },
    "11": {
      "weighted_share_high_from_p_mod4_equals_k_mod4": 0.9532099393849108,
      "population_high_fraction_from_matching_congruence": 0.9999972224382548,
      "observed_high": 18,
      "observed_p_mod4_matching": 17,
      "observed_high_in_matching": 16,
      "high_members": 2880224,
      "comparison_k3_membership_different": 0,
      "comparison_k3_membership_diff_weight_fraction": 0.0
    },
    "13": {
      "weighted_share_high_from_p_mod4_equals_k_mod4": 0.9613312989545314,
      "population_high_fraction_from_matching_congruence": 0.9999711856881048,
      "observed_high": 29,
      "observed_p_mod4_matching": 30,
      "observed_high_in_matching": 28,
      "high_members": 2880513,
      "comparison_k1_membership_different": 148,
      "comparison_k1_membership_diff_weight_fraction": 0.044411492039899816
    }
  },
  "p_mod4": {
    "1": {
      "obs": 30,
      "models": {
        "Wagstaff": 23.490398071911034,
        "Raw": 27.643882927272962,
        "Centered": 30.094801426751665
      },
      "fisher": {
        "Wagstaff": {
          "mean": 23.4341545702584,
          "p_two": 0.05549993603309613
        },
        "Raw": {
          "mean": 27.537049640598397,
          "p_two": 0.5471676111911468
        },
        "Centered": {
          "mean": 29.97513663035039,
          "p_two": 1.0000000000000002
        }
      }
    },
    "3": {
      "obs": 17,
      "models": {
        "Wagstaff": 23.50960192808897,
        "Raw": 19.356117072727038,
        "Centered": 16.905198573248338
      },
      "fisher": {
        "Wagstaff": {
          "mean": 23.5658454297416,
          "p_two": 0.05549993603309608
        },
        "Raw": {
          "mean": 19.462950359401617,
          "p_two": 0.5471676111911464
        },
        "Centered": {
          "mean": 17.024863369649623,
          "p_two": 1.0000000000000004
        }
      }
    }
  }
}

==> anc/analyses_2026-10-19/shift_sweep/audit_congruences.py <==
import sys,json,time
import numpy as np
from pathlib import Path
from numba import njit,prange
root=Path(__file__).resolve().parent
sys.path[:0]=[str(root/'repro_v1.9.9/legacy_v1.8.8'),str(root/'repro_v1.9.9/v10')]
from mersenne_core import _linear_spf_sieve,_prime_capacity
from wagstaff_randomization import build_design,RANGES,MERSENNE_EXPONENTS,_fisher_count_distribution,distribution_mean,centered_two_sided_tail
z=np.load(root/'H1_even_population.npz');p=z['p'];H=z['Hp'];v1=z['v1'];z.close();pf=p.astype(float);L=np.log(pf);LL=np.log(L);b=L/pf
obs=np.searchsorted(p,MERSENNE_EXPONENTS)
@njit(cache=True,parallel=True)
def v_shift(p,k):
 o=np.empty(p.size,np.uint8)
 for i in prange(p.size):
  q=int(p[i])-k;v=0
  if q>0:
   while q%2==0:v+=1;q//=2
  o[i]=v
 return o
strata={}; metrics={}; ref={}
for k in [1,3,5,7,9,11,13]:
 v=v1 if k==1 else v_shift(p,k)
 score=np.zeros(len(p));valid=p>k;score[valid]=np.log1p(v[valid].astype(float))/LL[valid]
 hi=np.zeros(len(p),dtype=np.bool_)
 for lo,upper,n,label in RANGES:
  i,j=np.searchsorted(p,[lo,upper]);i=int(i);j=int(j);i+=int(k==13 and i==0)
  d=build_design(p,score,i,j,n-int(k==13 and lo==13),label,False)
  hi[i:j]=d.high.astype(bool)
 highW=float(b[hi].sum())
 cong=p%4==k%4
 wt_high_cong=float(np.sum(b[hi & cong])/highW)
 obshi=int(hi[obs].sum());obs_cong=int(np.sum(cong[obs]));obs_cong_high=int(np.sum(hi[obs]&cong[obs]))
 metrics[str(k)]={'weighted_share_high_from_p_mod4_equals_k_mod4':wt_high_cong,'population_high_fraction_from_matching_congruence':float(np.mean(cong[hi])),'observed_high':obshi,'observed_p_mod4_matching':obs_cong,'observed_high_in_matching':obs_cong_high,'high_members':int(hi.sum())}
 strata[k]=np.packbits(hi)
 if k in [1,3]:ref[k]=hi.copy()
 print('k',k,'obsHigh',obshi,'mod4_match_weight_in_high',wt_high_cong,'high_count',hi.sum(),flush=True)
for k in [5,9,13]:
 x=np.unpackbits(strata[k],count=len(p)).astype(bool)
 y=ref[1]
 metrics[str(k)]['comparison_k1_membership_different']=int(np.sum(x!=y))
 metrics[str(k)]['comparison_k1_membership_diff_weight_fraction']=float(np.sum(b[x!=y])/sum(b))
 print('diff',k,'vs1',np.sum(x!=y),flush=True)
for k in [7,11]:
 x=np.unpackbits(strata[k],count=len(p)).astype(bool)
 y=ref[3]
 metrics[str(k)]['comparison_k3_membership_different']=int(np.sum(x!=y))
 metrics[str(k)]['comparison_k3_membership_diff_weight_fraction']=float(np.sum(b[x!=y])/sum(b))
 print('diff',k,'vs3',np.sum(x!=y),flush=True)
# fixed congruence 1 mod 4 vs 3 mod4, no balancing cut needed
groups={}
for mod in (1,3):
 out={'obs':int(np.sum(p[obs]%4==mod)),'models':{key:0. for key in ['Wagstaff','Raw','Centered']},'fisher':{key:np.array([1.]) for key in ['Wagstaff','Raw','Centered']}}
 for lo,hi,n,label in RANGES:
  i,j=map(int,np.searchsorted(p,[lo,hi]));ll=L[i:j];P=pf[i:j];hh=H[i:j];c=float(np.sum(hh/P)/np.sum(b[i:j]));s=p[i:j]%4==mod
  for key,weights in (('Wagstaff',b[i:j]),('Raw',(ll+hh)/P),('Centered',(ll+hh-c*ll)/P)):
   out['models'][key]+=n*float(np.sum(weights[s])/np.sum(weights))
   dist=_fisher_count_distribution(np.asarray(weights/np.sum(weights),dtype=np.float64),s.astype(np.uint8),n)
   out['fisher'][key]=np.convolve(out['fisher'][key],dist)
 for key,dist in out['fisher'].items():
  out['fisher'][key]={'mean':distribution_mean(dist),'p_two':centered_two_sided_tail(dist,out['obs'],distribution_mean(dist))}
 groups[str(mod)]=out
print('CONGRUENCE',groups,flush=True)
(root/'audit_congruences.json').write_text(json.dumps({'per_shift':metrics,'p_mod4':groups},indent=2))


==> anc/analyses_2026-10-19/shift_sweep/audit_stage1.json <==
{
  "audit": {
    "p_lt_20000": 2257,
    "pair_count_match": true,
    "maximum_approximation_error": 0.00019532687785783764,
    "mean_approximation_error": 2.8518463303389645e-06
  },
  "population": 5761450,
  "even_pairs": 91808374,
  "checks": 640307731,
  "even_moduli_below_1e8": 4081095
}

==> anc/analyses_2026-10-19/shift_sweep/audit_v2_only.json <==
{
  "class_means": {
    "[13,1e3)": {
      "1": 0.16325000586975558,
      "2": 0.3379565847085288,
      "3": 0.34223748291425427,
      "4": 0.38330877427648524,
      "5": 0.31523241245774863,
      "6": 0.3441300788040274,
      "7": 0.3978502018045222,
      "8": 0.3015844590187892
    },
    "[1e3,1e4)": {
      "1": 0.1525840796528084,
      "2": 0.41545323816327473,
      "3": 0.5102778140912635,
      "4": 0.5354596145390449,
      "5": 0.5346022500487253,
      "6": 0.5173480944695369,
      "7": 0.5553160285806493,
      "8": 0.39144213948632806,
      "9": 0.8592720500101064
    },
    "[1e4,1e5)": {
      "1": 0.18436962163192025,
      "2": 0.5257197044795959,
      "3": 0.7246957879362892,
      "4": 0.771961221444062,
      "5": 0.7800953776348882,
      "6": 0.7896767572290067,
      "7": 0.7523400042835305,
      "8": 0.7980833774828505,
      "9": 0.8055866561029029,
      "10": 0.7412998117879224,
      "11": 0.8142911218243386,
      "12": 0.7885624711919832,
      "13": 0.7388327636022335,
      "16": 0.4364463777762032
    },
    "[1e5,1e6)": {
      "1": 0.21506297961213613,
      "2": 0.6557540960193046,
      "3": 0.9016937352258851,
      "4": 1.0097680240610472,
      "5": 1.035733224035916,
      "6": 1.0600736607776877,
      "7": 1.1022956621042248,
      "8": 1.0316895571611093,
      "9": 1.0412865943829592,
      "10": 1.1717243286137198,
      "11": 0.9853236018249277,
      "12": 1.0540027061788129,
      "13": 0.9567422199923947,
      "14": 1.188739322031469,
      "15": 0.7377390971601157,
      "18": 0.9222873403707068
    },
    "[1e6,1e7)": {
      "1": 0.2513547783305,
      "2": 0.8018919295002803,
      "3": 1.062616289784826,
      "4": 1.3048164632103854,
      "5": 1.3886148677246526,
      "6": 1.4255516288436028,
      "7": 1.4399996660661158,
      "8": 1.4561976109934265,
      "9": 1.4182905177553122,
      "10": 1.4229388027714063,
      "11": 1.4218333417843254,
      "12": 1.4321284640481566,
      "13": 1.4705304035760767,
      "14": 1.3958867340047323,
      "15": 1.6230758535354721,
      "16": 1.4891580038310916,
      "17": 1.7587933008687875,
      "18": 1.9239344590810792,
      "19": 0.7248663069001239,
      "20": 1.2939233609218188
    },
    "[1e7,1e8)": {
      "1": 0.30911535500934467,
      "2": 0.9661523191791924,
      "3": 1.3125747232781506,
      "4": 1.7519370454533678,
      "5": 1.9272760892727798,
      "6": 2.0365607204645477,
      "7": 2.0855099591660515,
      "8": 2.085985104079452,
      "9": 2.0940731171207867,
      "10": 2.078192742406215,
      "11": 2.131839700377735,
      "12": 2.0915130614759776,
      "13": 2.2012610126219574,
      "14": 2.1448824001055775,
      "15": 2.252575798178407,
      "16": 2.143127278175923,
      "17": 1.8766321753125774,
      "18": 2.0721057057954297,
      "19": 1.8311678643471487,
      "20": 1.5560468627518178,
      "21": 1.7511706150902084
    }
  },
  "results": {
    "S1_full": {
      "observed": 32,
      "n": 47,
      "mass": 25.898582247723436,
      "fisher_mean": 25.641625739767377,
      "p_two": 0.07311835903406323
    },
    "S1_2adic": {
      "observed": 31,
      "n": 47,
      "mass": 29.953552282175842,
      "fisher_mean": 29.724682903848667,
      "p_two": 0.756369704286515
    },
    "S2_full": {
      "observed": 19,
      "n": 47,
      "mass": 23.568419753376574,
      "fisher_mean": 23.51318505393946,
      "p_two": 0.1871957666273695
    },
    "S3_full": {
      "observed": 16,
      "n": 47,
      "mass": 21.57345593366531,
      "fisher_mean": 21.335753383540307,
      "p_two": 0.13683448815747096
    },
    "S3_2adic": {
      "observed": 18,
      "n": 47,
      "mass": 17.077822456221117,
      "fisher_mean": 16.860800788495162,
      "p_two": 0.7550957366679659
    },
    "S4_full": {
      "observed": 22,
      "n": 47,
      "mass": 23.43800055098062,
      "fisher_mean": 23.315146759029794,
      "p_two": 0.7680579637249386
    },
    "S5_full": {
      "observed": 28,
      "n": 47,
      "mass": 25.434670821477066,
      "fisher_mean": 25.202698646058675,
      "p_two": 0.45921573479250016
    },
    "S5_2adic": {
      "observed": 30,
      "n": 47,
      "mass": 29.999033891869427,
      "fisher_mean": 29.77564225550382,
      "p_two": 0.9999999999999999
    },
    "S6_full": {
      "observed": 29,
      "n": 47,
      "mass": 23.47491291696092,
      "fisher_mean": 23.450976549246857,
      "p_two": 0.10593714137971331
    },
    "S7_full": {
      "observed": 28,
      "n": 47,
      "mass": 21.333677354847847,
      "fisher_mean": 21.208686861178542,
      "p_two": 0.052384771410248464
    },
    "S7_2adic": {
      "observed": 19,
      "n": 47,
      "mass": 17.08042789896915,
      "fisher_mean": 16.862861573074987,
      "p_two": 0.5326674039552475
    },
    "S8_full": {
      "observed": 27,
      "n": 47,
      "mass": 23.533365496856142,
      "fisher_mean": 23.495875864137048,
      "p_two": 0.30572967524333217
    },
    "S9_full": {
      "observed": 24,
      "n": 47,
      "mass": 25.883286407677957,
      "fisher_mean": 25.751498995137403,
      "p_two": 0.6563045264467997
    },
    "S9_2adic": {
      "observed": 31,
      "n": 47,
      "mass": 29.953552282175842,
      "fisher_mean": 29.724682903848667,
      "p_two": 0.756369704286515
    },
    "S10_full": {
      "observed": 21,
      "n": 47,
      "mass": 23.40797101999859,
      "fisher_mean": 23.535237852447224,
      "p_two": 0.46418215673217633
    },
    "S11_full": {
      "observed": 22,
      "n": 47,
      "mass": 21.46021083824221,
      "fisher_mean": 21.528750079291175,
      "p_two": 1.0
    },
    "S11_2adic": {
      "observed": 18,
      "n": 47,
      "mass": 17.077822456221117,
      "fisher_mean": 16.860800788495162,
      "p_two": 0.7550957366679659
    },
    "S12_full": {
      "observed": 26,
      "n": 47,
      "mass": 23.383769330373127,
      "fisher_mean": 23.460370516609437,
      "p_two": 0.46414099295985933
    },
    "S13_full": {
      "observed": 22,
      "n": 46,
      "mass": 24.799466344400805,
      "fisher_mean": 24.80685598950356,
      "p_two": 0.45511824390366673
    },
    "S13_2adic": {
      "observed": 29,
      "n": 46,
      "mass": 29.520512152468754,
      "fisher_mean": 29.344931765781677,
      "p_two": 1.0000000000000002
    }
  }
}

==> anc/analyses_2026-10-19/shift_sweep/audit_v2_only.py <==
"""Replace Hpar(p) with W-weighted mean Hpar/log p conditional on v2(p-1) and interval."""
from pathlib import Path
import sys,json,csv
import numpy as np
from numba import njit,prange
root=Path(__file__).resolve().parent;SRC=root/'repro_v1.9.9'
sys.path[:0]=[str(SRC/'legacy_v1.8.8'),str(SRC/'v10')]
from mersenne_core import _linear_spf_sieve,_prime_capacity
from wagstaff_randomization import build_design,RANGES,MERSENNE_EXPONENTS,_fisher_count_distribution,distribution_mean,centered_two_sided_tail
z=np.load(root/'H1_even_population.npz');p=z['p'];Hp=z['Hp'];tau1=z['tau1'];v1=z['v1'];z.close();P=p.astype(float);L=np.log(P);LL=np.log(L);b=L/P;obs=np.searchsorted(p,MERSENNE_EXPONENTS)
wv=np.empty(len(p));classdict={}
for lo,hi,n,label in RANGES:
 i,j=map(int,np.searchsorted(p,[lo,hi])); ci=np.sum(Hp[i:j]/P[i:j])/np.sum(b[i:j]);groups={}
 for v in np.unique(v1[i:j]):
  m=v1[i:j]==v
  g=np.sum(Hp[i:j][m]/P[i:j][m])/np.sum(b[i:j][m]);groups[int(v)]=float(g)
  wv[i:j][m]=b[i:j][m]*(1+g-ci)
 assert abs(np.sum(wv[i:j])-np.sum(b[i:j]))<1e-9
 classdict[label]=groups
@njit(cache=True,parallel=True)
def tau_shift(p,spf,k):
 out=np.empty(len(p),np.uint16);v=np.empty(len(p),np.uint8)
 for i in prange(len(p)):
  x=int(p[i])-k;t=1;vv=0
  if x<=0:out[i]=0;v[i]=0;continue
  while x%2==0:vv+=1;x//=2
  t=vv+1
  while x>1:
   q=int(spf[x]);e=0
   while x%q==0:e+=1;x//=q
   t*=e+1
  out[i]=t;v[i]=vv
 return out,v
spf,_=_linear_spf_sieve(100_000_000,_prime_capacity(100_000_000))
res={}
for k in range(1,14):
 tau,v=(tau1,v1) if k==1 else tau_shift(p,spf,k)
 for typ in (['full','2adic'] if k%2 else ['full']):
  score=np.zeros(len(p));valid=p>k;score[valid]=(np.log(tau[valid].astype(float)) if typ=='full' else np.log1p(v[valid].astype(float)))/LL[valid]
  mass=0.;ds=np.array([1.]);ob=0;ns=0
  for lo,hi,n,label in RANGES:
   i,j=map(int,np.searchsorted(p,[lo,hi]));i+=int(k==13 and lo==13);n-=int(k==13 and lo==13)
   d=build_design(p,score,i,j,n,label,False)
   ii=obs[(obs>=i)&(obs<j)]-i;ob+=int(d.high[ii].sum());ns+=n
   w=wv[i:j]
   if k==13 and lo==13:w=w*(np.sum(b[i:j])/np.sum(w))
   mass+=n*np.sum(w[d.high.astype(bool)])/np.sum(w)
   di=_fisher_count_distribution(np.asarray(w/np.sum(w),dtype=np.float64),d.high,n)
   ds=np.convolve(ds,di)
  mean=distribution_mean(ds)
  res[f'S{k}_{typ}']={'observed':ob,'n':ns,'mass':float(mass),'fisher_mean':mean,'p_two':centered_two_sided_tail(ds,ob,mean)}
  print(k,typ,ob,f'{mass:.4f}',flush=True)
(root/'audit_v2_only.json').write_text(json.dumps({'class_means':classdict,'results':res},indent=2))
with (root/'v2_only_summary.csv').open('w',newline='') as f:
 wr=csv.writer(f);wr.writerow(['k','type','observed','n','v2_only_mass','mean','p_two'])
 for key,d in res.items():wr.writerow([int(key.split('_')[0][1:]),key.split('_')[1],d['observed'],d['n'],d['mass'],d['fisher_mean'],d['p_two']])


==> anc/analyses_2026-10-19/shift_sweep/build_H1par.py <==
"""Compute unchanged V10 singleton H of p-1-aligned even orders, all prime a<p."""
import sys,math,time,json
from pathlib import Path
import numpy as np
from numba import njit,prange
root=Path(__file__).resolve().parent
src=root/'repro_v1.9.9'
sys.path[0:0]=[str(src/'legacy_v1.8.8'),str(src/'v10')]
from mersenne_core import _linear_spf_sieve,_prime_capacity,_order_of_two
from structural_model import sector_radii,cumulants_one
from all_target_kernels import actual_target_log_filter
from h3_even_run import fixed_t
T=time.monotonic()
def say(s):print(f'{time.monotonic()-T:.2f} seconds: {s}',flush=True)
@njit(cache=True,parallel=True)
def tabulate_t1(grid,mods):
    out=np.empty((len(mods),len(grid)))
    for k in prange(len(mods)):
        for j in range(len(grid)):
            out[k,j]=fixed_t(grid[j],int(mods[k]),1)
    return out
@njit(cache=True)
def accumulate_even_p1(p,mods,spf,rank,bins,frac,smalls,tab):
 n=p.size; se=np.zeros(n);e1=np.zeros(n);e2=np.zeros(n);e3=np.zeros(n);Le=np.zeros(n,np.uint16)
 pairs=0;checks=0;maxp=int(p[-1]);active_even=0
 for j in range(1,len(mods)):
  a=int(mods[j]);d=_order_of_two(a,spf)
  if d%2 != 0:continue
  active_even+=1
  k=a+(1-a)%d
  if k<=a:k+=d
  if k<13:k+=((13-k+d-1)//d)*d
  if a<1000:
   idx=np.searchsorted(smalls,a)
   if idx>=len(smalls) or smalls[idx]!=a:raise ValueError('mod not found')
  else:
   z1=1./(a-1);z2=z1*z1;z3=z2*z1
  while k<=maxp:
   checks+=1
   if spf[k]==k:
    i=int(rank[k]);pairs+=1
    if a<1000:
     bb=int(bins[i]);tt=tab[idx,bb]*(1-frac[i])+tab[idx,bb+1]*frac[i]
     se[i]+=tt;Le[i]+=1
    else:
     e1[i]+=z1;e2[i]+=z2;e3[i]+=z3;Le[i]+=1
   k+=d
 return se,e1,e2,e3,Le,pairs,checks,active_even
@njit(cache=True)
def exact_p1_even(p,r,spf,mods):
 e=np.zeros(len(p));Le=np.zeros(len(p),np.uint16)
 for i in range(len(p)):
  pi=int(p[i]);ri=r[i]
  for j in range(1,len(mods)):
   a=int(mods[j]);
   if a>=pi:break
   d=_order_of_two(a,spf)
   if d%2==0 and (pi-1)%d==0:
    e[i]+=actual_target_log_filter(pi,ri,a);Le[i]+=1
 return e,Le
@njit(cache=True)
def tau1_calc(p,spf):
 tau=np.empty(p.size,np.uint16);v=np.empty(p.size,np.uint8)
 for i in range(p.size):
  x=int(p[i])-1;vv=0
  while x%2==0:x//=2;vv+=1
  s=1
  while x>1:
   d=int(spf[x]);ee=0
   while x%d==0:x//=d;ee+=1
   s*=ee+1
  tau[i]=s*(vv+1);v[i]=vv
 return tau,v

def main():
 say('sieve');spf,primes=_linear_spf_sieve(100_000_000,_prime_capacity(100_000_000));p=primes[primes>=13].copy()
 say('tau p-1');tau,v=tau1_calc(p,spf)
 r=sector_radii(p);x=np.sqrt(r)
 gx=np.unique(np.r_[np.arange(x.min(),70,.09),np.arange(70,200,.27),np.arange(200,600,.7),np.arange(600,x.max(),1.2),x.max()]);small=primes[(primes>=3)&(primes<1000)].astype(np.int64)
 say('singleton grid target 1');tab=tabulate_t1(gx**2,small)
 bins=np.clip(np.searchsorted(gx,x)-1,0,len(gx)-2).astype(np.uint16);frac=((x-gx[bins])/(gx[bins+1]-gx[bins])).astype(np.float32)
 rank=np.zeros(100_000_000,np.uint32);rank[p]=np.arange(len(p),dtype=np.uint32)
 say('progression enumeration');s,e1,e2,e3,L,pairs,checks,num_mods=accumulate_even_p1(p,primes,spf,rank,bins,frac,small,tab)
 say(f'finished: {pairs} pairs, {checks} checks, {num_mods} even-order moduli')
 gx2=np.unique(np.r_[np.arange(x.min(),70,.08),np.arange(70,200,.15),np.arange(200,600,.3),np.arange(600,x.max(),.5),x.max()]);cc=np.array([cumulants_one(float(xx*xx))[:3] for xx in gx2]);mu=np.interp(x,gx2,cc[:,0]);var=np.interp(x,gx2,cc[:,1]);k3=np.interp(x,gx2,cc[:,2]);alpha=(k3-3*mu*mu-mu)/6.
 H=s+mu*e1-.5*(mu+var)*e2+alpha*e3
 cut=np.searchsorted(p,20000);say('full exact p<20000 audit');ss,LL=_linear_spf_sieve(20000,_prime_capacity(20000));ex,nel=exact_p1_even(p[:cut],r[:cut],ss,LL)
 audit={'p_lt_20000':int(cut),'pair_count_match':bool(np.array_equal(nel,L[:cut])),'maximum_approximation_error':float(np.max(np.abs(H[:cut]-ex))),'mean_approximation_error':float(np.mean(np.abs(H[:cut]-ex)))}
 if not audit['pair_count_match']:raise ValueError('pair count differs')
 H[:cut]=ex
 np.savez_compressed(root/'H1_even_population.npz',p=p,Hp=H,tau1=tau,v1=v,pairs_even=np.asarray(pairs,dtype=np.int64),counts=L)
 (root/'audit_stage1.json').write_text(json.dumps({'audit':audit,'population':len(p),'even_pairs':pairs,'checks':checks,'even_moduli_below_1e8':num_mods},indent=2))
 say('saved; '+str(audit))
if __name__=='__main__':main()


==> anc/analyses_2026-10-19/shift_sweep/class_only_summary.csv <==
k,type,observed,n,class_only_mass,fisher_mean,p_two
1,full,32,47,25.50947197180159,25.25505661600498,0.05293525435595438
1,2adic,31,47,29.95047907369016,29.723484764680393,0.7563676466694408
2,full,19,47,23.56748952196145,23.516020316851453,0.187156410546455
3,full,16,47,21.56538242790277,21.331791191394483,0.1368659544407202
3,2adic,18,47,17.065167760004176,16.85228661689229,0.7550509933248087
4,full,22,47,23.457415054535456,23.328911329155442,0.7680173786575204
5,full,28,47,25.770704087188356,25.541243425856788,0.5524209205030756
5,2adic,30,47,30.000119875236372,29.77892480102898,1.0
6,full,29,47,23.467405635218125,23.446820114722726,0.10589012081493333
7,full,28,47,21.33828503746403,21.208652253447987,0.052390013373494373
7,2adic,19,47,17.067773202752207,16.85434683064819,0.5325846955233831
8,full,27,47,23.52300738002932,23.490145437461166,0.3056237541302804
9,full,24,47,25.43821185888679,25.310789993038828,0.7671262030212281
9,2adic,31,47,29.95047907369016,29.723484764680393,0.7563676466694408
10,full,21,47,23.422560816946095,23.546669707872447,0.46398676700118546
11,full,22,47,21.462689122883297,21.528137368704186,0.9999999999999996
11,2adic,18,47,17.065167760004176,16.85228661689229,0.7550509933248087
12,full,26,47,23.37172924532672,23.453007199936664,0.4640215585088949
13,full,22,46,25.062035827240578,25.064798493170574,0.3722495286897277
13,2adic,29,46,29.52016046986266,29.347169943892666,1.0000000000000002


==> anc/analyses_2026-10-19/shift_sweep/compare.py <==
#!/usr/bin/env python3
"""Compare uncentered and interval-centered transmission for fixed, uncompressed H_even(p-1).
Historical partitions constructed independently of responses using Appendix A.8 Wagstaff method.
Mass allocations and Fisher exact no-replacement diagnostics explicitly separated.
"""
import sys,math,time,csv,json,hashlib
from pathlib import Path
import numpy as np
ROOT=Path(__file__).resolve().parent
SRC=ROOT/'repro_v1.9.9'
sys.path[:0]=[str(SRC/'legacy_v1.8.8'),str(SRC/'v10')]
from mersenne_core import _linear_spf_sieve,_prime_capacity
from numba import njit, prange
from wagstaff_randomization import RANGES,MERSENNE_EXPONENTS,build_design,observed_statistics,_fisher_count_distribution,distribution_mean,centered_two_sided_tail
T=time.monotonic()
def say(s):print(f'{time.monotonic()-T:.2f}s {s}',flush=True)
@njit(cache=True,parallel=True)
def tau3_calc(p,spf):
 tau=np.empty(p.size,np.uint16);v=np.empty(p.size,np.uint8)
 for i in prange(p.size):
  x=int(p[i])-3;vv=0
  while x%2==0:x//=2;vv+=1
  t=1
  while x>1:
   q=int(spf[x]);e=0
   while x%q==0:x//=q;e+=1
   t*=e+1
  tau[i]=t*(vv+1);v[i]=vv
 return tau,v
z=np.load(ROOT/'H1_even_population.npz');p=z['p'];H=z['Hp'];v1=z['v1'];tau1=z['tau1']
say('reconstructing tau(p-3)');spf,_=_linear_spf_sieve(100_000_000,_prime_capacity(100_000_000));tau3,v3=tau3_calc(p,spf);del spf
P=p.astype(float);lp=np.log(P);ll=np.log(lp);b=lp/P
scores={'S1_full':np.log(tau1.astype(float))/ll,'S1_2adic':np.log1p(v1.astype(float))/ll,'S3_full':np.log(tau3.astype(float))/ll,'S3_2adic':np.log1p(v3.astype(float))/ll}
obs_index=np.searchsorted(p,MERSENNE_EXPONENTS);assert np.array_equal(p[obs_index],MERSENNE_EXPONENTS)
spec=[]
for lo,hi,n,label in RANGES:
 i,j=map(int,np.searchsorted(p,[lo,hi])); B=float(np.sum(b[i:j])); A=float(np.sum(H[i:j]/P[i:j]));c=A/B
 raw=(lp[i:j]+H[i:j])/P[i:j]; centered=(lp[i:j]+H[i:j]-c*lp[i:j])/P[i:j]
 if np.any(centered<=0):print('WARNING NEGATIVE CENTERED',label, int((centered<=0).sum()))
 spec.append(dict(lo=lo,hi=hi,n=n,label=label,i=i,j=j,c=c,raw=raw,centered=centered,B=B,Hmass=A,
                 multiplier_min=float(np.min(centered/b[i:j])),multiplier_max=float(np.max(centered/b[i:j])),
                 positivity_count=int((centered<=0).sum()),centering_mass_abs_difference=float(abs(np.sum(centered)-B))))
 say(f'{label} factor 1+c={1+c:.6f}; lowest multiplier {spec[-1]["multiplier_min"]:.6f}')
output={'metadata':{'model':'H_par aligned with p-1: all a<p prime, ord_a(2) even and ord_a(2)|(p-1)','fixed_response':'V10 singleton F_a, target 1, original sector prior','universe':len(p),'pairs_even':int(z['pairs_even']),'partition':'A.8 six-interval log(p)/p balanced separately for each S','unanchored':'(log p+H_par)/p','centered':'(log p+H_par-c_I log p)/p','c_I':'sum(H_par(p)/p)/sum(log p/p) for p in decade I','mass_conservation':'by interval under centered law','post_hoc':True},'interval_centers':[], 'partition_results':{}}
for s in spec:
 output['interval_centers'].append({k:(int(val) if isinstance(val,np.integer) else val) for k,val in s.items() if k in ['lo','hi','n','label','c','B','Hmass','multiplier_min','multiplier_max','positivity_count','centering_mass_abs_difference']})
for name,score in scores.items():
 say('design '+name)
 dat={'rows':[],'models':{m:{'mass_allocation':0.0,'distribution':np.array([1.])} for m in ('Wagstaff','Uncentered','Centered')},'observed_high':0}
 for s in spec:
  i,j=s['i'],s['j'];d=build_design(p,score,i,j,s['n'],s['label'],False)
  sel=d.high.astype(bool)
  ids=obs_index[(obs_index>=i)&(obs_index<j)]-i
  hi_obs=int(d.high[ids].sum());dat['observed_high']+=hi_obs
  row={'interval':s['label'],'sample_n':s['n'],'observed_high':hi_obs,'c_I':s['c'],'amplification':1+s['c'], 'threshold':d.threshold,'wagstaff_high_mass':d.high_mass}
  for model,w in (('Wagstaff',b[i:j]),('Uncentered',s['raw']),('Centered',s['centered'])):
   high_frac=float(np.sum(w[sel])/np.sum(w));allocation=s['n']*high_frac
   assert np.all(w>0)
   dist=_fisher_count_distribution(np.asarray(w/np.sum(w),dtype=np.float64),d.high,s['n'])
   dat['models'][model]['mass_allocation']+=allocation
   dat['models'][model]['distribution']=np.convolve(dat['models'][model]['distribution'],dist)
   row[model]={'high_fraction':high_frac,'mass_allocation':allocation,'fisher_mean':distribution_mean(dist)}
  lhs=row['Centered']['high_fraction']-row['Wagstaff']['high_fraction'];rhs=(1+s['c'])*(row['Uncentered']['high_fraction']-row['Wagstaff']['high_fraction'])
  row['identity_error']=float(lhs-rhs)
  if abs(lhs-rhs)>3e-9:raise ValueError(f'centering identity mismatch {name} {s["label"]} {lhs} vs {rhs}')
  dat['rows'].append(row)
 obs=dat['observed_high']
 for model,v in dat['models'].items():
  dist=v.pop('distribution');mean=distribution_mean(dist)
  v.update({'mass_allocation_low':47-v['mass_allocation'],'fisher_exact_mean':mean,
            'fisher_exact_p_two_centered':centered_two_sided_tail(dist,obs,mean),
            'fisher_p_lower':float(np.sum(dist[:obs+1])), 'fisher_p_upper':float(np.sum(dist[obs:])),
            'fisher_count_probabilities':dist.tolist()})
 say(f'{name}: observed {obs}/47; allocations '+', '.join(f'{k}={v["mass_allocation"]:.6f}' for k,v in dat['models'].items()))
 output['partition_results'][name]=dat
(ROOT/'results.json').write_text(json.dumps(output,indent=2,ensure_ascii=False)+'\n')
with (ROOT/'comparison_intervals.csv').open('w',newline='') as f:
 keys=['score','interval','sample_n','observed_high','c_I','amplification','Wagstaff','Uncentered','Centered']
 cw=csv.DictWriter(f,fieldnames=keys);cw.writeheader()
 for score,dat in output['partition_results'].items():
  for row in dat['rows']:
   cw.writerow({**{k:row[k] for k in ['interval','sample_n','observed_high','c_I','amplification']},'score':score,**{k:row[k]['mass_allocation'] for k in ['Wagstaff','Uncentered','Centered']}})
with (ROOT/'comparison_totals.csv').open('w',newline='') as f:
 cw=csv.writer(f);cw.writerow(['score','observed_high','model','mass_allocation_high','fisher_mean','p_two','p_lower','p_upper'])
 for score,d in output['partition_results'].items():
  for model,v in d['models'].items():cw.writerow([score,d['observed_high'],model,v['mass_allocation'],v['fisher_exact_mean'],v['fisher_exact_p_two_centered'],v['fisher_p_lower'],v['fisher_p_upper']])
say('DONE')


==> anc/analyses_2026-10-19/shift_sweep/h3_even_run.py <==
import sys,time,json,math
from pathlib import Path
import numpy as np
from numba import njit,prange
R=Path(__file__).resolve().parent;sys.path[:0]=[str(R/'repro_v1.9.9/legacy_v1.8.8'),str(R/'repro_v1.9.9/v10')]
from mersenne_core import _linear_spf_sieve,_prime_capacity,_order_of_two
from structural_model import sector_radii,cumulants_one,log_weight,TAIL_LOG_CUTOFF,cumulant_log_filter
from all_target_kernels import actual_target_log_filter
from wagstaff_randomization import RANGES,MERSENNE_EXPONENTS,build_design,observed_statistics,fisher_distribution,upper_tail,centered_two_sided_tail,distribution_mean
T=time.time();out=R/'h3_even_output';out.mkdir(exist_ok=True)
def say(s):print(f'{time.time()-T:.1f}s {s}',flush=True)
@njit(cache=True,parallel=True)
def tau3_calc(p,spf):
    tau=np.zeros(p.size,np.uint16);v=np.zeros(p.size,np.uint8)
    for i in prange(p.size):
        x=int(p[i])-3;vv=0
        while x%2==0:x//=2;vv+=1
        a=1
        while x>1:
            q=int(spf[x]);ee=0
            while x%q==0:x//=q;ee+=1
            a*=ee+1
        tau[i]=a*(vv+1);v[i]=vv
    return tau,v
@njit(cache=True)
def fixed_t(R,a,t=7):
    q=a-1;t%=a
    if t==0:return 0.
    mode=max(2,int(math.sqrt(R)))
    if mode>=R:mode=int(math.ceil(R))-1
    while mode+1<R and log_weight(R,mode+1)>log_weight(R,mode):mode+=1
    while mode>2 and log_weight(R,mode-1)>log_weight(R,mode):mode-=1
    peak=log_weight(R,mode);lo=mode;hi=mode
    while lo>2 and log_weight(R,lo-1)-peak>TAIL_LOG_CUTOFF:lo-=1
    while hi+1<R and log_weight(R,hi+1)-peak>TAIL_LOG_CUTOFF:hi+=1
    summ=sw=0.
    for n in range(lo,hi+1):
        w=math.exp(log_weight(R,n)-peak)
        z=powint(t,q//math.gcd(n,q),a)
        N=math.gcd(n,q) if z==1 else 0
        Ps=math.exp((n-1)*math.log1p(-1/q))+(-1 if (n-1)&1 else 1)*(N-1)*math.exp(-(n-1)*math.log(q))
        summ+=w*Ps;sw+=w
    return -math.log(1./q+(1-1./q)*summ/sw)
@njit(cache=True)
def powint(b,e,m):
    r=1
    while e:
        if e&1:r=r*b%m
        b=b*b%m;e//=2
    return r
@njit(cache=True,parallel=True)
def tabulate(grid,mods):
    res=np.empty((len(mods),len(grid)))
    for k in prange(len(mods)):
        for j in range(len(grid)):res[k,j]=fixed_t(grid[j],int(mods[k]))
    return res
@njit(cache=True)
def accumulate(p,allmods,spf,rank,bins,frac,smallmods,tab):
    n=p.size; se=np.zeros(n);so=np.zeros(n); e1=np.zeros(n);e2=np.zeros(n);e3=np.zeros(n);o1=np.zeros(n);o2=np.zeros(n);o3=np.zeros(n)
    Le=np.zeros(n,np.uint16);Lo=np.zeros(n,np.uint16);pairs=0;checks=0;maxp=int(p[-1])
    for j in range(1,len(allmods)):
        a=int(allmods[j]);d=_order_of_two(a,spf)
        k=a+(3-a)%d
        if k<=a:k+=d
        if k<13:k+=((13-k+d-1)//d)*d
        even=(d&1)==0
        if a<1000:
            idx=np.searchsorted(smallmods,a)
            if idx>=len(smallmods) or smallmods[idx]!=a:raise ValueError('mod')
        else:
            z1=1./(a-1);z2=z1*z1;z3=z1*z2
        while k<=maxp:
            checks+=1
            if spf[k]==k:
                i=int(rank[k]);pairs+=1
                if a<1000:
                    b=int(bins[i]);t=tab[idx,b]*(1-frac[i])+tab[idx,b+1]*frac[i]
                    if even:se[i]+=t;Le[i]+=1
                    else:so[i]+=t;Lo[i]+=1
                elif even:
                    e1[i]+=z1;e2[i]+=z2;e3[i]+=z3;Le[i]+=1
                else:
                    o1[i]+=z1;o2[i]+=z2;o3[i]+=z3;Lo[i]+=1
            k+=d
    return se,so,e1,e2,e3,o1,o2,o3,Le,Lo,pairs,checks
@njit(cache=True)
def get_cumulants(r):
    c=np.zeros((len(r),3))
    for i in range(len(r)):
        cc=cumulants_one(r[i]);c[i,0]=cc[0];c[i,1]=cc[1];c[i,2]=cc[2]
    return c
@njit(cache=True)
def exact_small(p,r,spf,mods):
    e=np.zeros(len(p));o=np.zeros(len(p));Le=np.zeros(len(p),np.uint16);Lo=np.zeros(len(p),np.uint16)
    for i in range(len(p)):
        pi=int(p[i]);ri=r[i]
        for j in range(1,len(mods)):
            a=int(mods[j]);
            if a>=pi:break
            d=_order_of_two(a,spf)
            if (pi-3)%d==0:
                y=actual_target_log_filter(pi,ri,a)
                if d%2==0:e[i]+=y;Le[i]+=1
                else:o[i]+=y;Lo[i]+=1
    return e,o,Le,Lo

def design(p,z):
    ds=[build_design(p,z,*map(int,np.searchsorted(p,[l,h])),n,label,False) for l,h,n,label in RANGES]
    obs,_=observed_statistics(p,ds);dist=fisher_distribution(ds);mean=distribution_mean(dist)
    return ds,dict(high=int(obs),low=47-int(obs),null_mean=float(mean),p_upper=float(upper_tail(dist,obs)),p_two=float(centered_two_sided_tail(dist,obs,mean)),thresholds=[float(d.threshold) for d in ds])
def allocation(p,ds,score):
    tot=0.;by=[]
    for d in ds:
        l=slice(d.begin,d.end);pf=p[l].astype(float);sel=d.high.astype(bool)
        we=(np.log(pf)+score[l])/pf;base=np.log(pf)/pf
        high=float(we[sel].sum()/we.sum());tot+=d.sample_n*high
        by.append(dict(interval=d.label,n=d.sample_n,baseline_high=float(base[sel].sum()/base.sum()),model_high=high,allocation=d.sample_n*high))
    return dict(high=float(tot),low=float(47-tot),rows=by)
def main():
    say('sieve prime exponents < 1e8');spf,primes=_linear_spf_sieve(100_000_000,_prime_capacity(100_000_000));p=primes[primes>=13].copy()
    say(f'p count {len(p)}; computing tau(p-3)');tau,v=tau3_calc(p,spf);odd=tau.astype(float)/(v+1);even=odd*v;ll=np.log(np.log(p.astype(float)))
    scores=dict(S3=np.log(tau)/ll,S3_even=np.log(even)/ll,S3_odd=np.log(odd)/ll)
    tests={};designs={}
    for key,s in scores.items():
        designs[key],tests[key]=design(p,s);say(f'{key}: {tests[key]["high"]} high, p2={tests[key]["p_two"]:.6g}')
    rr=sector_radii(p);x=np.sqrt(rr)
    grid_x=np.unique(np.r_[np.arange(x.min(),70,.09),np.arange(70,200,.27),np.arange(200,600,.7),np.arange(600,x.max(),1.2),x.max()]);mods=primes[(primes>=3)&(primes<1000)].astype(np.int64)
    say(f'fixed target 7 grid ({len(mods)} x {len(grid_x)})');table=tabulate(grid_x**2,mods)
    b=np.clip(np.searchsorted(grid_x,x)-1,0,len(grid_x)-2).astype(np.uint16);frac=((x-grid_x[b])/(grid_x[b+1]-grid_x[b])).astype(np.float32)
    rank=np.zeros(100_000_000,np.uint32);rank[p]=np.arange(len(p),dtype=np.uint32)
    say('full exact order progressions; parity split')
    se,so,e1,e2,e3,o1,o2,o3,Le,Lo,pairs,checks=accumulate(p,primes,spf,rank,b,frac,mods,table)
    say(f'order progression finished, matched pairs {pairs}, checks {checks}')
    np.savez(out/'stage1.npz',p=p,tau=tau,v=v,se=se,so=so,e1=e1,e2=e2,e3=e3,o1=o1,o2=o2,o3=o3,Le=Le,Lo=Lo, pairs=pairs,checks=checks)
    say('STAGE1 SAVED')
    return

if __name__=="__main__":main()


==> anc/analyses_2026-10-19/shift_sweep/results_sk.json <==
{
  "definition": {
    "universe": "prime p in [13,1e8), k=1..13; for k=13 p=13 excluded (p-k=0)",
    "Hpar": "fixed aligned even-order H(p-1) from prior complete census, ord_a(2)|p-1 and 2|ord_a(2), a<p, singleton target 1",
    "scores": "S_k=log(tau(p-k))/log(log(p))",
    "two_adic": "S_k,2ad=log(1+v2(p-k))/log(log(p)); constant zero for even shifts k",
    "baseline": "b=log(p)/p",
    "raw": "(log(p)+Hpar(p))/p",
    "centered": "(log(p)+Hpar(p)-ci*log(p))/p",
    "ci": "weighted mean Hpar/log(p) in each decade under Wagstaff; for k=13 omit p=13 and recompute ci for eligible domain",
    "design": "Wagstaff-balanced high/low from original V10 Appendix A.8, with six range sample counts; k13 first range has n=9",
    "fisher": "exact nonreplacement conditional distribution per interval",
    "selection": "post hoc exploratory; no multiple testing correction"
  },
  "interval_centers": [
    {
      "interval": "[13,1e3)",
      "ci": 0.25419127189996066,
      "n": 10
    },
    {
      "interval": "[1e3,1e4)",
      "ci": 0.3095868786185928,
      "n": 8
    },
    {
      "interval": "[1e4,1e5)",
      "ci": 0.4102866703430977,
      "n": 6
    },
    {
      "interval": "[1e5,1e6)",
      "ci": 0.5121927896168743,
      "n": 5
    },
    {
      "interval": "[1e6,1e7)",
      "ci": 0.6286649494415265,
      "n": 5
    },
    {
      "interval": "[1e7,1e8)",
      "ci": 0.7942936001622389,
      "n": 13
    }
  ],
  "results": {
    "S1_full": {
      "k": 1,
      "type": "full",
      "obs_high": 32,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 7,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 5.049434626472723,
            "fisher_mean": 4.824096601748259,
            "high_frac": 0.5049434626472723
          },
          "Raw": {
            "mass_allocation_high": 5.313809785489594,
            "fisher_mean": 5.046669889742219,
            "high_frac": 0.5313809785489594
          },
          "Centered": {
            "mass_allocation_high": 5.381011643418847,
            "fisher_mean": 5.103129427126866,
            "high_frac": 0.5381011643418847
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 5,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 4.005386193474362,
            "fisher_mean": 4.004388473890993,
            "high_frac": 0.5006732741842953
          },
          "Raw": {
            "mass_allocation_high": 4.366989921992073,
            "fisher_mean": 4.363132636801881,
            "high_frac": 0.5458737402490091
          },
          "Centered": {
            "mass_allocation_high": 4.4789376916007155,
            "fisher_mean": 4.474153113370036,
            "high_frac": 0.5598672114500894
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 4,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 2.999695498085988,
            "fisher_mean": 2.9995774249737877,
            "high_frac": 0.499949249680998
          },
          "Raw": {
            "mass_allocation_high": 3.4290361792944757,
            "fisher_mean": 3.4285952653767624,
            "high_frac": 0.5715060298824126
          },
          "Centered": {
            "mass_allocation_high": 3.605188937830344,
            "fisher_mean": 3.6046072852064275,
            "high_frac": 0.600864822971724
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 4,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.4999244548508024,
            "fisher_mean": 2.499913708067629,
            "high_frac": 0.49998489097016047
          },
          "Raw": {
            "mass_allocation_high": 2.992016398653192,
            "fisher_mean": 2.9919660631072,
            "high_frac": 0.5984032797306383
          },
          "Centered": {
            "mass_allocation_high": 3.244062344097327,
            "fisher_mean": 3.243991549228144,
            "high_frac": 0.6488124688194654
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 3,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.500001166615701,
            "fisher_mean": 2.5000013070243767,
            "high_frac": 0.5000002333231401
          },
          "Raw": {
            "mass_allocation_high": 3.1157882876533356,
            "fisher_mean": 3.1157817533692835,
            "high_frac": 0.6231576575306671
          },
          "Centered": {
            "mass_allocation_high": 3.502912066967203,
            "fisher_mean": 3.502901796321067,
            "high_frac": 0.7005824133934406
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 9,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.4999994249828905,
            "fisher_mean": 6.499998914986514,
            "high_frac": 0.49999995576791467
          },
          "Raw": {
            "mass_allocation_high": 8.394561948558213,
            "fisher_mean": 8.394554094038675,
            "high_frac": 0.645735534504478
          },
          "Centered": {
            "mass_allocation_high": 9.899400836141309,
            "fisher_mean": 9.89938886651799,
            "high_frac": 0.76149237201087
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.554441364482464,
          "mass_allocation_low": 23.445558635517536,
          "fisher_mean": 23.32797643069156,
          "p_two_centered": 0.011540262680912405,
          "p_lower": 0.9969540749662403,
          "p_upper": 0.00740204354947597,
          "fisher_distribution": [
            5.1176459720869534e-15,
            2.520192568461856e-13,
            6.052143850111366e-12,
            9.446987189259317e-11,
            1.0779043559851616e-09,
            9.585714191384385e-09,
            6.917747558862984e-08,
            4.165135376031522e-07,
            2.1347636577507216e-06,
            9.45641268315488e-06,
            3.663503192927527e-05,
            0.0001252994458851871,
            0.00038123506791158256,
            0.0010383362215375077,
            0.0025446257324210834,
            0.005635212027958876,
            0.011317338879539276,
            0.020673361903645163,
            0.034432714241628956,
            0.05239499847607201,
            0.07295552973170692,
            0.09307019905710841,
            0.10887706012050553,
            0.11686604131762497,
            0.11512998726554825,
            0.10409513955431134,
            0.08635345179654026,
            0.06568565938593866,
            0.04577209877744117,
            0.029182537569295616,
            0.01699543606859485,
            0.00902297114562745,
            0.004356118515716235,
            0.0019067007064501266,
            0.0007539368188499407,
            0.0002681516994676716,
            8.534190470681769e-05,
            2.4151886336261174e-05,
            6.031395683768044e-06,
            1.3165943935686534e-06,
            2.482518376260355e-07,
            3.982116797881697e-08,
            5.325452791575061e-09,
            5.775122854551952e-10,
            4.877031227625276e-11,
            3.007788611955434e-12,
            1.2044819420564442e-13,
            2.3494746140408385e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 27.612202521640885,
          "mass_allocation_low": 19.387797478359115,
          "fisher_mean": 27.34069970243602,
          "p_two_centered": 0.17635454136754197,
          "p_lower": 0.9422297084728718,
          "p_upper": 0.10350539117755578,
          "fisher_distribution": [
            5.236443243245608e-19,
            3.699793677852224e-17,
            1.275908837850488e-15,
            2.862199399108916e-14,
            4.696324355689999e-13,
            6.008952189500169e-12,
            6.241863305961866e-11,
            5.411152516191515e-10,
            3.994083939837135e-09,
            2.5483458447363705e-08,
            1.4220511289728458e-07,
            7.005557242735757e-07,
            3.06984970837326e-06,
            1.2039758649171153e-05,
            4.247701550098483e-05,
            0.0001353805835081048,
            0.0003911504999795193,
            0.0010274809516465447,
            0.002459684193718687,
            0.005376486986395393,
            0.010747216104331126,
            0.019668842248681966,
            0.03298444914944436,
            0.05071224336556747,
            0.07149632860639801,
            0.09242454532612258,
            0.10951153347319968,
            0.11885178915373423,
            0.11802979288874177,
            0.10711193476392561,
            0.08867590861805247,
            0.06683138243671592,
            0.04573509965042787,
            0.028331743218768492,
            0.015828725045836406,
            0.007940461930655628,
            0.00355768091977077,
            0.0014145804088702759,
            0.0004952694147582956,
            0.00015122913245251734,
            3.979053650160384e-05,
            8.883286602037268e-06,
            1.6488201530653845e-06,
            2.474152109019906e-07,
            2.8817471020655713e-08,
            2.442595894617218e-09,
            1.3391945965975387e-10,
            3.561522618844956e-12
          ]
        },
        "Centered": {
          "mass_allocation_high": 30.111513520055745,
          "mass_allocation_low": 16.888486479944255,
          "fisher_mean": 29.828172037770535,
          "p_two_centered": 0.5336405052863457,
          "p_lower": 0.7982733795501301,
          "p_upper": 0.3032206494360337,
          "fisher_distribution": [
            2.2008596391178924e-22,
            2.1053368826656412e-20,
            9.812318116077592e-19,
            2.969293456875156e-17,
            6.559654063540215e-16,
            1.1278095324486578e-14,
            1.5710400547487825e-13,
            1.822631601008549e-12,
            1.7965601301832296e-11,
            1.5274174754063306e-10,
            1.133260042136153e-09,
            7.406169595132979e-09,
            4.295447159881755e-08,
            2.224516626315904e-07,
            1.0338745991724955e-06,
            4.3303112824448515e-06,
            1.6401825008233334e-05,
            5.634149678472575e-05,
            0.000175932191813103,
            0.000500340167247341,
            0.001297888701162682,
            0.0030743497299830862,
            0.006655172329340985,
            0.013172407568656636,
            0.023842334463303666,
            0.03946015836439261,
            0.0596917603505062,
            0.08247113035796814,
            0.10396077821182365,
            0.11940366081371208,
            0.1247345269783949,
            0.11826052870972377,
            0.10149402898616373,
            0.07860007877207795,
            0.054720960625956966,
            0.034094180596786594,
            0.018908763756007755,
            0.009274343331038576,
            0.003991286005447204,
            0.0014925638178546463,
            0.000479139411457188,
            0.00012999917545633457,
            2.9205122870100768e-05,
            5.281892875239011e-06,
            7.381910642406009e-07,
            7.472865842209041e-08,
            4.869225201642265e-09,
            1.530935183639086e-10
          ]
        }
      }
    },
    "S1_2adic": {
      "k": 1,
      "type": "2adic",
      "obs_high": 31,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 6,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 4.9355721409453785,
            "fisher_mean": 4.756913840321443,
            "high_frac": 0.4935572140945379
          },
          "Raw": {
            "mass_allocation_high": 5.25938029169864,
            "fisher_mean": 5.0320842967171036,
            "high_frac": 0.525938029169864
          },
          "Centered": {
            "mass_allocation_high": 5.3416894973901865,
            "fisher_mean": 5.102188742099076,
            "high_frac": 0.5341689497390186
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 5,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 3.991197649962538,
            "fisher_mean": 3.9909910812951077,
            "high_frac": 0.49889970624531726
          },
          "Raw": {
            "mass_allocation_high": 4.471802029658528,
            "fisher_mean": 4.467761513639575,
            "high_frac": 0.558975253707316
          },
          "Centered": {
            "mass_allocation_high": 4.620590839419034,
            "fisher_mean": 4.615371274294695,
            "high_frac": 0.5775738549273792
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 5,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 2.999853838269548,
            "fisher_mean": 2.999849101489884,
            "high_frac": 0.4999756397115913
          },
          "Raw": {
            "mass_allocation_high": 3.4800661301721147,
            "fisher_mean": 3.479678159233618,
            "high_frac": 0.5800110216953525
          },
          "Centered": {
            "mass_allocation_high": 3.6770908324746463,
            "fisher_mean": 3.6765460814977464,
            "high_frac": 0.6128484720791078
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.499988250186936,
            "fisher_mean": 2.4999878859463607,
            "high_frac": 0.4999976500373873
          },
          "Raw": {
            "mass_allocation_high": 2.991049487417343,
            "fisher_mean": 2.9910058663036434,
            "high_frac": 0.5982098974834685
          },
          "Centered": {
            "mass_allocation_high": 3.242567512387098,
            "fisher_mean": 3.2425018953861535,
            "high_frac": 0.6485135024774196
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 4,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.5000003630010896,
            "fisher_mean": 2.500000350054959,
            "high_frac": 0.500000072600218
          },
          "Raw": {
            "mass_allocation_high": 3.0791050173828354,
            "fisher_mean": 3.0790985524764274,
            "high_frac": 0.6158210034765671
          },
          "Centered": {
            "mass_allocation_high": 3.443167815651088,
            "fisher_mean": 3.4431575210363516,
            "high_frac": 0.6886335631302176
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 9,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.49999900475176,
            "fisher_mean": 6.499999002601978,
            "high_frac": 0.49999992344244304
          },
          "Raw": {
            "mass_allocation_high": 8.25759603006286,
            "fisher_mean": 8.257588814135886,
            "high_frac": 0.6351996946202201
          },
          "Centered": {
            "mass_allocation_high": 9.653644098931657,
            "fisher_mean": 9.653632391723056,
            "high_frac": 0.7425880076101274
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.42661124711725,
          "mass_allocation_low": 23.57338875288275,
          "fisher_mean": 23.247741261709727,
          "p_two_centered": 0.025878028576827007,
          "p_lower": 0.993074144448029,
          "p_upper": 0.015469744814859278,
          "fisher_distribution": [
            6.0799651877029926e-15,
            2.9690956070282435e-13,
            7.07177095431806e-12,
            1.0949731756005964e-10,
            1.2394777388211454e-09,
            1.0936626779284022e-08,
            7.831977829575706e-08,
            4.6797949040363676e-07,
            2.3805518156070693e-06,
            1.0466943962165691e-05,
            4.025202854697764e-05,
            0.0001366680227545756,
            0.0004128221325693518,
            0.0011163064313241815,
            0.002716219120618003,
            0.00597260993813157,
            0.011910396454906715,
            0.021603969601734604,
            0.0357309380028861,
            0.05399101814832277,
            0.07465414799457272,
            0.09457441300524365,
            0.10986709921028909,
            0.11710800442134905,
            0.11456451397551547,
            0.1028607443846962,
            0.08473215723289457,
            0.06399969211854246,
            0.0442826763997843,
            0.028032783358742177,
            0.01620941711369307,
            0.008543889262888326,
            0.004094989962301554,
            0.0017793275841041986,
            0.0006983907260682936,
            0.0002465475327851755,
            7.78756770873341e-05,
            2.1871008711421593e-05,
            5.419614863124751e-06,
            1.1737765188661086e-06,
            2.1956019739385549e-07,
            3.4933510580942936e-08,
            4.633243622223982e-09,
            4.982148599567545e-10,
            4.1711593731970223e-11,
            2.5497925336040193e-12,
            1.0118475128705764e-13,
            1.9553878367589496e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 27.538998986392322,
          "mass_allocation_low": 19.461001013607678,
          "fisher_mean": 27.307217202506266,
          "p_two_centered": 0.29400380265934606,
          "p_lower": 0.8980334208714266,
          "p_upper": 0.1680766153335403,
          "fisher_distribution": [
            6.130286544373764e-19,
            4.2953728283022066e-17,
            1.4692512198434312e-15,
            3.2696789542317663e-14,
            5.32315901178302e-13,
            6.759195352811411e-12,
            6.969080891903171e-11,
            5.997874601439424e-10,
            4.3959592486361326e-09,
            2.785526409877904e-08,
            1.5440492165995541e-07,
            7.557377493679302e-07,
            3.2908976493831697e-06,
            1.2828355141702347e-05,
            4.499361853362266e-05,
            0.00014258882007297442,
            0.0004097265858521469,
            0.001070618349234125,
            0.002550003682829408,
            0.005546906717810362,
            0.011036454372198664,
            0.02010871985197988,
            0.03357976952997348,
            0.05142034347383168,
            0.07221880682805942,
            0.09302268344136108,
            0.10984660258558454,
            0.11883587099460469,
            0.11766242950366176,
            0.10648218108004141,
            0.08792762290734159,
            0.0661100362049663,
            0.045142878481869285,
            0.027909336291799033,
            0.015564706448717193,
            0.007795423772091233,
            0.0034876889720196784,
            0.0013850016776390057,
            0.00048438206139369443,
            0.0001477659028718517,
            3.88485623280544e-05,
            8.667313970065799e-06,
            1.6078796798500456e-06,
            2.411699902281399e-07,
            2.8080768762398246e-08,
            2.3795336330156852e-09,
            1.304342178825475e-10,
            3.4681637630345717e-12
          ]
        },
        "Centered": {
          "mass_allocation_high": 29.978750596253708,
          "mass_allocation_low": 17.021249403746292,
          "fisher_mean": 29.73339790603708,
          "p_two_centered": 0.7563228233897835,
          "p_lower": 0.7061394099253858,
          "p_upper": 0.410363063476715,
          "fisher_distribution": [
            4.352178037093562e-22,
            4.0144849807384346e-20,
            1.8057366320644747e-18,
            5.278314559931302e-17,
            1.127382268886135e-15,
            1.875713932411503e-14,
            2.530781195726731e-13,
            2.8464388065833837e-12,
            2.722590863876068e-11,
            2.2482301954560275e-10,
            1.6216686458494267e-09,
            1.0312998849231556e-08,
            5.8259876890595475e-08,
            2.941571105723305e-07,
            1.3341602150188415e-06,
            5.458465149650226e-06,
            2.021484657034835e-05,
            6.795938009857919e-05,
            0.00020788590396789996,
            0.0005797215863674724,
            0.0014759817906651056,
            0.0034347916655412055,
            0.007311776002535201,
            0.014244801655191737,
            0.025402527942373427,
            0.041460141156004,
            0.06190621500988328,
            0.08450271976352103,
            0.10533786597816124,
            0.11974909460248946,
            0.12392808200772704,
            0.11650247340210078,
            0.09922620905064028,
            0.07632584612615896,
            0.05282390470150143,
            0.03274485996586724,
            0.018082640436953224,
            0.00883808946899802,
            0.003793108571309493,
            0.0014156052529812537,
            0.00045384270806091153,
            0.0001230586190696796,
            2.7646300783164393e-05,
            5.003060093173218e-06,
            7.000443436067934e-07,
            7.09864633974968e-08,
            4.635283707248241e-09,
            1.46106670605468e-10
          ]
        }
      }
    },
    "S2_full": {
      "k": 2,
      "type": "full",
      "obs_high": 19,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 4,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 4.991697869072196,
            "fisher_mean": 4.949208680529574,
            "high_frac": 0.4991697869072196
          },
          "Raw": {
            "mass_allocation_high": 4.980297455134125,
            "fisher_mean": 4.940996615870446,
            "high_frac": 0.49802974551341256
          },
          "Centered": {
            "mass_allocation_high": 4.977399569415022,
            "fisher_mean": 4.938881165231895,
            "high_frac": 0.4977399569415022
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 1,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 4.00181238209615,
            "fisher_mean": 4.0015005916561,
            "high_frac": 0.5002265477620188
          },
          "Raw": {
            "mass_allocation_high": 3.883197459766918,
            "fisher_mean": 3.883670399928153,
            "high_frac": 0.48539968247086474
          },
          "Centered": {
            "mass_allocation_high": 3.846475836205423,
            "fisher_mean": 3.8472351106071407,
            "high_frac": 0.4808094795256779
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 4,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 3.0000327148075687,
            "fisher_mean": 3.0000525285015542,
            "high_frac": 0.5000054524679282
          },
          "Raw": {
            "mass_allocation_high": 2.8510356101907335,
            "fisher_mean": 2.851199930524818,
            "high_frac": 0.4751726016984556
          },
          "Centered": {
            "mass_allocation_high": 2.7899040842467295,
            "fisher_mean": 2.7901391515157346,
            "high_frac": 0.46498401404112155
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 0,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.500022179176473,
            "fisher_mean": 2.5000088246107284,
            "high_frac": 0.5000044358352946
          },
          "Raw": {
            "mass_allocation_high": 2.333031968786463,
            "fisher_mean": 2.3330349178520486,
            "high_frac": 0.4666063937572926
          },
          "Centered": {
            "mass_allocation_high": 2.2475007870880956,
            "fisher_mean": 2.2475131297084716,
            "high_frac": 0.4495001574176192
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 4,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.500001080452865,
            "fisher_mean": 2.4999982378852033,
            "high_frac": 0.500000216090573
          },
          "Raw": {
            "mass_allocation_high": 2.291658575180647,
            "fisher_mean": 2.2916581490500407,
            "high_frac": 0.45833171503612946
          },
          "Centered": {
            "mass_allocation_high": 2.1606809446371678,
            "fisher_mean": 2.160682027475656,
            "high_frac": 0.43213618892743355
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 6,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.499998485680088,
            "fisher_mean": 6.499995689328184,
            "high_frac": 0.4999998835138529
          },
          "Raw": {
            "mass_allocation_high": 5.847550680603967,
            "fisher_mean": 5.847550612998179,
            "high_frac": 0.4498115908156898
          },
          "Centered": {
            "mass_allocation_high": 5.329315564592104,
            "fisher_mean": 5.329317269452999,
            "high_frac": 0.40994735112246955
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.49356471128534,
          "mass_allocation_low": 23.50643528871466,
          "fisher_mean": 23.450764552511348,
          "p_two_centered": 0.2366356242548217,
          "p_lower": 0.12121288613706689,
          "p_upper": 0.928790348822234,
          "fisher_distribution": [
            4.02230986594729e-15,
            2.0013935693048182e-13,
            4.856036876811895e-12,
            7.658130163309415e-11,
            8.827776909190003e-10,
            7.930939847310106e-09,
            5.782074043247467e-08,
            3.5168907676026096e-07,
            1.820894577530841e-06,
            8.148233298583442e-06,
            3.188855305993921e-05,
            0.00011017679425299457,
            0.0003386417439270599,
            0.0009317483759173727,
            0.002306780545394452,
            0.005160900906471861,
            0.01047143260921075,
            0.019325713400112705,
            0.03252198071636665,
            0.05000323495930076,
            0.07035466502875638,
            0.09069812641129045,
            0.10722755254161845,
            0.1163249503985267,
            0.11583043339269823,
            0.10586503722777481,
            0.08878325115140788,
            0.06828035959310558,
            0.048111405587910334,
            0.031020153097443406,
            0.018271841090796354,
            0.009812690195822421,
            0.004792811043530861,
            0.002122722556124318,
            0.0008494511290955467,
            0.0003058118702607727,
            9.853472878484382e-05,
            2.8237077433770917e-05,
            7.142046811246556e-06,
            1.5794066951039736e-06,
            3.0177229828294713e-07,
            4.906378761061994e-08,
            6.652533405076753e-09,
            7.316563222182351e-10,
            6.268420597668979e-11,
            3.923359369321232e-12,
            1.5950776484195954e-13,
            3.1600771073783837e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 22.186771749662853,
          "mass_allocation_low": 24.813228250337147,
          "fisher_mean": 22.148110626223684,
          "p_two_centered": 0.3767567084575101,
          "p_lower": 0.2166352636300926,
          "p_upper": 0.8605015571217348,
          "fisher_distribution": [
            4.8133480549206695e-14,
            2.1683342781948215e-12,
            4.756415352758438e-11,
            6.772686015671922e-10,
            7.040676012140068e-09,
            5.6982265843242695e-08,
            3.73866334484477e-07,
            2.0446049582047154e-06,
            9.510089628335483e-06,
            3.8200801287035415e-05,
            0.00013410315932979223,
            0.000415335824951325,
            0.001143633270774436,
            0.0028173084288303555,
            0.006241701415352844,
            0.012490290153559326,
            0.02265737085661522,
            0.03736950024525141,
            0.05617900541140124,
            0.07713682075182753,
            0.0968920365277614,
            0.11148160498651938,
            0.11760124212265453,
            0.11381049147503484,
            0.10107677795086617,
            0.08238113847965353,
            0.06160156560439393,
            0.04223694743155541,
            0.026530345213079433,
            0.015247920974420594,
            0.008005827600230593,
            0.0038323614705416333,
            0.0016685238636087903,
            0.0006587501482193557,
            0.0002350096156387077,
            7.543430108464727e-05,
            2.1673669729936315e-05,
            5.539456532145793e-06,
            1.2498712114852888e-06,
            2.466258878736527e-07,
            4.20581609099516e-08,
            6.105211303523062e-09,
            7.393630728514936e-10,
            7.265956132718017e-11,
            5.565012396167449e-12,
            3.1154568890272884e-13,
            1.1336083764322794e-14,
            2.0113621633476105e-16
          ]
        },
        "Centered": {
          "mass_allocation_high": 21.351276786184542,
          "mass_allocation_low": 25.648723213815458,
          "fisher_mean": 21.31376785399189,
          "p_two_centered": 0.552644674282346,
          "p_lower": 0.29587068991814647,
          "p_upper": 0.79852199485014,
          "fisher_distribution": [
            2.127228621478065e-13,
            9.021119092738154e-12,
            1.8607352041742325e-10,
            2.4887358432301485e-09,
            2.4278510836842725e-08,
            1.8422320649873787e-07,
            1.1322753009282311e-06,
            5.796080627898911e-06,
            2.5216162824221513e-05,
            9.46751492413095e-05,
            0.00031044835890366217,
            0.0008975749162731226,
            0.002305835315585277,
            0.005296747905576192,
            0.010936730463353524,
            0.020387078889166785,
            0.03443417561900712,
            0.052857384242199136,
            0.07392499858604,
            0.09439268476828679,
            0.11022084877310379,
            0.11784920313159543,
            0.11548896950332796,
            0.10379630430962646,
            0.08558468789421232,
            0.06474403753790886,
            0.04492429746477476,
            0.028575763878333875,
            0.016648312080203086,
            0.008873074625061738,
            0.004319447867309634,
            0.0019168030877082503,
            0.0007735197740419953,
            0.0002830318088692057,
            9.356903495396775e-05,
            2.7829994413066567e-05,
            7.408833493641925e-06,
            1.7544590732598561e-06,
            3.667721440817303e-07,
            6.705519578930796e-08,
            1.0595626106768886e-08,
            1.4252550511920353e-09,
            1.599603355972228e-10,
            1.4570433965708933e-11,
            1.034547300441402e-12,
            5.3704209339300095e-14,
            1.8124681772972473e-15,
            2.983731128391676e-17
          ]
        }
      }
    },
    "S3_full": {
      "k": 3,
      "type": "full",
      "obs_high": 16,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 5,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 5.018663859561836,
            "fisher_mean": 4.778457423085003,
            "high_frac": 0.5018663859561836
          },
          "Raw": {
            "mass_allocation_high": 4.920628070496661,
            "fisher_mean": 4.659559947903056,
            "high_frac": 0.49206280704966604
          },
          "Centered": {
            "mass_allocation_high": 4.8957082285824685,
            "fisher_mean": 4.62849127578213,
            "high_frac": 0.4895708228582468
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 4,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 3.9980969199773524,
            "fisher_mean": 3.9952207285541497,
            "high_frac": 0.49976211499716905
          },
          "Raw": {
            "mass_allocation_high": 3.7349308269688426,
            "fisher_mean": 3.734012181082112,
            "high_frac": 0.4668663533711053
          },
          "Centered": {
            "mass_allocation_high": 3.653458057676087,
            "fisher_mean": 3.653156255943296,
            "high_frac": 0.4566822572095109
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 2,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 2.9999822407471886,
            "fisher_mean": 2.999985609824049,
            "high_frac": 0.4999970401245314
          },
          "Raw": {
            "mass_allocation_high": 2.746579095396758,
            "fisher_mean": 2.7468060597231525,
            "high_frac": 0.45776318256612636
          },
          "Centered": {
            "mass_allocation_high": 2.642611162636462,
            "fisher_mean": 2.6429333896646305,
            "high_frac": 0.4404351937727437
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.4999879833169314,
            "fisher_mean": 2.49997866339926,
            "high_frac": 0.4999975966633863
          },
          "Raw": {
            "mass_allocation_high": 2.2929978031325517,
            "fisher_mean": 2.2930116297780114,
            "high_frac": 0.45859956062651036
          },
          "Centered": {
            "mass_allocation_high": 2.1869789253206156,
            "fisher_mean": 2.1870050535977352,
            "high_frac": 0.4373957850641231
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 1,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.499999021016874,
            "fisher_mean": 2.499999364171459,
            "high_frac": 0.49999980420337475
          },
          "Raw": {
            "mass_allocation_high": 2.311782771140404,
            "fisher_mean": 2.3117854478532474,
            "high_frac": 0.46235655422808075
          },
          "Centered": {
            "mass_allocation_high": 2.1934578119277393,
            "fisher_mean": 2.1934620995498815,
            "high_frac": 0.43869156238554785
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 2,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.5000006614104056,
            "fisher_mean": 6.49999953219507,
            "high_frac": 0.5000000508777235
          },
          "Raw": {
            "mass_allocation_high": 5.846104450338905,
            "fisher_mean": 5.846105525917561,
            "high_frac": 0.44970034233376194
          },
          "Centered": {
            "mass_allocation_high": 5.326718874714475,
            "fisher_mean": 5.326721105308828,
            "high_frac": 0.4097476057472673
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.516730686030584,
          "mass_allocation_low": 23.483269313969416,
          "fisher_mean": 23.27364132122899,
          "p_two_centered": 0.037662949107752024,
          "p_lower": 0.02190249227803904,
          "p_upper": 0.9898083172937302,
          "fisher_distribution": [
            5.721270707971433e-15,
            2.8026891852846833e-13,
            6.695903360457299e-12,
            1.0398901256486576e-10,
            1.1805928215947921e-09,
            1.0447159867753417e-08,
            7.50269309540138e-08,
            4.4955434177962926e-07,
            2.2930981144012283e-06,
            1.010963842737834e-05,
            3.898130453275491e-05,
            0.000132700175138757,
            0.0004018718266955363,
            0.0010894639690682158,
            0.00265757016494676,
            0.0058581562093496615,
            0.011710809571769244,
            0.021293441067148654,
            0.035301778376732845,
            0.053469041668815546,
            0.07410592076852207,
            0.09409803526376632,
            0.10956524378678015,
            0.11705250791287916,
            0.11476894547761082,
            0.10327508943365196,
            0.08526242436214837,
            0.06454208135238036,
            0.044755567794712334,
            0.028393588348900326,
            0.01645338527819909,
            0.008691014059394816,
            0.004174341691598798,
            0.0018176274058551963,
            0.0007149156542374181,
            0.00025290537819925186,
            8.004864827862176e-05,
            2.252731506184831e-05,
            5.5935963470961735e-06,
            1.2139021986656437e-06,
            2.27520635639346e-07,
            3.627198814842662e-08,
            4.820242746368545e-09,
            5.193346798191004e-10,
            4.3563819138773646e-11,
            2.668108083618886e-12,
            1.0607988018891908e-13,
            2.0538042682417146e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 21.853023017474122,
          "mass_allocation_low": 25.146976982525878,
          "fisher_mean": 21.591280792257134,
          "p_two_centered": 0.10386572193197957,
          "p_lower": 0.06411073826853153,
          "p_upper": 0.966089454425819,
          "fisher_distribution": [
            1.4243522717584687e-13,
            6.0966094209966715e-12,
            1.2709644456200648e-10,
            1.7202859527832638e-09,
            1.7003154979925944e-08,
            1.308622338160618e-07,
            8.166368555649277e-07,
            4.248474817937239e-06,
            1.8801251510339714e-05,
            7.186461302645238e-05,
            0.00024009247305550088,
            0.0007077612843539476,
            0.0018551009722070349,
            0.004350594093170709,
            0.009176670927605745,
            0.017484445128567266,
            0.030200192694350803,
            0.04743038105692608,
            0.06789929161129313,
            0.08877935959358614,
            0.10619376619094498,
            0.1163511597378243,
            0.11687620041920742,
            0.10770288670087158,
            0.0910763154117048,
            0.07067451067570485,
            0.05031219590925126,
            0.03283821076070555,
            0.019633032919839095,
            0.010738846391125373,
            0.005365291037572663,
            0.0024435619439070397,
            0.0010120006147776182,
            0.00037999124612389247,
            0.00012889823980353435,
            3.9330827018286865e-05,
            1.0739489912604042e-05,
            2.607825895368969e-06,
            5.588541619830228e-07,
            1.0469903743540394e-07,
            1.6945742124526518e-08,
            2.3336630404909977e-09,
            2.679953640089964e-10,
            2.4962149137966262e-11,
            1.8111049762312942e-12,
            9.599204482446052e-14,
            3.3047392982619768e-15,
            5.544011721617847e-17
          ]
        },
        "Centered": {
          "mass_allocation_high": 20.89893306085785,
          "mass_allocation_low": 26.10106693914215,
          "fisher_mean": 20.631769179846497,
          "p_two_centered": 0.18128418073845265,
          "p_lower": 0.107781856059616,
          "p_upper": 0.9388016182809638,
          "fisher_distribution": [
            7.893323916862017e-13,
            3.136570133677273e-11,
            6.063895788925218e-10,
            7.60401971057094e-09,
            6.956775504218247e-08,
            4.951929822665979e-07,
            2.85592442592928e-06,
            1.3721797175082216e-05,
            5.604687701967047e-05,
            0.0001976125020889978,
            0.0006086671927645741,
            0.0016533895170146619,
            0.00399157332101568,
            0.008618452914071002,
            0.016730150524759017,
            0.029325338145399796,
            0.04658347434057996,
            0.06726288982117593,
            0.0885028587377833,
            0.10633193999957963,
            0.11684405955564114,
            0.11758170161900507,
            0.1084603640009188,
            0.09176383866993452,
            0.07123293298870984,
            0.050735233868798954,
            0.03314670122420908,
            0.01985289043746463,
            0.010891162975187907,
            0.005465890059881902,
            0.002505505010807087,
            0.0010469238701806655,
            0.0003977976743250586,
            0.00013704207806065398,
            4.265254359748821e-05,
            1.1942007382835222e-05,
            2.992356945231548e-06,
            6.668744220464125e-07,
            1.311781981811304e-07,
            2.2562025488341766e-08,
            3.353174848533641e-09,
            4.24127558292949e-10,
            4.4747284436527285e-11,
            3.830346055635765e-12,
            2.5548819418849107e-13,
            1.2454007776623746e-14,
            3.9450871055230584e-16,
            6.0927586625671356e-18
          ]
        }
      }
    },
    "S3_2adic": {
      "k": 3,
      "type": "2adic",
      "obs_high": 18,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 6,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 5.0047628525761585,
            "fisher_mean": 4.769325103959787,
            "high_frac": 0.5004762852576159
          },
          "Raw": {
            "mass_allocation_high": 4.849551716080783,
            "fisher_mean": 4.598260684183885,
            "high_frac": 0.48495517160807833
          },
          "Centered": {
            "mass_allocation_high": 4.810098399881986,
            "fisher_mean": 4.553765161999935,
            "high_frac": 0.48100983998819863
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 3,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 3.999032995608726,
            "fisher_mean": 3.999177597848221,
            "high_frac": 0.49987912445109073
          },
          "Raw": {
            "mass_allocation_high": 3.519315682996414,
            "fisher_mean": 3.5232979235686774,
            "high_frac": 0.43991446037455173
          },
          "Centered": {
            "mass_allocation_high": 3.3708014975654685,
            "fisher_mean": 3.3759634831316396,
            "high_frac": 0.42135018719568357
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 1,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 2.999984444705426,
            "fisher_mean": 2.9999681752237115,
            "high_frac": 0.4999974074509043
          },
          "Raw": {
            "mass_allocation_high": 2.519383430028759,
            "fisher_mean": 2.519757474084162,
            "high_frac": 0.41989723833812653
          },
          "Centered": {
            "mass_allocation_high": 2.322199239953555,
            "fisher_mean": 2.3227324682656136,
            "high_frac": 0.3870332066589259
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 3,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.499984910332081,
            "fisher_mean": 2.4999844830270694,
            "high_frac": 0.4999969820664162
          },
          "Raw": {
            "mass_allocation_high": 2.0087252903773205,
            "fisher_mean": 2.0087684320724306,
            "high_frac": 0.4017450580754641
          },
          "Centered": {
            "mass_allocation_high": 1.7571056552065665,
            "fisher_mean": 1.7571709127701098,
            "high_frac": 0.3514211310413133
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 1,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.4999905895398626,
            "fisher_mean": 2.499990598605028,
            "high_frac": 0.49999811790797255
          },
          "Raw": {
            "mass_allocation_high": 1.9209269733909449,
            "fisher_mean": 1.9209334309699375,
            "high_frac": 0.38418539467818896
          },
          "Centered": {
            "mass_allocation_high": 1.5568899744212588,
            "fisher_mean": 1.5569002586871754,
            "high_frac": 0.3113779948842518
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 4,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.500000334807641,
            "fisher_mean": 6.50000033302943,
            "high_frac": 0.5000000257544339
          },
          "Raw": {
            "mass_allocation_high": 4.742386286378576,
            "fisher_mean": 4.742393500180262,
            "high_frac": 0.36479894510604427
          },
          "Centered": {
            "mass_allocation_high": 3.346324696156123,
            "fisher_mean": 3.346336402050681,
            "high_frac": 0.25740959201200947
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.503756127569897,
          "mass_allocation_low": 23.496243872430103,
          "fisher_mean": 23.268446291693245,
          "p_two_centered": 0.13913954009305443,
          "p_lower": 0.07872101236676249,
          "p_upper": 0.956664433281664,
          "fisher_distribution": [
            5.790069068886249e-15,
            2.8344449323248904e-13,
            6.767320831658535e-12,
            1.0503184155208679e-10,
            1.1917082065271472e-09,
            1.0539345281084942e-08,
            7.564611100036307e-08,
            4.53015707205379e-07,
            2.3095224783509678e-06,
            1.0176766911821002e-05,
            3.922028364724816e-05,
            0.00013344764683819344,
            0.0004039395591417349,
            0.0010945482355748056,
            0.002668721642687473,
            0.00588001999777883,
            0.011749149681650146,
            0.021353492876667112,
            0.03538544564842669,
            0.05357183461330688,
            0.07421533590245118,
            0.09419505608854195,
            0.10962936942688363,
            0.11706867567884513,
            0.11473320841215727,
            0.10319616027142511,
            0.08515827177309584,
            0.064433370946866,
            0.04465917679337244,
            0.028318888113570594,
            0.016402099200605775,
            0.008659608810375342,
            0.004157136292143538,
            0.0018091880616010973,
            0.000711212975428359,
            0.00025145577138181057,
            7.954411510379421e-05,
            2.2372005224264704e-05,
            5.551597117662867e-06,
            1.2040115606122054e-06,
            2.2551501119637517e-07,
            3.592691361287613e-08,
            4.770852294193189e-09,
            5.136127161904881e-10,
            4.304836307103893e-11,
            2.634237640039539e-12,
            1.0463605096696892e-13,
            2.02384411355592e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 19.560289379252794,
          "mass_allocation_low": 27.439710620747206,
          "fisher_mean": 19.31341144505935,
          "p_two_centered": 0.7637996883892388,
          "p_lower": 0.40641232427339663,
          "p_upper": 0.7055841652293536,
          "fisher_distribution": [
            7.500805027922242e-12,
            2.6885786657954966e-10,
            4.681238010382161e-09,
            5.2793121819395087e-08,
            4.3381567558784577e-07,
            2.7702583376786105e-06,
            1.4317532485024919e-05,
            6.158462875555562e-05,
            0.00022498310703458966,
            0.0007088872012308412,
            0.0019496688350335867,
            0.004725556022229969,
            0.010172311239162679,
            0.019571510387022144,
            0.033834149397706854,
            0.052785856942266327,
            0.07459351013187798,
            0.09577023752110904,
            0.11199648950275026,
            0.11954277738230033,
            0.11665753422846085,
            0.10421725682629734,
            0.08531484550636793,
            0.06403996484506273,
            0.04409311174745164,
            0.027848795231040377,
            0.016130660407141333,
            0.008563883453047537,
            0.004163785445897313,
            0.0018517651487653494,
            0.000752120024730514,
            0.00027844671187418906,
            9.373574292376063e-05,
            2.8609271717956972e-05,
            7.888874479478601e-06,
            1.956978651540762e-06,
            4.345071113327788e-07,
            8.581315289105094e-08,
            1.4961175191311368e-08,
            2.281191477418476e-09,
            3.0062386010135736e-10,
            3.3726504916440794e-11,
            3.1571467554993143e-12,
            2.398769314168013e-13,
            1.4208182118409225e-14,
            6.153426713459236e-16,
            1.7328416363760942e-17,
            2.380671010252874e-19
          ]
        },
        "Centered": {
          "mass_allocation_high": 17.163419463184958,
          "mass_allocation_low": 29.836580536815042,
          "fisher_mean": 16.912868686905146,
          "p_two_centered": 0.7553239342377482,
          "p_lower": 0.6938864215991045,
          "p_upper": 0.42188585172348814,
          "fisher_distribution": [
            2.9308482606124514e-10,
            8.850438902813958e-09,
            1.2919282438184667e-07,
            1.216011948927727e-06,
            8.30497511221188e-06,
            4.390738394808003e-05,
            0.00018719154732178142,
            0.0006619098510555504,
            0.001981400482947438,
            0.005099796735026008,
            0.011423776248791564,
            0.022487960837994567,
            0.03920939562469066,
            0.06094502010671263,
            0.08490307935169265,
            0.10648498502066989,
            0.12068608070435219,
            0.12398998505789917,
            0.11577227332259314,
            0.0984554069629817,
            0.07639118345814874,
            0.05415109525120092,
            0.03510556685535456,
            0.020828383547585424,
            0.01131408899748515,
            0.005627456955985275,
            0.002562407763631464,
            0.001067606076099829,
            0.00040667450846559796,
            0.00014146763763256084,
            4.487302571313722e-05,
            1.295394334424183e-05,
            3.3953301444992446e-06,
            8.057058055379999e-07,
            1.7249438177455262e-07,
            3.317839555999565e-08,
            5.704495954513673e-09,
            8.713455472929639e-10,
            1.173566840952378e-10,
            1.380779236649468e-11,
            1.4026452960761181e-12,
            1.21178989160477e-13,
            8.727338257408558e-15,
            5.09727117793674e-16,
            2.3190759901431882e-17,
            7.709424650040995e-19,
            1.6654537810690742e-20,
            1.7543828927438962e-22
          ]
        }
      }
    },
    "S4_full": {
      "k": 4,
      "type": "full",
      "obs_high": 22,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 7,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 4.985263414123821,
            "fisher_mean": 4.861065201840888,
            "high_frac": 0.49852634141238217
          },
          "Raw": {
            "mass_allocation_high": 5.007812974652966,
            "fisher_mean": 4.868856091155526,
            "high_frac": 0.5007812974652965
          },
          "Centered": {
            "mass_allocation_high": 5.013544876124656,
            "fisher_mean": 4.870577471928263,
            "high_frac": 0.5013544876124656
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 5,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 3.9964469533089892,
            "fisher_mean": 3.995367514712232,
            "high_frac": 0.49955586916362366
          },
          "Raw": {
            "mass_allocation_high": 4.029306850088925,
            "fisher_mean": 4.028075123345548,
            "high_frac": 0.5036633562611156
          },
          "Centered": {
            "mass_allocation_high": 4.039479842964752,
            "fisher_mean": 4.038175445162108,
            "high_frac": 0.504934980370594
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 1,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 3.0001095578171344,
            "fisher_mean": 3.0001759596220325,
            "high_frac": 0.5000182596361891
          },
          "Raw": {
            "mass_allocation_high": 3.059797199070128,
            "fisher_mean": 3.0598215694860453,
            "high_frac": 0.5099661998450213
          },
          "Centered": {
            "mass_allocation_high": 3.0842862426604514,
            "fisher_mean": 3.0842905173764206,
            "high_frac": 0.5140477071100752
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.5000157511377834,
            "fisher_mean": 2.5000022012056498,
            "high_frac": 0.5000031502275567
          },
          "Raw": {
            "mass_allocation_high": 2.551398956641676,
            "fisher_mean": 2.5513770396361526,
            "high_frac": 0.5102797913283352
          },
          "Centered": {
            "mass_allocation_high": 2.577717064008172,
            "fisher_mean": 2.577689142241532,
            "high_frac": 0.5155434128016344
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 2,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.500002338691982,
            "fisher_mean": 2.4999995512662894,
            "high_frac": 0.5000004677383963
          },
          "Raw": {
            "mass_allocation_high": 2.5553414088138564,
            "fisher_mean": 2.5553373437342675,
            "high_frac": 0.5110682817627713
          },
          "Centered": {
            "mass_allocation_high": 2.590131142534166,
            "fisher_mean": 2.5901257560026916,
            "high_frac": 0.5180262285068332
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 5,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.499998325643369,
            "fisher_mean": 6.499995523035089,
            "high_frac": 0.49999987120333605
          },
          "Raw": {
            "mass_allocation_high": 6.6740161166977625,
            "fisher_mean": 6.674011821632511,
            "high_frac": 0.5133858551305971
          },
          "Centered": {
            "mass_allocation_high": 6.812237334446635,
            "fisher_mean": 6.8122309158899474,
            "high_frac": 0.5240182564958951
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.481836340723078,
          "mass_allocation_low": 23.518163659276922,
          "fisher_mean": 23.356605951682166,
          "p_two_centered": 0.7679791006291323,
          "p_lower": 0.40023454645188794,
          "p_upper": 0.7082526556026401,
          "fisher_distribution": [
            4.879873947544951e-15,
            2.4070046327965073e-13,
            5.789935974266723e-12,
            9.0530532163245e-11,
            1.0347481707402908e-09,
            9.218213238438266e-09,
            6.664533176159082e-08,
            4.020052060293919e-07,
            2.06426102606997e-06,
            9.161534587907654e-06,
            3.55615104462232e-05,
            0.00012186796208280451,
            0.00037153964846141927,
            0.0010139992861800569,
            0.0024901560955380843,
            0.005526268253162706,
            0.011122476191480227,
            0.02036200720838972,
            0.033989938742638184,
            0.051838980389351544,
            0.07234870274640455,
            0.09251414156754456,
            0.10848720205452869,
            0.11673349934329862,
            0.11528740002756839,
            0.10450379009561053,
            0.0869185254805782,
            0.0662915324458177,
            0.04631993606857815,
            0.0296139032537804,
            0.017295668993714965,
            0.009209059124003275,
            0.004459185061474485,
            0.0019577593568547323,
            0.0007765421442305176,
            0.0002770753087069763,
            8.84712930647147e-05,
            2.5121828351980303e-05,
            6.295314728875908e-06,
            1.379089384836753e-06,
            2.609860068707509e-07,
            4.202125153098343e-08,
            5.641442750784186e-09,
            6.142209710973495e-10,
            5.208380429924556e-11,
            3.2257838688879805e-12,
            1.2974461412830483e-13,
            2.5422873232009126e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 23.877673505965312,
          "mass_allocation_low": 23.122326494034688,
          "fisher_mean": 23.73747898899005,
          "p_two_centered": 0.6584412370709378,
          "p_lower": 0.35709586427780554,
          "p_upper": 0.7459852805367342,
          "fisher_distribution": [
            2.1857101520901155e-15,
            1.115999867014198e-13,
            2.778783230912279e-12,
            4.497388013607147e-11,
            5.320775174504628e-10,
            4.906277780248915e-09,
            3.671383985621682e-08,
            2.2921084116202814e-07,
            1.2181455656923603e-06,
            5.595261966819761e-06,
            2.247683925411716e-05,
            7.971337826649173e-05,
            0.0002514870868026825,
            0.000710227689799377,
            0.001804740419406974,
            0.0041440527226586,
            0.008629285816706274,
            0.016343566501508967,
            0.02822280056311738,
            0.0445243828036088,
            0.064273169663015,
            0.08500173116068563,
            0.10308114481453994,
            0.11469243562120791,
            0.11711540444299663,
            0.10975092286485746,
            0.09435827355351604,
            0.07438082110015223,
            0.053708854631952345,
            0.03548003719176648,
            0.02140755446732154,
            0.011773674861158968,
            0.005887619777204228,
            0.002668981613137026,
            0.0010928523004456194,
            0.00040244415143636704,
            0.00013259131696838144,
            3.8837748559210454e-05,
            1.0036592006771574e-05,
            2.266694260183223e-06,
            4.4208293369295723e-07,
            7.333023391492946e-08,
            1.0138159248581635e-08,
            1.1362124892141932e-09,
            9.912803379322043e-11,
            6.313351434287898e-12,
            2.6097147715398255e-13,
            5.2520371772819756e-15
          ]
        },
        "Centered": {
          "mass_allocation_high": 24.11739650273883,
          "mass_allocation_low": 22.88260349726117,
          "fisher_mean": 23.973089248600964,
          "p_two_centered": 0.6573731702268978,
          "p_lower": 0.3312380539356427,
          "p_upper": 0.7679871245813685,
          "fisher_distribution": [
            1.330103149624469e-15,
            6.932166626692303e-14,
            1.7619942854189173e-12,
            2.911281437301858e-11,
            3.51639974642504e-10,
            3.3105273192101345e-09,
            2.5293895605662976e-08,
            1.612420203892928e-07,
            8.750100115160632e-07,
            4.1040821628966815e-06,
            1.683531463921085e-05,
            6.096966813710335e-05,
            0.00019642596935047266,
            0.0005664781981287687,
            0.001469949365228494,
            0.003446771384958804,
            0.007329209130984198,
            0.014174820685544707,
            0.024994859894076463,
            0.040264072873468046,
            0.05934798568529526,
            0.0801393279276169,
            0.09922517851701114,
            0.11271535084351346,
            0.11750237166431672,
            0.11240910726527223,
            0.09865248413870341,
            0.07937710745555605,
            0.05849993791723652,
            0.03943982946606455,
            0.024284145868995084,
            0.013628025929273879,
            0.006953170717682902,
            0.003215618852922856,
            0.0013430933681820598,
            0.0005044544881646399,
            0.00016949021201211257,
            5.0621328998619786e-05,
            1.33366675147711e-05,
            3.070163077878722e-06,
            6.10238031596748e-07,
            1.0313787328999888e-07,
            1.4525748120723043e-08,
            1.6579795175819577e-09,
            1.4727947569644706e-10,
            9.547868305372516e-12,
            4.01607473353862e-13,
            8.221392055264202e-15
          ]
        }
      }
    },
    "S5_full": {
      "k": 5,
      "type": "full",
      "obs_high": 28,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 4,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 5.085537519417585,
            "fisher_mean": 4.894806381176942,
            "high_frac": 0.5085537519417584
          },
          "Raw": {
            "mass_allocation_high": 5.229821478219834,
            "fisher_mean": 4.996183516567176,
            "high_frac": 0.5229821478219834
          },
          "Centered": {
            "mass_allocation_high": 5.266497201222541,
            "fisher_mean": 5.0215947467035456,
            "high_frac": 0.5266497201222541
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 5,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 4.001884454436445,
            "fisher_mean": 4.000631571349384,
            "high_frac": 0.5002355568045557
          },
          "Raw": {
            "mass_allocation_high": 4.050782460309424,
            "fisher_mean": 4.048872242961863,
            "high_frac": 0.506347807538678
          },
          "Centered": {
            "mass_allocation_high": 4.065920641318312,
            "fisher_mean": 4.063850716335112,
            "high_frac": 0.508240080164789
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 5,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 2.9999165130174688,
            "fisher_mean": 2.999929225349994,
            "high_frac": 0.49998608550291146
          },
          "Raw": {
            "mass_allocation_high": 2.9484651468628185,
            "fisher_mean": 2.9485305753962185,
            "high_frac": 0.4914108578104697
          },
          "Centered": {
            "mass_allocation_high": 2.927355337158624,
            "fisher_mean": 2.927458046370484,
            "high_frac": 0.487892556193104
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.500015263431133,
            "fisher_mean": 2.50000493303589,
            "high_frac": 0.5000030526862266
          },
          "Raw": {
            "mass_allocation_high": 2.4543173911397567,
            "fisher_mean": 2.454317031582692,
            "high_frac": 0.49086347822795134
          },
          "Centered": {
            "mass_allocation_high": 2.430911270451281,
            "fisher_mean": 2.430918080906615,
            "high_frac": 0.4861822540902562
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 4,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.500001592744036,
            "fisher_mean": 2.4999997853746483,
            "high_frac": 0.5000003185488072
          },
          "Raw": {
            "mass_allocation_high": 2.4756341949193112,
            "fisher_mean": 2.4756336684270646,
            "high_frac": 0.4951268389838623
          },
          "Centered": {
            "mass_allocation_high": 2.460315265997809,
            "fisher_mean": 2.460315925554773,
            "high_frac": 0.49206305319956184
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 8,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.500003236395219,
            "fisher_mean": 6.50000248139908,
            "high_frac": 0.5000002489534784
          },
          "Raw": {
            "mass_allocation_high": 6.492016768319358,
            "fisher_mean": 6.4920170496745575,
            "high_frac": 0.4993859052553352
          },
          "Centered": {
            "mass_allocation_high": 6.4856731678388,
            "fisher_mean": 6.485675195649644,
            "high_frac": 0.4988979359876
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.587358579441887,
          "mass_allocation_low": 23.412641420558113,
          "fisher_mean": 23.395374377685943,
          "p_two_centered": 0.18561805948559323,
          "p_lower": 0.9348499414981566,
          "p_upper": 0.11219835738626217,
          "fisher_distribution": [
            4.4665765177952394e-15,
            2.213240285830144e-13,
            5.347608021628366e-12,
            8.397849824729663e-11,
            9.639442294890103e-10,
            8.623205322373995e-09,
            6.259796135340946e-08,
            3.79103056525755e-07,
            1.9543157665745173e-06,
            8.707123306853299e-06,
            3.3926349478864224e-05,
            0.00011670062486250685,
            0.0003571031756557094,
            0.000978162871411612,
            0.0024108316272519956,
            0.005369359773067104,
            0.010844942959017041,
            0.019923613980086102,
            0.03337394792170733,
            0.05107549941693611,
            0.07152807144655265,
            0.0917773273981444,
            0.10798924158334632,
            0.11659142533365818,
            0.11553610693262559,
            0.10508230180001725,
            0.08769394970695335,
            0.06710801689617321,
            0.04704829888441866,
            0.030180962038786414,
            0.01768639659879189,
            0.009449009184490665,
            0.00459093715050795,
            0.002022494091825101,
            0.0008049777065112562,
            0.0002882158569315174,
            9.234974061820102e-05,
            2.631550098485568e-05,
            6.6179076103157324e-06,
            1.454977792342404e-06,
            2.763515915966421e-07,
            4.465983358103763e-08,
            6.018204736506429e-09,
            6.577462123455758e-10,
            5.599187163265318e-11,
            3.48162100633643e-12,
            1.406044613460535e-13,
            2.7665741551999947e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 23.651037439770505,
          "mass_allocation_low": 23.348962560229495,
          "fisher_mean": 23.41555408460958,
          "p_two_centered": 0.18574178044206177,
          "p_lower": 0.9341578775518714,
          "p_upper": 0.11325060801159237,
          "fisher_distribution": [
            4.0606280968286185e-15,
            2.029251401134768e-13,
            4.941522031196723e-12,
            7.816207437636308e-11,
            9.03158806886118e-10,
            8.129134380847756e-09,
            5.934683181518593e-08,
            3.6130342186882187e-07,
            1.8716220049870568e-06,
            8.376294136491721e-06,
            3.277374770941289e-05,
            0.00011317316409181793,
            0.0003475565639410385,
            0.0009552003623723049,
            0.002361569877764591,
            0.005274904167099026,
            0.010682991985721665,
            0.019675696513783807,
            0.03303662836598682,
            0.05067144180732467,
            0.07111026666365118,
            0.091420795709395,
            0.10777010216050115,
            0.11656082502118878,
            0.1157010555199546,
            0.10540311116137904,
            0.08809953103649458,
            0.06752109047804954,
            0.047408485563463436,
            0.030456742593954877,
            0.017874098115524314,
            0.009563277924435714,
            0.004653332905084438,
            0.002053072021625794,
            0.0008184125602020086,
            0.0002934950993648083,
            9.419810456592219e-05,
            2.6889131216666784e-05,
            6.774638746827176e-06,
            1.492350078036038e-06,
            2.8404111273849886e-07,
            4.600501104617142e-08,
            6.214358372759857e-09,
            6.809430868703994e-10,
            5.812896758251309e-11,
            3.625497343105655e-12,
            1.4689921716524793e-13,
            2.9008600017630662e-15
          ]
        },
        "Centered": {
          "mass_allocation_high": 23.636672883987366,
          "mass_allocation_low": 23.363327116012634,
          "fisher_mean": 23.38981271152018,
          "p_two_centered": 0.18525859341482012,
          "p_lower": 0.9351601199218738,
          "p_upper": 0.11175077356329163,
          "fisher_distribution": [
            4.1977489656336125e-15,
            2.09801639624433e-13,
            5.1083724479549435e-12,
            8.077468514062136e-11,
            9.32862495364139e-10,
            8.390665458888696e-09,
            6.120388671931017e-08,
            3.722369195928657e-07,
            1.9260747604691216e-06,
            8.609162738290417e-06,
            3.3638737619523714e-05,
            0.00011598879620647572,
            0.0003556435962277564,
            0.0009758027154648738,
            0.0024082994614812833,
            0.005369492708606557,
            0.010854004500047096,
            0.01995158672959715,
            0.033432384518347645,
            0.051172357402783586,
            0.07166106299875526,
            0.09192950071635991,
            0.10813075035173712,
            0.11668859277116297,
            0.11556426778633556,
            0.10503582166662562,
            0.08758794217609549,
            0.0669711107153247,
            0.04691089348516503,
            0.03006522875051264,
            0.017602085931456304,
            0.009395131602440295,
            0.004560528056130036,
            0.002007292433629551,
            0.0007982455363117227,
            0.0002855794349744056,
            9.143997693866247e-05,
            2.6040334956906163e-05,
            6.545485403103724e-06,
            1.4385488998981964e-06,
            2.7317940548045363e-07,
            4.414706991751579e-08,
            5.950355654584473e-09,
            6.506241569136726e-10,
            5.5425652544570085e-11,
            3.449961906609126e-12,
            1.395173816619e-13,
            2.7500195070675612e-15
          ]
        }
      }
    },
    "S5_2adic": {
      "k": 5,
      "type": "2adic",
      "obs_high": 30,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 5,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 4.981099344775634,
            "fisher_mean": 4.807728024649411,
            "high_frac": 0.4981099344775634
          },
          "Raw": {
            "mass_allocation_high": 5.293606773020335,
            "fisher_mean": 5.070968642744654,
            "high_frac": 0.5293606773020335
          },
          "Centered": {
            "mass_allocation_high": 5.373043433684044,
            "fisher_mean": 5.138032745988349,
            "high_frac": 0.5373043433684044
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 5,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 3.991197649962538,
            "fisher_mean": 3.9909910812951077,
            "high_frac": 0.49889970624531726
          },
          "Raw": {
            "mass_allocation_high": 4.471802029658528,
            "fisher_mean": 4.467761513639575,
            "high_frac": 0.558975253707316
          },
          "Centered": {
            "mass_allocation_high": 4.620590839419034,
            "fisher_mean": 4.615371274294695,
            "high_frac": 0.5775738549273792
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 5,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 2.999853838269548,
            "fisher_mean": 2.999849101489884,
            "high_frac": 0.4999756397115913
          },
          "Raw": {
            "mass_allocation_high": 3.4800661301721147,
            "fisher_mean": 3.479678159233618,
            "high_frac": 0.5800110216953525
          },
          "Centered": {
            "mass_allocation_high": 3.6770908324746463,
            "fisher_mean": 3.6765460814977464,
            "high_frac": 0.6128484720791078
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.499988250186936,
            "fisher_mean": 2.4999878859463607,
            "high_frac": 0.4999976500373873
          },
          "Raw": {
            "mass_allocation_high": 2.991049487417343,
            "fisher_mean": 2.9910058663036434,
            "high_frac": 0.5982098974834685
          },
          "Centered": {
            "mass_allocation_high": 3.242567512387098,
            "fisher_mean": 3.2425018953861535,
            "high_frac": 0.6485135024774196
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 4,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.5000003686930983,
            "fisher_mean": 2.500000355746992,
            "high_frac": 0.5000000737386197
          },
          "Raw": {
            "mass_allocation_high": 3.0790364186843955,
            "fisher_mean": 3.0790299535832393,
            "high_frac": 0.6158072837368791
          },
          "Centered": {
            "mass_allocation_high": 3.443056087776995,
            "fisher_mean": 3.4430457927764375,
            "high_frac": 0.688611217555399
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 9,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.49999900475176,
            "fisher_mean": 6.499999002601978,
            "high_frac": 0.49999992344244304
          },
          "Raw": {
            "mass_allocation_high": 8.25759603006286,
            "fisher_mean": 8.257588814135886,
            "high_frac": 0.6351996946202201
          },
          "Centered": {
            "mass_allocation_high": 9.653644098931657,
            "fisher_mean": 9.653632391723056,
            "high_frac": 0.7425880076101274
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.472138456639517,
          "mass_allocation_low": 23.527861543360483,
          "fisher_mean": 23.29855545172973,
          "p_two_centered": 0.054334257044494925,
          "p_lower": 0.9839200227747988,
          "p_upper": 0.03278972587108152,
          "fisher_distribution": [
            5.4672055904276746e-15,
            2.683721036725129e-13,
            6.424528308437334e-12,
            9.997064726088403e-11,
            1.1371673655930482e-09,
            1.0082088315953155e-08,
            7.254184507622621e-08,
            4.3547784584901664e-07,
            2.2254314937814367e-06,
            9.829513960877377e-06,
            3.7971385412992014e-05,
            0.0001295017613582408,
            0.0003929143113149702,
            0.0010671679123169684,
            0.002608069517636708,
            0.005759917430224132,
            0.011536414564079122,
            0.02101684544947512,
            0.03491133936689111,
            0.05298250217281717,
            0.07357942886166932,
            0.09362077757186521,
            0.1092367837700758,
            0.1169496642439374,
            0.11491696616021842,
            0.10363772007568221,
            0.08575613676294619,
            0.06506693493764042,
            0.04522731948675925,
            0.028763324095527273,
            0.0167097486458806,
            0.008849407274586803,
            0.004261834675482896,
            0.0018608737367483115,
            0.0007340267289369489,
            0.00026043840262611034,
            8.268739467938926e-05,
            2.3344548876726386e-05,
            5.815869667791235e-06,
            1.266532320482352e-06,
            2.3824801411195354e-07,
            3.8126646387049866e-08,
            5.0869140212434864e-09,
            5.503614963121985e-10,
            4.637002783596768e-11,
            2.853189445302557e-12,
            1.1399664607720111e-13,
            2.2185983479872053e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 27.573156869015577,
          "mass_allocation_low": 19.426843130984423,
          "fisher_mean": 27.346032949640623,
          "p_two_centered": 0.4548013107663756,
          "p_lower": 0.8288952450355929,
          "p_upper": 0.259850007501862,
          "fisher_distribution": [
            5.625556636231472e-19,
            3.954170541875625e-17,
            1.3567725922963286e-15,
            3.028733653368241e-14,
            4.946073874158823e-13,
            6.29960313445743e-12,
            6.514995513668442e-11,
            5.624077415195321e-10,
            4.1344633939111e-09,
            2.627737792155195e-08,
            1.4609795884106433e-07,
            7.172370386222742e-07,
            3.132680954919023e-06,
            1.2248583313794338e-05,
            4.309065307855051e-05,
            0.00013697469800685977,
            0.00039480122150585843,
            0.001034800295999714,
            0.0024723478477467887,
            0.005394824037104912,
            0.010767770861708438,
            0.019681766674791348,
            0.03297280626964582,
            0.050655711375174994,
            0.07138013368425922,
            0.09225068853160619,
            0.10930575663740073,
            0.11865977529271934,
            0.11790150357993032,
            0.1070809651919683,
            0.0887452525374543,
            0.06697379406105536,
            0.045907171385103265,
            0.02849270661445394,
            0.01595366691666374,
            0.008023074921212379,
            0.0036047120385101932,
            0.0014377039745316624,
            0.0005050718332811605,
            0.0001547926528216799,
            4.0891527056233616e-05,
            9.168606978823185e-06,
            1.7096957677030523e-06,
            2.5782790381128423e-07,
            3.0189926097907325e-08,
            2.5734041188841544e-09,
            1.4193872144068966e-10,
            3.798812667201939e-12
          ]
        },
        "Centered": {
          "mass_allocation_high": 30.009992804673473,
          "mass_allocation_low": 16.990007195326527,
          "fisher_mean": 29.769130181666437,
          "p_two_centered": 1.0,
          "p_lower": 0.5852431824548527,
          "p_upper": 0.5387325783504533,
          "fisher_distribution": [
            4.0165742993958517e-22,
            3.713390639508484e-20,
            1.6741390368346451e-18,
            4.904943341449472e-17,
            1.0500681318885577e-15,
            1.7511648290992773e-14,
            2.368298400270822e-13,
            2.6700107730455377e-12,
            2.559950229514757e-11,
            2.1190307095936114e-10,
            1.5322020253901912e-09,
            9.768034700132282e-09,
            5.531867585071078e-08,
            2.800103384238486e-07,
            1.273235067759171e-06,
            5.222655065880319e-06,
            1.9392183734540254e-05,
            6.536683099388594e-05,
            0.0002004943700832979,
            0.0005606401981302362,
            0.0014313739188707745,
            0.003340418246586914,
            0.007131387915856503,
            0.013934204895290517,
            0.02492314147428966,
            0.040802225018295196,
            0.0611144010436136,
            0.08368878145992717,
            0.10466500616186031,
            0.11938374517220132,
            0.1239757608053061,
            0.11695996645504039,
            0.09997871824981829,
            0.07719324918123932,
            0.05363100633166974,
            0.03337810958213103,
            0.018508603378513965,
            0.009085077560923386,
            0.003916471917022839,
            0.001468415634908945,
            0.000473046973813343,
            0.00012891289872185308,
            2.9114524194836825e-05,
            5.297982768887149e-06,
            7.456394974686697e-07,
            7.607611219236884e-08,
            5.000071685453057e-09,
            1.5869909876388022e-10
          ]
        }
      }
    },
    "S6_full": {
      "k": 6,
      "type": "full",
      "obs_high": 29,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 6,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 4.914873572323283,
            "fisher_mean": 4.927894178464821,
            "high_frac": 0.49148735723232834
          },
          "Raw": {
            "mass_allocation_high": 5.027519039243921,
            "fisher_mean": 5.004955368428489,
            "high_frac": 0.5027519039243921
          },
          "Centered": {
            "mass_allocation_high": 5.056152533754243,
            "fisher_mean": 5.024301249127715,
            "high_frac": 0.5056152533754242
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 5,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 3.997952998161255,
            "fisher_mean": 3.9929650116567887,
            "high_frac": 0.4997441247701569
          },
          "Raw": {
            "mass_allocation_high": 4.073875397725182,
            "fisher_mean": 4.068142697182672,
            "high_frac": 0.5092344247156477
          },
          "Centered": {
            "mass_allocation_high": 4.097379976423411,
            "fisher_mean": 4.091385007438473,
            "high_frac": 0.5121724970529263
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 3,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 3.000302084568769,
            "fisher_mean": 2.9998051695388988,
            "high_frac": 0.5000503474281282
          },
          "Raw": {
            "mass_allocation_high": 3.0697349355881878,
            "fisher_mean": 3.06918559711981,
            "high_frac": 0.511622489264698
          },
          "Centered": {
            "mass_allocation_high": 3.098222308845374,
            "fisher_mean": 3.097639633410073,
            "high_frac": 0.5163703848075624
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 4,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.49993615150712,
            "fisher_mean": 2.499901863600282,
            "high_frac": 0.49998723030142406
          },
          "Raw": {
            "mass_allocation_high": 2.5751168539127107,
            "fisher_mean": 2.5750745732620355,
            "high_frac": 0.5150233707825421
          },
          "Centered": {
            "mass_allocation_high": 2.6136238676031858,
            "fisher_mean": 2.613574872254498,
            "high_frac": 0.5227247735206372
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 3,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.4999916658295214,
            "fisher_mean": 2.4999892080345627,
            "high_frac": 0.49999833316590425
          },
          "Raw": {
            "mass_allocation_high": 2.591305806718484,
            "fisher_mean": 2.591302082181196,
            "high_frac": 0.5182611613436968
          },
          "Centered": {
            "mass_allocation_high": 2.6487118064837407,
            "fisher_mean": 2.6487068215621408,
            "high_frac": 0.5297423612967481
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 8,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.500004381486232,
            "fisher_mean": 6.500004480852788,
            "high_frac": 0.5000003370374024
          },
          "Raw": {
            "mass_allocation_high": 6.803727342760931,
            "fisher_mean": 6.8037259461958595,
            "high_frac": 0.5233636417508408
          },
          "Centered": {
            "mass_allocation_high": 7.044972547123748,
            "fisher_mean": 7.044969770783037,
            "high_frac": 0.5419209651633652
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.413060853876182,
          "mass_allocation_low": 23.586939146123818,
          "fisher_mean": 23.420559912148136,
          "p_two_centered": 0.10560767637285791,
          "p_lower": 0.9644026069788975,
          "p_upper": 0.06616650211779994,
          "fisher_distribution": [
            4.22386854691057e-15,
            2.1005341823085842e-13,
            5.092349176293259e-12,
            8.022136344105655e-11,
            9.23539008353115e-10,
            8.284802461654144e-09,
            6.030061444764848e-08,
            3.661113771295585e-07,
            1.8919022349500583e-06,
            8.448641474750491e-06,
            3.299314523316019e-05,
            0.00011373804398413807,
            0.00034877778867617166,
            0.0009573482408444877,
            0.002364365979448291,
            0.005276534286294621,
            0.010678865942961953,
            0.019657774578044396,
            0.0329945656028019,
            0.05059640270884066,
            0.07100069443263038,
            0.09128736392739213,
            0.10763617939237616,
            0.11645643773789638,
            0.11565211775649661,
            0.10542111781759063,
            0.08817723973108885,
            0.06763637402219048,
            0.04753383049783764,
            0.030569109096697678,
            0.017960641553801893,
            0.009621613370893477,
            0.004688060216236495,
            0.0020714068754573195,
            0.0008270083659939932,
            0.0002970703724699179,
            9.55139006140041e-05,
            2.731574877072245e-05,
            6.895753416826309e-06,
            1.5222102335119348e-06,
            2.903654061809176e-07,
            4.713927003795638e-08,
            6.383310316942182e-09,
            7.012853347458174e-10,
            6.003141252950673e-11,
            3.755172163800272e-12,
            1.5263014480719313e-13,
            3.024113617730979e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 24.141279375949416,
          "mass_allocation_low": 22.858720624050584,
          "fisher_mean": 24.112386264370066,
          "p_two_centered": 0.18257928833968007,
          "p_lower": 0.9453018898361996,
          "p_upper": 0.09661946017494669,
          "fisher_distribution": [
            9.778698295398585e-16,
            5.177026117545224e-14,
            1.3359721654706736e-12,
            2.2400179893379827e-11,
            2.744457081245437e-10,
            2.6198936220799388e-09,
            2.0290207345388654e-08,
            1.310708074398632e-07,
            7.205855036256967e-07,
            3.423219798935419e-06,
            1.422002145239015e-05,
            5.214092442543427e-05,
            0.000170053677175716,
            0.0004964081838743988,
            0.001303714665603337,
            0.003093726297667935,
            0.006657161675770232,
            0.013028479068545002,
            0.023246659725882014,
            0.03789296583989131,
            0.056517496626416336,
            0.0772273716474728,
            0.09676453959710403,
            0.11124333054128482,
            0.11737338214484551,
            0.1136579792977329,
            0.10097953441828895,
            0.08226352932281393,
            0.06139354806436079,
            0.041921350011146,
            0.026148285707244895,
            0.014868629390600784,
            0.007688591289932134,
            0.003604742886189302,
            0.0015268426391530155,
            0.0005817475016859839,
            0.00019835473199492974,
            6.014424556009638e-05,
            1.6094057077012183e-05,
            3.764889290594944e-06,
            7.608507969658377e-07,
            1.3082460349047278e-07,
            1.8757289619489864e-08,
            2.181181113906412e-09,
            1.975568897229596e-10,
            1.3070465575266709e-11,
            5.61649776847603e-13,
            1.1759465925406933e-14
          ]
        },
        "Centered": {
          "mass_allocation_high": 24.559063040233703,
          "mass_allocation_low": 22.440936959766297,
          "fisher_mean": 24.52057735457594,
          "p_two_centered": 0.23563086529165428,
          "p_lower": 0.9306977857691052,
          "p_upper": 0.11885279753766784,
          "fisher_distribution": [
            4.06432039652051e-16,
            2.229826300220295e-14,
            5.963850018507643e-13,
            1.0364943129490623e-11,
            1.3164333019522692e-10,
            1.302830690028972e-09,
            1.0461216027351436e-08,
            7.006763765754429e-08,
            3.994226284777386e-07,
            1.9675831806145457e-06,
            8.475420273029417e-06,
            3.222627488346633e-05,
            0.00010899132242670786,
            0.0003299286628460872,
            0.0008985377203989183,
            0.002211070401251663,
            0.004933645231294376,
            0.010011955084017888,
            0.018523259044751553,
            0.03130614117139333,
            0.04841138844032858,
            0.06858139273812243,
            0.08908315944875857,
            0.10616191448485938,
            0.11610419893184255,
            0.11652712236063646,
            0.10729302338053986,
            0.09057652657426936,
            0.07004179678931705,
            0.04955058330677307,
            0.03201732475200506,
            0.018857618817728065,
            0.010099011073744332,
            0.004902986010787333,
            0.0021501506977927983,
            0.0008480607337721293,
            0.0002992799557267282,
            9.39056122259184e-05,
            2.5997986603726866e-05,
            6.290881547685033e-06,
            1.3147582659601387e-06,
            2.3373187173147822e-07,
            3.4639211327778875e-08,
            4.162343034834994e-09,
            3.894538383138108e-10,
            2.660918130439674e-11,
            1.1804020549585102e-12,
            2.550409653884946e-14
          ]
        }
      }
    },
    "S7_full": {
      "k": 7,
      "type": "full",
      "obs_high": 28,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 7,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 4.982644430817024,
            "fisher_mean": 4.833615630295998,
            "high_frac": 0.4982644430817024
          },
          "Raw": {
            "mass_allocation_high": 4.937725973973814,
            "fisher_mean": 4.785782198683587,
            "high_frac": 0.4937725973973814
          },
          "Centered": {
            "mass_allocation_high": 4.926308094297054,
            "fisher_mean": 4.773188510022795,
            "high_frac": 0.4926308094297054
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 4,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 4.003937035610191,
            "fisher_mean": 4.001510961966087,
            "high_frac": 0.5004921294512739
          },
          "Raw": {
            "mass_allocation_high": 3.8899309573620684,
            "fisher_mean": 3.8887189387053764,
            "high_frac": 0.48624136967025855
          },
          "Centered": {
            "mass_allocation_high": 3.8546361714536843,
            "fisher_mean": 3.8537670517998572,
            "high_frac": 0.48182952143171054
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 1,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 3.000146037437808,
            "fisher_mean": 3.0001387986146995,
            "high_frac": 0.500024339572968
          },
          "Raw": {
            "mass_allocation_high": 2.9480466408109796,
            "fisher_mean": 2.948055942403872,
            "high_frac": 0.4913411068018299
          },
          "Centered": {
            "mass_allocation_high": 2.9266709528420742,
            "fisher_mean": 2.9266806418131286,
            "high_frac": 0.4877784921403457
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 4,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.4999668318449118,
            "fisher_mean": 2.499953374885913,
            "high_frac": 0.49999336636898234
          },
          "Raw": {
            "mass_allocation_high": 2.4072534846889213,
            "fisher_mean": 2.4072414067942303,
            "high_frac": 0.48145069693778425
          },
          "Centered": {
            "mass_allocation_high": 2.3597663767743775,
            "fisher_mean": 2.3597535216563643,
            "high_frac": 0.47195327535487547
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 3,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.4999927003976428,
            "fisher_mean": 2.4999914753894297,
            "high_frac": 0.4999985400795286
          },
          "Raw": {
            "mass_allocation_high": 2.368421832229279,
            "fisher_mean": 2.368421439124619,
            "high_frac": 0.4736843664458558
          },
          "Centered": {
            "mass_allocation_high": 2.2857078390442367,
            "fisher_mean": 2.2857076894226265,
            "high_frac": 0.45714156780884735
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 9,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.500000457180103,
            "fisher_mean": 6.500000631978492,
            "high_frac": 0.5000000351677002
          },
          "Raw": {
            "mass_allocation_high": 6.118594924915018,
            "fisher_mean": 6.118596870021457,
            "high_frac": 0.470661148070386
          },
          "Centered": {
            "mass_allocation_high": 5.81564695157039,
            "fisher_mean": 5.815650169778598,
            "high_frac": 0.4473574578131069
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.48668749328768,
          "mass_allocation_low": 23.51331250671232,
          "fisher_mean": 23.33521087313063,
          "p_two_centered": 0.1847462183938044,
          "p_lower": 0.9370976468137173,
          "p_upper": 0.10881762380992684,
          "fisher_distribution": [
            5.094867873852117e-15,
            2.5079807096623193e-13,
            6.0208820895268216e-12,
            9.395823800799435e-11,
            1.0718661850878815e-09,
            9.530812743972198e-09,
            6.877648644852239e-08,
            4.140926145723293e-07,
            2.122429469640945e-06,
            9.402555150534337e-06,
            3.64310738020363e-05,
            0.00012462337857196975,
            0.0003792594944558488,
            0.0010332191975912924,
            0.0025328309989652424,
            0.0056109559253402965,
            0.011272784675842015,
            0.020600316125151195,
            0.0343261551575225,
            0.05225764036624872,
            0.07280126356263929,
            0.09292371056520933,
            0.10876815628882676,
            0.11682003549703,
            0.11515826284178408,
            0.10419063756756836,
            0.08649349320381343,
            0.0658405817130761,
            0.04591527062364381,
            0.029297224993272,
            0.017076418047846906,
            0.009073796671276835,
            0.004384582166030007,
            0.0019209418803942358,
            0.0007602983112005577,
            0.00027068319319455744,
            8.623609918182396e-05,
            2.4430834554928394e-05,
            6.107732842979627e-06,
            1.3347615505316879e-06,
            2.5196958332088654e-07,
            4.046578752211805e-08,
            5.418300963839226e-09,
            5.883209799973696e-10,
            4.974720350426713e-11,
            3.0720858108203032e-12,
            1.2318879009066597e-13,
            2.4062305628193486e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 22.669973813980082,
          "mass_allocation_low": 24.330026186019918,
          "fisher_mean": 22.516816795733135,
          "p_two_centered": 0.13777826197205495,
          "p_lower": 0.9620151181282253,
          "p_upper": 0.06987525774824478,
          "fisher_distribution": [
            2.472438599377686e-14,
            1.1417220013957504e-12,
            2.5692702722330975e-11,
            3.755765609382341e-10,
            4.010933158309324e-09,
            3.3367758201577067e-08,
            2.2516526223578919e-07,
            1.2671093703935612e-06,
            6.067543693040412e-06,
            2.510219175916498e-05,
            9.079475511502566e-05,
            0.00028984171623224343,
            0.0008228705383253119,
            0.0020907057669506063,
            0.004778522003666359,
            0.009867378533227712,
            0.018474504598870806,
            0.03145568652021023,
            0.04882571654312328,
            0.06922978191566326,
            0.08981109250296385,
            0.10673332566264769,
            0.11630498179113782,
            0.11627420849461036,
            0.10667993992378813,
            0.08982464601778517,
            0.06938926891572164,
            0.04914877626050333,
            0.03189037587647063,
            0.01893175058586123,
            0.010266118914336465,
            0.0050749559270827525,
            0.0022813859224194532,
            0.0009298455751366384,
            0.00034238180293519246,
            0.00011340372635570128,
            3.3613161809156716e-05,
            8.859991861254582e-06,
            2.0609917175506754e-06,
            4.191154815999143e-07,
            7.362935998291992e-08,
            1.1005498878079062e-08,
            1.3716929304065362e-09,
            1.386567847112273e-10,
            1.0916861207585311e-11,
            6.278315050103829e-13,
            2.345036981125815e-14,
            4.2675956675386753e-16
          ]
        },
        "Centered": {
          "mass_allocation_high": 22.168736385981816,
          "mass_allocation_low": 24.831263614018184,
          "fisher_mean": 22.01474758449337,
          "p_two_centered": 0.10169419372797488,
          "p_lower": 0.9728807774258151,
          "p_upper": 0.05185569958520885,
          "fisher_distribution": [
            6.288972557937274e-14,
            2.7950418617073647e-12,
            6.050282153366007e-11,
            8.503287511167771e-10,
            8.726879478125376e-09,
            6.974036600147208e-08,
            4.5189210733798597e-07,
            2.441005457496108e-06,
            1.121618743665852e-05,
            4.451315091944879e-05,
            0.0001544037244768893,
            0.0004725662659220217,
            0.0012859690092156574,
            0.0031310405858181113,
            0.006856343344648092,
            0.013561779531294291,
            0.02431769006453506,
            0.039646756398420566,
            0.05891770485457407,
            0.07996753789149923,
            0.09929196807035874,
            0.11292553497496577,
            0.11774640601392324,
            0.11262732429095035,
            0.09885814422074875,
            0.07962642843495542,
            0.05883736113965039,
            0.0398606399819787,
            0.024736477011023758,
            0.014044170364697978,
            0.007283225094030716,
            0.0034431150711156243,
            0.0014801793474132003,
            0.0005769287821615704,
            0.00020315265071913944,
            6.435016222685926e-05,
            1.8241390591480536e-05,
            4.598645496229142e-06,
            1.023172994580408e-06,
            1.990296466119324e-07,
            3.3449431450078804e-08,
            4.783562641347993e-09,
            5.705079354762432e-10,
            5.5192174146391666e-11,
            4.159534512687089e-12,
            2.2902936546539465e-13,
            8.192234022372401e-15,
            1.428099536316797e-16
          ]
        }
      }
    },
    "S7_2adic": {
      "k": 7,
      "type": "2adic",
      "obs_high": 19,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 7,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 5.007601733249897,
            "fisher_mean": 4.771468078736005,
            "high_frac": 0.5007601733249898
          },
          "Raw": {
            "mass_allocation_high": 4.851041624426066,
            "fisher_mean": 4.599136477272576,
            "high_frac": 0.4851041624426066
          },
          "Centered": {
            "mass_allocation_high": 4.81124541123534,
            "fisher_mean": 4.554307203323845,
            "high_frac": 0.48112454112353403
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 3,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 3.999043667500717,
            "fisher_mean": 3.9991883063084845,
            "high_frac": 0.4998804584375896
          },
          "Raw": {
            "mass_allocation_high": 3.519590505869262,
            "fisher_mean": 3.523573690925193,
            "high_frac": 0.43994881323365775
          },
          "Centered": {
            "mass_allocation_high": 3.371158098115965,
            "fisher_mean": 3.3763213362865026,
            "high_frac": 0.4213947622644956
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 1,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 2.999978407708567,
            "fisher_mean": 2.9999621361704167,
            "high_frac": 0.49999640128476114
          },
          "Raw": {
            "mass_allocation_high": 2.5193975096374963,
            "fisher_mean": 2.51977154902121,
            "high_frac": 0.41989958493958274
          },
          "Centered": {
            "mass_allocation_high": 2.322221573137422,
            "fisher_mean": 2.3227547910988426,
            "high_frac": 0.387036928856237
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 3,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.5000139453270878,
            "fisher_mean": 2.5000135197677387,
            "high_frac": 0.5000027890654175
          },
          "Raw": {
            "mass_allocation_high": 2.008778406022509,
            "fisher_mean": 2.0088215505769225,
            "high_frac": 0.4017556812045018
          },
          "Centered": {
            "mass_allocation_high": 1.7571711047871472,
            "fisher_mean": 1.7572363662596155,
            "high_frac": 0.35143422095742943
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 1,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.4999905895398626,
            "fisher_mean": 2.499990598605028,
            "high_frac": 0.49999811790797255
          },
          "Raw": {
            "mass_allocation_high": 1.9209269733909449,
            "fisher_mean": 1.9209334309699375,
            "high_frac": 0.38418539467818896
          },
          "Centered": {
            "mass_allocation_high": 1.5568899744212588,
            "fisher_mean": 1.5569002586871754,
            "high_frac": 0.3113779948842518
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 4,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.500000339480478,
            "fisher_mean": 6.500000337702271,
            "high_frac": 0.500000026113883
          },
          "Raw": {
            "mass_allocation_high": 4.742381836424013,
            "fisher_mean": 4.742389050217366,
            "high_frac": 0.3647986028018471
          },
          "Centered": {
            "mass_allocation_high": 3.346316707919525,
            "fisher_mean": 3.346328413787691,
            "high_frac": 0.25740897753227115
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.50662868280661,
          "mass_allocation_low": 23.49337131719339,
          "fisher_mean": 23.27062297728994,
          "p_two_centered": 0.2373518571783944,
          "p_lower": 0.13215556195802577,
          "p_upper": 0.9213729205496883,
          "fisher_distribution": [
            5.76410992508658e-15,
            2.8223241730451923e-13,
            6.73976630954647e-12,
            1.0462541603959033e-10,
            1.1873351860004368e-09,
            1.0502758201841968e-08,
            7.53983580768495e-08,
            4.516202369507934e-07,
            2.30285480798325e-06,
            1.0149341630989827e-05,
            3.91220832494877e-05,
            0.00013313889424721343,
            0.000403081478119838,
            0.0010924296954181315,
            0.0026640585843272107,
            0.00587085047728788,
            0.011733031944633373,
            0.021328203289263308,
            0.03535017198698425,
            0.05352848250771452,
            0.07416921943445527,
            0.09415425227148458,
            0.1096025645010693,
            0.11706220999259562,
            0.11474867003322547,
            0.10322976000782356,
            0.08520233113706364,
            0.06447913544388786,
            0.044699564575268434,
            0.028350033190481398,
            0.01642336821876105,
            0.00867255731094332,
            0.004164185105599975,
            0.0018126215919953867,
            0.0007127080438917854,
            0.00025203630330521745,
            7.974437807420707e-05,
            2.243306213378546e-05,
            5.567938044871157e-06,
            1.2078171080251428e-06,
            2.2627751047293783e-07,
            3.6056428220560987e-08,
            4.789135857370351e-09,
            5.156998236576339e-10,
            4.323342345895935e-11,
            2.6461932300308425e-12,
            1.0513650172590606e-13,
            2.034027838983221e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 19.56211685577029,
          "mass_allocation_low": 27.43788314422971,
          "fisher_mean": 19.314625748983204,
          "p_two_centered": 1.0000000000000002,
          "p_lower": 0.5258084676045419,
          "p_upper": 0.5937309841575233,
          "fisher_distribution": [
            7.48282751974086e-12,
            2.682508092552343e-10,
            4.6713109009550304e-09,
            5.268833125419759e-08,
            4.33012732048865e-07,
            2.765497633282441e-06,
            1.4294799327908915e-05,
            6.14947946136455e-05,
            0.00022468359552819952,
            0.0007080326992074471,
            0.0019475609828557084,
            0.004721027094424725,
            0.010163795480009969,
            0.019557470159027323,
            0.033813881147073024,
            0.05276040799124166,
            0.07456616725421743,
            0.09574607071268393,
            0.11198087298652476,
            0.119539451762065,
            0.11666716287336874,
            0.10423723080732139,
            0.08534040240193475,
            0.0640659820002081,
            0.044115678042925134,
            0.027865954061243474,
            0.016142263864278673,
            0.008570917769406666,
            0.00416762571825496,
            0.001853657789836332,
            0.0007529629297529787,
            0.0002787859138169654,
            9.385896136258231e-05,
            2.8649602295201563e-05,
            7.900736949549442e-06,
            1.9601029436760435e-06,
            4.3524058115400156e-07,
            8.596575876226729e-08,
            1.4989112917488005e-08,
            2.2856511961903848e-09,
            3.0123750389805624e-10,
            3.379820741948641e-11,
            3.164121552513711e-12,
            2.404264351589528e-13,
            1.424186382243435e-14,
            6.168493489821444e-16,
            1.7372160676230256e-17,
            2.386856325611436e-19
          ]
        },
        "Centered": {
          "mass_allocation_high": 17.165002869616657,
          "mass_allocation_low": 29.834997130383343,
          "fisher_mean": 16.913848369443674,
          "p_two_centered": 0.5330796234903258,
          "p_lower": 0.792254934335636,
          "p_upper": 0.3062208126310123,
          "fisher_distribution": [
            2.9253476339832517e-10,
            8.834906766754706e-09,
            1.2898182194960903e-07,
            1.2141731973837007e-06,
            8.293415003352502e-06,
            4.385148973115086e-05,
            0.00018697525215481637,
            0.0006612217836864515,
            0.0019795671995683157,
            0.005095651901149702,
            0.011415755861594152,
            0.0224746188538847,
            0.03919032307498741,
            0.060921769329802325,
            0.08487943041529027,
            0.10646607875284844,
            0.12067660244013563,
            0.1239922778576361,
            0.11578541745905428,
            0.09847574696664803,
            0.07641392225180486,
            0.05417203821200843,
            0.03512220185858524,
            0.020840026251612135,
            0.01132135411368207,
            0.005631527294155533,
            0.00256446407532242,
            0.001068545255654497,
            0.0004070628583542766,
            0.00014161309350666068,
            4.4922361653465585e-05,
            1.2969082989100911e-05,
            3.399526776422088e-06,
            8.067542423628918e-07,
            1.727297520435371e-07,
            3.322569874655406e-08,
            5.712966495509607e-09,
            8.726891541311816e-10,
            1.175441038517719e-10,
            1.383057415808639e-11,
            1.4050307821828234e-12,
            1.2139097101251505e-13,
            8.743010470479022e-15,
            5.106649989957931e-16,
            2.3234402777033328e-17,
            7.724238611801841e-19,
            1.6687160924640097e-20,
            1.7578805590989937e-22
          ]
        }
      }
    },
    "S8_full": {
      "k": 8,
      "type": "full",
      "obs_high": 27,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 5,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 5.010190682364655,
            "fisher_mean": 4.978899724102592,
            "high_frac": 0.5010190682364655
          },
          "Raw": {
            "mass_allocation_high": 4.966058754331614,
            "fisher_mean": 4.944826907008099,
            "high_frac": 0.4966058754331614
          },
          "Centered": {
            "mass_allocation_high": 4.954840803413497,
            "fisher_mean": 4.936176056781179,
            "high_frac": 0.4954840803413498
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 3,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 4.001181790766821,
            "fisher_mean": 4.001874140200832,
            "high_frac": 0.5001477238458526
          },
          "Raw": {
            "mass_allocation_high": 3.8917653267827745,
            "fisher_mean": 3.8934067554929,
            "high_frac": 0.4864706658478468
          },
          "Centered": {
            "mass_allocation_high": 3.8578914252284684,
            "fisher_mean": 3.859882570322336,
            "high_frac": 0.48223642815355855
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 4,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 3.0001098176341454,
            "fisher_mean": 3.0001620463107472,
            "high_frac": 0.5000183029390243
          },
          "Raw": {
            "mass_allocation_high": 2.901329367073506,
            "fisher_mean": 2.9014729736911833,
            "high_frac": 0.483554894512251
          },
          "Centered": {
            "mass_allocation_high": 2.8608010649179905,
            "fisher_mean": 2.860990562660641,
            "high_frac": 0.47680017748633174
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 3,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.499986374230934,
            "fisher_mean": 2.4999718281340066,
            "high_frac": 0.4999972748461868
          },
          "Raw": {
            "mass_allocation_high": 2.4062400565381186,
            "fisher_mean": 2.406234276262345,
            "high_frac": 0.48124801130762374
          },
          "Centered": {
            "mass_allocation_high": 2.358223868562725,
            "fisher_mean": 2.358222657460395,
            "high_frac": 0.47164477371254504
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 4,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.5000001688440414,
            "fisher_mean": 2.49999734467728,
            "high_frac": 0.5000000337688083
          },
          "Raw": {
            "mass_allocation_high": 2.383137420473906,
            "fisher_mean": 2.38313575945509,
            "high_frac": 0.4766274840947812
          },
          "Centered": {
            "mass_allocation_high": 2.309669906678197,
            "fisher_mean": 2.3096687938220968,
            "high_frac": 0.4619339813356394
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 8,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.500001041592568,
            "fisher_mean": 6.499998232315719,
            "high_frac": 0.5000000801225052
          },
          "Raw": {
            "mass_allocation_high": 6.098442329636856,
            "fisher_mean": 6.098440893352093,
            "high_frac": 0.4691109484336043
          },
          "Centered": {
            "mass_allocation_high": 5.77948681464104,
            "fisher_mean": 5.779485809779893,
            "high_frac": 0.4445759088185416
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.511469875433168,
          "mass_allocation_low": 23.488530124566832,
          "fisher_mean": 23.480903315741166,
          "p_two_centered": 0.3055218160739786,
          "p_lower": 0.8828217658122133,
          "p_upper": 0.18609529519756898,
          "fisher_distribution": [
            3.766037980818185e-15,
            1.879986183674006e-13,
            4.575995748167292e-12,
            7.2390110000731e-11,
            8.370177747427447e-10,
            7.542427928436266e-09,
            5.515080302877551e-08,
            3.3642574344076357e-07,
            1.7468659637652687e-06,
            7.839108012468216e-06,
            3.0764648727809704e-05,
            0.00010658798174138269,
            0.00032850950724502636,
            0.0009063274296745139,
            0.0022498973730447247,
            0.005047124259943381,
            0.010267858079343462,
            0.019000231342159613,
            0.032058656551968295,
            0.049420577695435106,
            0.0697174378463655,
            0.09011229485474251,
            0.10681413836900926,
            0.11618022652439787,
            0.11598995593875323,
            0.10628964870459728,
            0.08937448168815536,
            0.06891706100978252,
            0.048689227143400224,
            0.03147669804161549,
            0.018590692193690462,
            0.010011015752379433,
            0.004903059604738163,
            0.00217755026639944,
            0.0008738242083303654,
            0.00031547489143133906,
            0.00010193895374499185,
            2.9297341961299376e-05,
            7.4320361614216856e-06,
            1.6484534301222923e-06,
            3.1592405806589873e-07,
            5.1524092453526575e-08,
            7.008259096422288e-09,
            7.732762554310481e-10,
            6.64697281072624e-11,
            4.174450828301935e-12,
            1.703098501441085e-13,
            3.386241671653084e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 22.646973254836777,
          "mass_allocation_low": 24.353026745163223,
          "fisher_mean": 22.627517565261712,
          "p_two_centered": 0.23621378026345247,
          "p_lower": 0.9255509387306661,
          "p_upper": 0.12575660226900484,
          "fisher_distribution": [
            1.960714515440125e-14,
            9.162787129276405e-13,
            2.086112170524084e-11,
            3.084457618089899e-10,
            3.3310334445390906e-09,
            2.8017090052067722e-08,
            1.911071355215598e-07,
            1.0869102233009206e-06,
            5.2593022280706364e-06,
            2.1983699218719338e-05,
            8.032827387180929e-05,
            0.0002590226890320101,
            0.000742735508431314,
            0.0019058269376473252,
            0.004398853694160239,
            0.009172249265002843,
            0.01734014947714099,
            0.029810413596957883,
            0.04671904585503129,
            0.06688170409699519,
            0.08760132199243509,
            0.10511121588847402,
            0.11564381906065965,
            0.11673311750064361,
            0.10814247642741406,
            0.09194603866205162,
            0.07172652610787436,
            0.05130754099967094,
            0.033623684753314925,
            0.020162068092044814,
            0.01104475690968772,
            0.005516204140111535,
            0.0025056680638568,
            0.001032088842671609,
            0.000384122440283237,
            0.00012862258982252175,
            3.8549228437829714e-05,
            1.0276596621483403e-05,
            2.418262732765596e-06,
            4.976026832481529e-07,
            8.847935945995186e-08,
            1.3389772876082168e-08,
            1.6901873978162208e-09,
            1.7309635483202903e-10,
            1.3812789689283135e-11,
            8.054647324188016e-13,
            3.0519161424923964e-14,
            5.636946085857309e-16
          ]
        },
        "Centered": {
          "mass_allocation_high": 22.120913883441915,
          "mass_allocation_low": 24.879086116558085,
          "fisher_mean": 22.104426450826537,
          "p_two_centered": 0.1814945850048624,
          "p_lower": 0.9452183654581764,
          "p_upper": 0.09622518227302679,
          "fisher_distribution": [
            5.182005225607651e-14,
            2.328169395567548e-12,
            5.0929225014474004e-11,
            7.231221063196686e-10,
            7.495414513743136e-09,
            6.048130398816552e-08,
            3.9561200549957744e-07,
            2.156787854610004e-06,
            1.0000052120232024e-05,
            4.003923243766553e-05,
            0.00014009575392948768,
            0.0004324501643174749,
            0.001186732936520386,
            0.0029134641680445246,
            0.0064323176192231735,
            0.012826461801492214,
            0.023184343208550954,
            0.038100876642189606,
            0.057069738325351255,
            0.07807099963089392,
            0.09769997934293705,
            0.11198770567501107,
            0.11768531169899295,
            0.11345363283793759,
            0.1003681255140079,
            0.08148226186181061,
            0.060687660108194964,
            0.04144354773120335,
            0.02592658620370254,
            0.014839976203687164,
            0.007759448172373982,
            0.003698918311409553,
            0.0016036356835285668,
            0.0006304345743533572,
            0.0002239399250905,
            7.156843123389936e-05,
            2.047252512452092e-05,
            5.209205133465777e-06,
            1.170073726816475e-06,
            2.2983058995039853e-07,
            3.901371591748918e-08,
            5.636912075206551e-09,
            6.794325351746198e-10,
            6.64511583622804e-11,
            5.064875556388209e-12,
            2.821546092435212e-13,
            1.0215486923126465e-14,
            1.8033599002730346e-16
          ]
        }
      }
    },
    "S9_full": {
      "k": 9,
      "type": "full",
      "obs_high": 24,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 5,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 5.005053858956794,
            "fisher_mean": 4.886973788120318,
            "high_frac": 0.5005053858956794
          },
          "Raw": {
            "mass_allocation_high": 5.132663272377439,
            "fisher_mean": 5.013608594917904,
            "high_frac": 0.5132663272377439
          },
          "Centered": {
            "mass_allocation_high": 5.165100471481244,
            "fisher_mean": 5.046150677349792,
            "high_frac": 0.5165100471481244
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 4,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 3.997030447327116,
            "fisher_mean": 3.9940273949132274,
            "high_frac": 0.4996288059158895
          },
          "Raw": {
            "mass_allocation_high": 4.183749596795081,
            "fisher_mean": 4.179658445455928,
            "high_frac": 0.5229686995993851
          },
          "Centered": {
            "mass_allocation_high": 4.241555395457184,
            "fisher_mean": 4.237106145978984,
            "high_frac": 0.530194424432148
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 4,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 3.0001206457905325,
            "fisher_mean": 3.000152257429173,
            "high_frac": 0.5000201076317554
          },
          "Raw": {
            "mass_allocation_high": 3.1742962221270403,
            "fisher_mean": 3.1741789922219303,
            "high_frac": 0.5290493703545067
          },
          "Centered": {
            "mass_allocation_high": 3.2457581393972363,
            "fisher_mean": 3.245580598749458,
            "high_frac": 0.5409596898995394
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.4999741744282686,
            "fisher_mean": 2.499964937433298,
            "high_frac": 0.4999948348856537
          },
          "Raw": {
            "mass_allocation_high": 2.6317166614308056,
            "fisher_mean": 2.631692696919505,
            "high_frac": 0.5263433322861611
          },
          "Centered": {
            "mass_allocation_high": 2.6991942133596996,
            "fisher_mean": 2.6991622220592593,
            "high_frac": 0.5398388426719399
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 4,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.4999983819016416,
            "fisher_mean": 2.4999986684331916,
            "high_frac": 0.4999996763803283
          },
          "Raw": {
            "mass_allocation_high": 2.619001350466681,
            "fisher_mean": 2.619000250050246,
            "high_frac": 0.5238002700933362
          },
          "Centered": {
            "mass_allocation_high": 2.6938143456830135,
            "fisher_mean": 2.693812365037959,
            "high_frac": 0.5387628691366027
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 5,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.5000004168206065,
            "fisher_mean": 6.4999992844842565,
            "high_frac": 0.5000000320631236
          },
          "Raw": {
            "mass_allocation_high": 6.873100759577682,
            "fisher_mean": 6.873097872072068,
            "high_frac": 0.5287000584290524
          },
          "Centered": {
            "mass_allocation_high": 7.169451974047963,
            "fisher_mean": 7.169447477450191,
            "high_frac": 0.5514963056959972
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.502177925224963,
          "mass_allocation_low": 23.497822074775037,
          "fisher_mean": 23.381116330813466,
          "p_two_centered": 0.8833635373873571,
          "p_lower": 0.6295029367965007,
          "p_upper": 0.4859353889318032,
          "fisher_distribution": [
            4.646313852163537e-15,
            2.296526553452198e-13,
            5.535628995370189e-12,
            8.673411595943166e-11,
            9.934211455054184e-10,
            8.868514728222606e-09,
            6.425107266407566e-08,
            3.883735103373947e-07,
            1.9984365161833912e-06,
            8.887962264333148e-06,
            3.457186122749007e-05,
            0.00011872469185348643,
            0.0003627154178502022,
            0.0009919924184295754,
            0.002441224763737063,
            0.005429057629496648,
            0.010949801911059097,
            0.02008809999515448,
            0.033603428966649904,
            0.05135778658416182,
            0.07182889563351028,
            0.0920444056091329,
            0.10816609399548753,
            0.11663646261264297,
            0.11543832572830381,
            0.10486559254946042,
            0.0874077432836068,
            0.06680920647339286,
            0.04678335354080186,
            0.029975675362176175,
            0.01754549921983707,
            0.00936276484979584,
            0.004543710144485207,
            0.001999340647334039,
            0.0007948245769901147,
            0.0002842428492471276,
            9.096755529344241e-05,
            2.589017670018768e-05,
            6.502917234324069e-06,
            1.4278997789253597e-06,
            2.708598604718571e-07,
            4.371455710831293e-08,
            5.882803740414284e-09,
            6.420413270059656e-10,
            5.457475475773204e-11,
            3.388292689223435e-12,
            1.3661432515416552e-13,
            2.683464853903683e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 24.61452786277473,
          "mass_allocation_low": 22.38547213722527,
          "fisher_mean": 24.49123685163758,
          "p_two_centered": 1.0,
          "p_lower": 0.5001697473182606,
          "p_upper": 0.6160424427684382,
          "fisher_distribution": [
            4.52943983436397e-16,
            2.4651941926305484e-14,
            6.544408939479897e-13,
            1.1295069360114187e-11,
            1.4252527306783463e-10,
            1.4019286248666646e-09,
            1.1192378515688999e-08,
            7.455949928187399e-08,
            4.228572600249983e-07,
            2.072950755145602e-06,
            8.888348657681738e-06,
            3.364915970386015e-05,
            0.00011333203024424751,
            0.00034171385346483185,
            0.0009271271017020412,
            0.002273205114186165,
            0.005054803073534098,
            0.010223923334458427,
            0.018855402689815174,
            0.03177024438170495,
            0.04898462622400945,
            0.06919653865853928,
            0.08963551322880496,
            0.10653600691641515,
            0.11621219008669872,
            0.1163418410918668,
            0.10685890201316399,
            0.08999250856827018,
            0.06942508933697118,
            0.04899920714055208,
            0.03158744143360767,
            0.018561302563774536,
            0.009917229013162067,
            0.004803457087805412,
            0.002101499944526405,
            0.0008268619574030967,
            0.00029107150070025833,
            9.109428453434242e-05,
            2.5151755216418838e-05,
            6.068888172836899e-06,
            1.2645603229058884e-06,
            2.2408847190450705e-07,
            3.309573381831171e-08,
            3.962037164003557e-09,
            3.6920174811241057e-10,
            2.5112428546324512e-11,
            1.1084742035690265e-12,
            2.3817328251337393e-14
          ]
        },
        "Centered": {
          "mass_allocation_high": 25.21487453942634,
          "mass_allocation_low": 21.78512546057366,
          "fisher_mean": 25.09125948662563,
          "p_two_centered": 0.7683795993558715,
          "p_lower": 0.42916013901659666,
          "p_upper": 0.6823457337199619,
          "fisher_distribution": [
            1.2279974592457714e-16,
            7.0362349678277566e-15,
            1.9669521104190762e-13,
            3.5754804654640792e-12,
            4.7526791118853245e-11,
            4.925431773454426e-10,
            4.143579511842641e-09,
            2.909023416705633e-08,
            1.738915588099672e-07,
            8.985817361789867e-07,
            4.0617318680799485e-06,
            1.621131337319346e-05,
            5.75675222197431e-05,
            0.00018301660457358497,
            0.000523585525789203,
            0.0013536932268434071,
            0.00317415057978877,
            0.0067699669874445294,
            0.01316588983726949,
            0.02339246202896477,
            0.03803185325244424,
            0.05664890524087132,
            0.07737303929217093,
            0.09695875688545837,
            0.11150587273655901,
            0.11768127226470051,
            0.11393912837942745,
            0.10113931556084509,
            0.0822313457666184,
            0.061160079860432585,
            0.04154290664106056,
            0.02571781544885521,
            0.014474145417873221,
            0.007383475649967552,
            0.003401427196522978,
            0.0014089734213880362,
            0.000522050568061422,
            0.00017192675668088067,
            4.993980579031377e-05,
            1.267331006047943e-05,
            2.776433354346898e-06,
            5.171127624114833e-07,
            8.024025095489304e-08,
            1.008818580268711e-08,
            9.868091763312558e-10,
            7.042254464673368e-11,
            3.2595326367783187e-12,
            7.339269805038225e-14
          ]
        }
      }
    },
    "S9_2adic": {
      "k": 9,
      "type": "2adic",
      "obs_high": 31,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 6,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 4.9355721409453785,
            "fisher_mean": 4.756913840321443,
            "high_frac": 0.4935572140945379
          },
          "Raw": {
            "mass_allocation_high": 5.25938029169864,
            "fisher_mean": 5.0320842967171036,
            "high_frac": 0.525938029169864
          },
          "Centered": {
            "mass_allocation_high": 5.3416894973901865,
            "fisher_mean": 5.102188742099076,
            "high_frac": 0.5341689497390186
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 5,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 3.991197649962538,
            "fisher_mean": 3.9909910812951077,
            "high_frac": 0.49889970624531726
          },
          "Raw": {
            "mass_allocation_high": 4.471802029658528,
            "fisher_mean": 4.467761513639575,
            "high_frac": 0.558975253707316
          },
          "Centered": {
            "mass_allocation_high": 4.620590839419034,
            "fisher_mean": 4.615371274294695,
            "high_frac": 0.5775738549273792
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 5,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 2.999853838269548,
            "fisher_mean": 2.999849101489884,
            "high_frac": 0.4999756397115913
          },
          "Raw": {
            "mass_allocation_high": 3.4800661301721147,
            "fisher_mean": 3.479678159233618,
            "high_frac": 0.5800110216953525
          },
          "Centered": {
            "mass_allocation_high": 3.6770908324746463,
            "fisher_mean": 3.6765460814977464,
            "high_frac": 0.6128484720791078
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.499988250186936,
            "fisher_mean": 2.4999878859463607,
            "high_frac": 0.4999976500373873
          },
          "Raw": {
            "mass_allocation_high": 2.991049487417343,
            "fisher_mean": 2.9910058663036434,
            "high_frac": 0.5982098974834685
          },
          "Centered": {
            "mass_allocation_high": 3.242567512387098,
            "fisher_mean": 3.2425018953861535,
            "high_frac": 0.6485135024774196
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 4,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.5000003630010896,
            "fisher_mean": 2.500000350054959,
            "high_frac": 0.500000072600218
          },
          "Raw": {
            "mass_allocation_high": 3.0791050173828354,
            "fisher_mean": 3.0790985524764274,
            "high_frac": 0.6158210034765671
          },
          "Centered": {
            "mass_allocation_high": 3.443167815651088,
            "fisher_mean": 3.4431575210363516,
            "high_frac": 0.6886335631302176
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 9,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.49999900475176,
            "fisher_mean": 6.499999002601978,
            "high_frac": 0.49999992344244304
          },
          "Raw": {
            "mass_allocation_high": 8.25759603006286,
            "fisher_mean": 8.257588814135886,
            "high_frac": 0.6351996946202201
          },
          "Centered": {
            "mass_allocation_high": 9.653644098931657,
            "fisher_mean": 9.653632391723056,
            "high_frac": 0.7425880076101274
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.42661124711725,
          "mass_allocation_low": 23.57338875288275,
          "fisher_mean": 23.247741261709727,
          "p_two_centered": 0.025878028576827007,
          "p_lower": 0.993074144448029,
          "p_upper": 0.015469744814859278,
          "fisher_distribution": [
            6.0799651877029926e-15,
            2.9690956070282435e-13,
            7.07177095431806e-12,
            1.0949731756005964e-10,
            1.2394777388211454e-09,
            1.0936626779284022e-08,
            7.831977829575706e-08,
            4.6797949040363676e-07,
            2.3805518156070693e-06,
            1.0466943962165691e-05,
            4.025202854697764e-05,
            0.0001366680227545756,
            0.0004128221325693518,
            0.0011163064313241815,
            0.002716219120618003,
            0.00597260993813157,
            0.011910396454906715,
            0.021603969601734604,
            0.0357309380028861,
            0.05399101814832277,
            0.07465414799457272,
            0.09457441300524365,
            0.10986709921028909,
            0.11710800442134905,
            0.11456451397551547,
            0.1028607443846962,
            0.08473215723289457,
            0.06399969211854246,
            0.0442826763997843,
            0.028032783358742177,
            0.01620941711369307,
            0.008543889262888326,
            0.004094989962301554,
            0.0017793275841041986,
            0.0006983907260682936,
            0.0002465475327851755,
            7.78756770873341e-05,
            2.1871008711421593e-05,
            5.419614863124751e-06,
            1.1737765188661086e-06,
            2.1956019739385549e-07,
            3.4933510580942936e-08,
            4.633243622223982e-09,
            4.982148599567545e-10,
            4.1711593731970223e-11,
            2.5497925336040193e-12,
            1.0118475128705764e-13,
            1.9553878367589496e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 27.538998986392322,
          "mass_allocation_low": 19.461001013607678,
          "fisher_mean": 27.307217202506266,
          "p_two_centered": 0.29400380265934606,
          "p_lower": 0.8980334208714266,
          "p_upper": 0.1680766153335403,
          "fisher_distribution": [
            6.130286544373764e-19,
            4.2953728283022066e-17,
            1.4692512198434312e-15,
            3.2696789542317663e-14,
            5.32315901178302e-13,
            6.759195352811411e-12,
            6.969080891903171e-11,
            5.997874601439424e-10,
            4.3959592486361326e-09,
            2.785526409877904e-08,
            1.5440492165995541e-07,
            7.557377493679302e-07,
            3.2908976493831697e-06,
            1.2828355141702347e-05,
            4.499361853362266e-05,
            0.00014258882007297442,
            0.0004097265858521469,
            0.001070618349234125,
            0.002550003682829408,
            0.005546906717810362,
            0.011036454372198664,
            0.02010871985197988,
            0.03357976952997348,
            0.05142034347383168,
            0.07221880682805942,
            0.09302268344136108,
            0.10984660258558454,
            0.11883587099460469,
            0.11766242950366176,
            0.10648218108004141,
            0.08792762290734159,
            0.0661100362049663,
            0.045142878481869285,
            0.027909336291799033,
            0.015564706448717193,
            0.007795423772091233,
            0.0034876889720196784,
            0.0013850016776390057,
            0.00048438206139369443,
            0.0001477659028718517,
            3.88485623280544e-05,
            8.667313970065799e-06,
            1.6078796798500456e-06,
            2.411699902281399e-07,
            2.8080768762398246e-08,
            2.3795336330156852e-09,
            1.304342178825475e-10,
            3.4681637630345717e-12
          ]
        },
        "Centered": {
          "mass_allocation_high": 29.978750596253708,
          "mass_allocation_low": 17.021249403746292,
          "fisher_mean": 29.73339790603708,
          "p_two_centered": 0.7563228233897835,
          "p_lower": 0.7061394099253858,
          "p_upper": 0.410363063476715,
          "fisher_distribution": [
            4.352178037093562e-22,
            4.0144849807384346e-20,
            1.8057366320644747e-18,
            5.278314559931302e-17,
            1.127382268886135e-15,
            1.875713932411503e-14,
            2.530781195726731e-13,
            2.8464388065833837e-12,
            2.722590863876068e-11,
            2.2482301954560275e-10,
            1.6216686458494267e-09,
            1.0312998849231556e-08,
            5.8259876890595475e-08,
            2.941571105723305e-07,
            1.3341602150188415e-06,
            5.458465149650226e-06,
            2.021484657034835e-05,
            6.795938009857919e-05,
            0.00020788590396789996,
            0.0005797215863674724,
            0.0014759817906651056,
            0.0034347916655412055,
            0.007311776002535201,
            0.014244801655191737,
            0.025402527942373427,
            0.041460141156004,
            0.06190621500988328,
            0.08450271976352103,
            0.10533786597816124,
            0.11974909460248946,
            0.12392808200772704,
            0.11650247340210078,
            0.09922620905064028,
            0.07632584612615896,
            0.05282390470150143,
            0.03274485996586724,
            0.018082640436953224,
            0.00883808946899802,
            0.003793108571309493,
            0.0014156052529812537,
            0.00045384270806091153,
            0.0001230586190696796,
            2.7646300783164393e-05,
            5.003060093173218e-06,
            7.000443436067934e-07,
            7.09864633974968e-08,
            4.635283707248241e-09,
            1.46106670605468e-10
          ]
        }
      }
    },
    "S10_full": {
      "k": 10,
      "type": "full",
      "obs_high": 21,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 4,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 4.9846699434680986,
            "fisher_mean": 5.0830866571191535,
            "high_frac": 0.49846699434680986
          },
          "Raw": {
            "mass_allocation_high": 4.9507868720581145,
            "fisher_mean": 5.087868941181108,
            "high_frac": 0.49507868720581144
          },
          "Centered": {
            "mass_allocation_high": 4.942174091040533,
            "fisher_mean": 5.089571257984231,
            "high_frac": 0.4942174091040533
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 2,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 3.9964787975001768,
            "fisher_mean": 3.9911764891378816,
            "high_frac": 0.4995598496875221
          },
          "Raw": {
            "mass_allocation_high": 4.111497948986702,
            "fisher_mean": 4.105527723705511,
            "high_frac": 0.5139372436233377
          },
          "Centered": {
            "mass_allocation_high": 4.1471063690767735,
            "fisher_mean": 4.140848574478181,
            "high_frac": 0.5183882961345967
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 4,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 3.0004570690790233,
            "fisher_mean": 3.0003319131693615,
            "high_frac": 0.5000761781798372
          },
          "Raw": {
            "mass_allocation_high": 3.164979182757511,
            "fisher_mean": 3.164725597007744,
            "high_frac": 0.5274965304595852
          },
          "Centered": {
            "mass_allocation_high": 3.232480412976467,
            "fisher_mean": 3.2321581620704625,
            "high_frac": 0.5387467354960779
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 3,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.4999577905411585,
            "fisher_mean": 2.4999572959222145,
            "high_frac": 0.4999915581082317
          },
          "Raw": {
            "mass_allocation_high": 2.6368212323219025,
            "fisher_mean": 2.636803614885271,
            "high_frac": 0.5273642464643805
          },
          "Centered": {
            "mass_allocation_high": 2.706921700364149,
            "fisher_mean": 2.7068931587496037,
            "high_frac": 0.5413843400728298
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 1,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.5000006359345814,
            "fisher_mean": 2.499999759268093,
            "high_frac": 0.5000001271869163
          },
          "Raw": {
            "mass_allocation_high": 2.644047314819023,
            "fisher_mean": 2.644044385979738,
            "high_frac": 0.5288094629638046
          },
          "Centered": {
            "mass_allocation_high": 2.7346044129171307,
            "fisher_mean": 2.7345997515670764,
            "high_frac": 0.5469208825834262
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 7,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.500000325999645,
            "fisher_mean": 6.499998291165834,
            "high_frac": 0.5000000250768958
          },
          "Raw": {
            "mass_allocation_high": 6.93393312586051,
            "fisher_mean": 6.933928548943651,
            "high_frac": 0.5333794712200393
          },
          "Centered": {
            "mass_allocation_high": 7.278603171690476,
            "fisher_mean": 7.278595598778135,
            "high_frac": 0.5598925516684982
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.481564562522685,
          "mass_allocation_low": 23.518435437477315,
          "fisher_mean": 23.57455040578253,
          "p_two_centered": 0.4635878765761223,
          "p_lower": 0.269977343874382,
          "p_upper": 0.8183027973152336,
          "fisher_distribution": [
            3.0227485552281783e-15,
            1.5269187614157117e-13,
            3.7594255098968805e-12,
            6.013619323473547e-11,
            7.028656484035209e-10,
            6.400329320228732e-09,
            4.728030898994411e-08,
            2.9130569331957476e-07,
            1.5274037567626471e-06,
            6.920016762761102e-06,
            2.7413102020752245e-05,
            9.585325772579351e-05,
            0.0002981071357123265,
            0.0008298028963880464,
            0.0020780852865524956,
            0.004702257805695137,
            0.009648509478801763,
            0.018006043666349968,
            0.030637238584831267,
            0.04762416987155705,
            0.06774092842536339,
            0.08828014118961588,
            0.10550189779020092,
            0.11569211591107967,
            0.11644570980094983,
            0.10757745720310982,
            0.09119494271853723,
            0.07089485728639139,
            0.05049631320947943,
            0.03291297090642099,
            0.019599334706072707,
            0.010641749732702526,
            0.005255538362747479,
            0.0023537717365101495,
            0.0009525823844943937,
            0.00034687047435436844,
            0.00011306141420692197,
            3.278144900288199e-05,
            8.390623436964857e-06,
            1.8780960675566155e-06,
            3.6329115102196855e-07,
            5.98134200224857e-08,
            8.215037572838323e-09,
            9.154845715922812e-10,
            7.950147535616929e-11,
            5.045651043916863e-12,
            2.080996342796783e-13,
            4.184349306657067e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 24.44206567680376,
          "mass_allocation_low": 22.55793432319624,
          "fisher_mean": 24.57289881170303,
          "p_two_centered": 0.30332587488669827,
          "p_lower": 0.1812934006258472,
          "p_upper": 0.8861782859367743,
          "fisher_distribution": [
            3.7484272195685097e-16,
            2.0582413117747136e-14,
            5.511701992813373e-13,
            9.594219765138176e-12,
            1.220839568334358e-10,
            1.210831627952347e-09,
            9.745874899740909e-09,
            6.5447847791597e-08,
            3.7414251284959283e-07,
            1.848601815344969e-06,
            7.988217841320185e-06,
            3.047499373775545e-05,
            0.0001034264166821598,
            0.00031421154252484363,
            0.0008589210884890819,
            0.002121695263055156,
            0.004752882960833603,
            0.009684097007041377,
            0.01799070561454066,
            0.030534294852234585,
            0.04742071682511255,
            0.0674716865626213,
            0.08803106482784462,
            0.10538105722056629,
            0.11577682560454666,
            0.11673608894518266,
            0.10798826567562443,
            0.09159426572647446,
            0.07116655711306276,
            0.050588272500479974,
            0.03284600474603454,
            0.01943982389874204,
            0.010461671601136162,
            0.005103938457928686,
            0.002249254668555164,
            0.0008914978093037925,
            0.0003161468891156452,
            9.968051699866124e-05,
            2.7729996732143112e-05,
            6.74202677828882e-06,
            1.4156757421780293e-06,
            2.52834377460738e-07,
            3.763897132992031e-08,
            4.5425374859793154e-09,
            4.268082257961079e-10,
            2.927742829895898e-11,
            1.3036001945736254e-12,
            2.826192429088698e-14
          ]
        },
        "Centered": {
          "mass_allocation_high": 25.041890158065527,
          "mass_allocation_low": 21.958109841934473,
          "fisher_mean": 25.182666503627686,
          "p_two_centered": 0.236412257789862,
          "p_lower": 0.137153791663225,
          "p_upper": 0.9176307880425555,
          "fisher_distribution": [
            9.839869704488162e-17,
            5.692567286937708e-15,
            1.606595927276179e-13,
            2.9482340325453373e-12,
            3.955950415170187e-11,
            4.1382052728997036e-10,
            3.513740975965823e-09,
            2.4896537122269136e-08,
            1.5018948045932015e-07,
            7.831767454433199e-07,
            3.5721259328820274e-06,
            1.4385314640235885e-05,
            5.1539105207184153e-05,
            0.00016530297862523297,
            0.00047706930879837207,
            0.0012442014214105364,
            0.00294271084634237,
            0.006330374046375756,
            0.012416208888724007,
            0.022247642430400758,
            0.03647524325798851,
            0.05478457970578044,
            0.07544772019374911,
            0.0953249971119833,
            0.11052348237742397,
            0.1175912816772482,
            0.1147692818407498,
            0.1026909159553514,
            0.08415562233848901,
            0.06308444071514313,
            0.043185172603170625,
            0.026942067600259283,
            0.015280052048178002,
            0.00785424395275159,
            0.003645806785707747,
            0.0015216064710501613,
            0.00056801312299741,
            0.00018845858577778217,
            5.514775828135052e-05,
            1.409818876463469e-05,
            3.1112765656920604e-06,
            5.83718167935791e-07,
            9.123647711401985e-08,
            1.1554287648715205e-08,
            1.138459449827369e-09,
            8.183832857805944e-11,
            3.815705186106686e-12,
            8.655056343999088e-14
          ]
        }
      }
    },
    "S11_full": {
      "k": 11,
      "type": "full",
      "obs_high": 22,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 4,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 5.005355358950436,
            "fisher_mean": 5.046822992473456,
            "high_frac": 0.5005355358950436
          },
          "Raw": {
            "mass_allocation_high": 4.852321079032356,
            "fisher_mean": 4.929627692805382,
            "high_frac": 0.48523210790323557
          },
          "Centered": {
            "mass_allocation_high": 4.813421100775685,
            "fisher_mean": 4.900014947518325,
            "high_frac": 0.4813421100775685
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 2,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 4.005242820462964,
            "fisher_mean": 4.004483947419052,
            "high_frac": 0.5006553525578705
          },
          "Raw": {
            "mass_allocation_high": 3.85536920422546,
            "fisher_mean": 3.8562326503751354,
            "high_frac": 0.4819211505281825
          },
          "Centered": {
            "mass_allocation_high": 3.8089702991872105,
            "fisher_mean": 3.8103437887696927,
            "high_frac": 0.4761212873984013
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 3,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 2.9997865919224034,
            "fisher_mean": 2.999695273819828,
            "high_frac": 0.49996443198706725
          },
          "Raw": {
            "mass_allocation_high": 2.8263944406551156,
            "fisher_mean": 2.826429444390212,
            "high_frac": 0.4710657401091859
          },
          "Centered": {
            "mass_allocation_high": 2.755253952248033,
            "fisher_mean": 2.755345194840817,
            "high_frac": 0.4592089920413388
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.500036433522122,
            "fisher_mean": 2.500022059529947,
            "high_frac": 0.5000072867044244
          },
          "Raw": {
            "mass_allocation_high": 2.305060167153959,
            "fisher_mean": 2.3050595726590455,
            "high_frac": 0.4610120334307917
          },
          "Centered": {
            "mass_allocation_high": 2.2051947293737664,
            "fisher_mean": 2.2052007982305044,
            "high_frac": 0.44103894587475323
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 3,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.500001219504202,
            "fisher_mean": 2.5000007403333457,
            "high_frac": 0.5000002439008404
          },
          "Raw": {
            "mass_allocation_high": 2.2386831607720934,
            "fisher_mean": 2.2386855624976922,
            "high_frac": 0.44773663215441867
          },
          "Centered": {
            "mass_allocation_high": 2.0744016565911148,
            "fisher_mean": 2.0744058919581674,
            "high_frac": 0.41488033131822294
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 8,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.499999644920199,
            "fisher_mean": 6.499999907533948,
            "high_frac": 0.49999997268616914
          },
          "Raw": {
            "mass_allocation_high": 5.7689320679928,
            "fisher_mean": 5.768935653243621,
            "high_frac": 0.4437640052302154
          },
          "Centered": {
            "mass_allocation_high": 5.188249770353251,
            "fisher_mean": 5.188255944681977,
            "high_frac": 0.39909613618101936
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.510422069282324,
          "mass_allocation_low": 23.489577930717676,
          "fisher_mean": 23.55102492110958,
          "p_two_centered": 0.6605949818250211,
          "p_lower": 0.3781331774151282,
          "p_upper": 0.7276970843123113,
          "fisher_distribution": [
            3.2277334988461015e-15,
            1.623416009771769e-13,
            3.980714667733421e-12,
            6.343045594074642e-11,
            7.386586064798842e-10,
            6.702891086286739e-09,
            4.935145706180367e-08,
            3.031051274217666e-07,
            1.5844613870208555e-06,
            7.1576744148286776e-06,
            2.8275389198401293e-05,
            9.860231260055933e-05,
            0.00030585990626722534,
            0.0008492420543129464,
            0.00212157915483288,
            0.004789292782866921,
            0.0098043998469071,
            0.018255715593072656,
            0.030993543784889197,
            0.04807384314650118,
            0.06823523733521655,
            0.08873822227951064,
            0.10583026172743912,
            0.11581499869681466,
            0.11633311865068069,
            0.10725690082748388,
            0.09074066172790753,
            0.07040023820468379,
            0.05004331917075048,
            0.032551963730154544,
            0.019345033274680387,
            0.010482171873505128,
            0.005166008764777793,
            0.0023088144135598467,
            0.0009323915939538692,
            0.0003387784418998803,
            0.00011017775460422721,
            3.187233371785056e-05,
            8.138750307758827e-06,
            1.817300430765372e-06,
            3.506489512561934e-07,
            5.758160757621685e-08,
            7.88706621725593e-09,
            8.764460903028576e-10,
            7.588543683213572e-11,
            4.801123094418861e-12,
            1.9736223551463966e-13,
            3.954600888462662e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 21.84676011983178,
          "mass_allocation_low": 25.15323988016822,
          "fisher_mean": 21.92497057597109,
          "p_two_centered": 1.0000000000000002,
          "p_lower": 0.5689079320674127,
          "p_upper": 0.5487921323711972,
          "fisher_distribution": [
            7.370703246213691e-14,
            3.257591577767257e-12,
            7.010659457095175e-11,
            9.793660194164962e-10,
            9.988422184667022e-09,
            7.930708022386375e-08,
            5.104673236067803e-07,
            2.738600799359632e-06,
            1.2495659032683123e-05,
            4.9236723630633036e-05,
            0.0001695447258265904,
            0.0005150620331934345,
            0.0013910668381490997,
            0.003361111643254712,
            0.007303403147404727,
            0.014333597629028832,
            0.025499963589538148,
            0.04124601972385718,
            0.06080807815565189,
            0.0818765776733368,
            0.10085222722104543,
            0.11378614344942362,
            0.11770006443860973,
            0.11169048925714073,
            0.09726251565979846,
            0.07772735452162197,
            0.056987853471287674,
            0.038310754528484814,
            0.02359405810626928,
            0.013295254110029013,
            0.00684406341247548,
            0.0032121247080471997,
            0.0013711145575843716,
            0.0005307324047141333,
            0.00018563216072629612,
            5.841835809348283e-05,
            1.645610637982513e-05,
            4.123617613022329e-06,
            9.12214052010874e-07,
            1.7647997213676e-07,
            2.950793091626924e-08,
            4.199802778700933e-09,
            4.986954121408879e-10,
            4.805420278907699e-11,
            3.6089374886046362e-12,
            1.9811871806233176e-13,
            7.069290640884577e-15,
            1.230080345142005e-16
          ]
        },
        "Centered": {
          "mass_allocation_high": 20.84549150852906,
          "mass_allocation_low": 26.15450849147094,
          "fisher_mean": 20.93356656599948,
          "p_two_centered": 0.7670743097375873,
          "p_lower": 0.6812790543136121,
          "p_upper": 0.4308852200759678,
          "fisher_distribution": [
            4.265850821082842e-13,
            1.7517172902183496e-11,
            3.498546320287995e-10,
            4.530667103321221e-09,
            4.2791891257556486e-08,
            3.1434874717653645e-07,
            1.8703214306594826e-06,
            9.267487593190898e-06,
            3.902427165030532e-05,
            0.00014180240024236975,
            0.0004499781286444084,
            0.0012588943559248519,
            0.0031291412014236076,
            0.006954182697219273,
            0.0138907560046735,
            0.025047062814108057,
            0.040918251583584676,
            0.06074648808629869,
            0.08215954135178348,
            0.10144246691793862,
            0.11453131184678061,
            0.11839437841563204,
            0.11216427438957992,
            0.09744779174769681,
            0.07766574870997639,
            0.056786453856430795,
            0.03808086841406827,
            0.02340852256717227,
            0.013178561032268879,
            0.006786808700597013,
            0.003192173923778231,
            0.0013686012129265697,
            0.0005335650953660185,
            0.0001886012239936525,
            6.022997442367612e-05,
            1.7303911506240414e-05,
            4.449512740643908e-06,
            1.0176997430907046e-06,
            2.054804698902899e-07,
            3.628191034285166e-08,
            5.536756583110674e-09,
            7.192536823741701e-10,
            7.795685254015863e-11,
            6.857425877701578e-12,
            4.70199749373294e-13,
            2.3571292712811727e-14,
            7.682300617825667e-16,
            1.2213292820743412e-17
          ]
        }
      }
    },
    "S11_2adic": {
      "k": 11,
      "type": "2adic",
      "obs_high": 18,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 6,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 5.0047628525761585,
            "fisher_mean": 4.769325103959787,
            "high_frac": 0.5004762852576159
          },
          "Raw": {
            "mass_allocation_high": 4.849551716080783,
            "fisher_mean": 4.598260684183885,
            "high_frac": 0.48495517160807833
          },
          "Centered": {
            "mass_allocation_high": 4.810098399881986,
            "fisher_mean": 4.553765161999935,
            "high_frac": 0.48100983998819863
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 3,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 3.999032995608726,
            "fisher_mean": 3.999177597848221,
            "high_frac": 0.49987912445109073
          },
          "Raw": {
            "mass_allocation_high": 3.519315682996414,
            "fisher_mean": 3.5232979235686774,
            "high_frac": 0.43991446037455173
          },
          "Centered": {
            "mass_allocation_high": 3.3708014975654685,
            "fisher_mean": 3.3759634831316396,
            "high_frac": 0.42135018719568357
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 1,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 2.999984444705426,
            "fisher_mean": 2.9999681752237115,
            "high_frac": 0.4999974074509043
          },
          "Raw": {
            "mass_allocation_high": 2.519383430028759,
            "fisher_mean": 2.519757474084162,
            "high_frac": 0.41989723833812653
          },
          "Centered": {
            "mass_allocation_high": 2.322199239953555,
            "fisher_mean": 2.3227324682656136,
            "high_frac": 0.3870332066589259
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 3,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.499984910332081,
            "fisher_mean": 2.4999844830270694,
            "high_frac": 0.4999969820664162
          },
          "Raw": {
            "mass_allocation_high": 2.0087252903773205,
            "fisher_mean": 2.0087684320724306,
            "high_frac": 0.4017450580754641
          },
          "Centered": {
            "mass_allocation_high": 1.7571056552065665,
            "fisher_mean": 1.7571709127701098,
            "high_frac": 0.3514211310413133
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 1,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.4999905895398626,
            "fisher_mean": 2.499990598605028,
            "high_frac": 0.49999811790797255
          },
          "Raw": {
            "mass_allocation_high": 1.9209269733909449,
            "fisher_mean": 1.9209334309699375,
            "high_frac": 0.38418539467818896
          },
          "Centered": {
            "mass_allocation_high": 1.5568899744212588,
            "fisher_mean": 1.5569002586871754,
            "high_frac": 0.3113779948842518
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 4,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.500000334807641,
            "fisher_mean": 6.50000033302943,
            "high_frac": 0.5000000257544339
          },
          "Raw": {
            "mass_allocation_high": 4.742386286378576,
            "fisher_mean": 4.742393500180262,
            "high_frac": 0.36479894510604427
          },
          "Centered": {
            "mass_allocation_high": 3.346324696156123,
            "fisher_mean": 3.346336402050681,
            "high_frac": 0.25740959201200947
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.503756127569897,
          "mass_allocation_low": 23.496243872430103,
          "fisher_mean": 23.268446291693245,
          "p_two_centered": 0.13913954009305443,
          "p_lower": 0.07872101236676249,
          "p_upper": 0.956664433281664,
          "fisher_distribution": [
            5.790069068886249e-15,
            2.8344449323248904e-13,
            6.767320831658535e-12,
            1.0503184155208679e-10,
            1.1917082065271472e-09,
            1.0539345281084942e-08,
            7.564611100036307e-08,
            4.53015707205379e-07,
            2.3095224783509678e-06,
            1.0176766911821002e-05,
            3.922028364724816e-05,
            0.00013344764683819344,
            0.0004039395591417349,
            0.0010945482355748056,
            0.002668721642687473,
            0.00588001999777883,
            0.011749149681650146,
            0.021353492876667112,
            0.03538544564842669,
            0.05357183461330688,
            0.07421533590245118,
            0.09419505608854195,
            0.10962936942688363,
            0.11706867567884513,
            0.11473320841215727,
            0.10319616027142511,
            0.08515827177309584,
            0.064433370946866,
            0.04465917679337244,
            0.028318888113570594,
            0.016402099200605775,
            0.008659608810375342,
            0.004157136292143538,
            0.0018091880616010973,
            0.000711212975428359,
            0.00025145577138181057,
            7.954411510379421e-05,
            2.2372005224264704e-05,
            5.551597117662867e-06,
            1.2040115606122054e-06,
            2.2551501119637517e-07,
            3.592691361287613e-08,
            4.770852294193189e-09,
            5.136127161904881e-10,
            4.304836307103893e-11,
            2.634237640039539e-12,
            1.0463605096696892e-13,
            2.02384411355592e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 19.560289379252794,
          "mass_allocation_low": 27.439710620747206,
          "fisher_mean": 19.31341144505935,
          "p_two_centered": 0.7637996883892388,
          "p_lower": 0.40641232427339663,
          "p_upper": 0.7055841652293536,
          "fisher_distribution": [
            7.500805027922242e-12,
            2.6885786657954966e-10,
            4.681238010382161e-09,
            5.2793121819395087e-08,
            4.3381567558784577e-07,
            2.7702583376786105e-06,
            1.4317532485024919e-05,
            6.158462875555562e-05,
            0.00022498310703458966,
            0.0007088872012308412,
            0.0019496688350335867,
            0.004725556022229969,
            0.010172311239162679,
            0.019571510387022144,
            0.033834149397706854,
            0.052785856942266327,
            0.07459351013187798,
            0.09577023752110904,
            0.11199648950275026,
            0.11954277738230033,
            0.11665753422846085,
            0.10421725682629734,
            0.08531484550636793,
            0.06403996484506273,
            0.04409311174745164,
            0.027848795231040377,
            0.016130660407141333,
            0.008563883453047537,
            0.004163785445897313,
            0.0018517651487653494,
            0.000752120024730514,
            0.00027844671187418906,
            9.373574292376063e-05,
            2.8609271717956972e-05,
            7.888874479478601e-06,
            1.956978651540762e-06,
            4.345071113327788e-07,
            8.581315289105094e-08,
            1.4961175191311368e-08,
            2.281191477418476e-09,
            3.0062386010135736e-10,
            3.3726504916440794e-11,
            3.1571467554993143e-12,
            2.398769314168013e-13,
            1.4208182118409225e-14,
            6.153426713459236e-16,
            1.7328416363760942e-17,
            2.380671010252874e-19
          ]
        },
        "Centered": {
          "mass_allocation_high": 17.163419463184958,
          "mass_allocation_low": 29.836580536815042,
          "fisher_mean": 16.912868686905146,
          "p_two_centered": 0.7553239342377482,
          "p_lower": 0.6938864215991045,
          "p_upper": 0.42188585172348814,
          "fisher_distribution": [
            2.9308482606124514e-10,
            8.850438902813958e-09,
            1.2919282438184667e-07,
            1.216011948927727e-06,
            8.30497511221188e-06,
            4.390738394808003e-05,
            0.00018719154732178142,
            0.0006619098510555504,
            0.001981400482947438,
            0.005099796735026008,
            0.011423776248791564,
            0.022487960837994567,
            0.03920939562469066,
            0.06094502010671263,
            0.08490307935169265,
            0.10648498502066989,
            0.12068608070435219,
            0.12398998505789917,
            0.11577227332259314,
            0.0984554069629817,
            0.07639118345814874,
            0.05415109525120092,
            0.03510556685535456,
            0.020828383547585424,
            0.01131408899748515,
            0.005627456955985275,
            0.002562407763631464,
            0.001067606076099829,
            0.00040667450846559796,
            0.00014146763763256084,
            4.487302571313722e-05,
            1.295394334424183e-05,
            3.3953301444992446e-06,
            8.057058055379999e-07,
            1.7249438177455262e-07,
            3.317839555999565e-08,
            5.704495954513673e-09,
            8.713455472929639e-10,
            1.173566840952378e-10,
            1.380779236649468e-11,
            1.4026452960761181e-12,
            1.21178989160477e-13,
            8.727338257408558e-15,
            5.09727117793674e-16,
            2.3190759901431882e-17,
            7.709424650040995e-19,
            1.6654537810690742e-20,
            1.7543828927438962e-22
          ]
        }
      }
    },
    "S12_full": {
      "k": 12,
      "type": "full",
      "obs_high": 26,
      "n": 47,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 10,
          "observed_high": 7,
          "ci": 0.25419127189996066,
          "Wagstaff": {
            "mass_allocation_high": 4.863008896102872,
            "fisher_mean": 4.945302239557302,
            "high_frac": 0.48630088961028717
          },
          "Raw": {
            "mass_allocation_high": 4.848459069161035,
            "fisher_mean": 4.939129418452203,
            "high_frac": 0.4848459069161035
          },
          "Centered": {
            "mass_allocation_high": 4.844760630144764,
            "fisher_mean": 4.9377531523516085,
            "high_frac": 0.48447606301447643
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 4,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 4.000393043280717,
            "fisher_mean": 3.9961901337348253,
            "high_frac": 0.5000491304100896
          },
          "Raw": {
            "mass_allocation_high": 3.9464004974442104,
            "fisher_mean": 3.942531432331469,
            "high_frac": 0.4933000621805263
          },
          "Centered": {
            "mass_allocation_high": 3.929685113710014,
            "fisher_mean": 3.9258982948256658,
            "high_frac": 0.49121063921375174
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 4,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 2.999996015619919,
            "fisher_mean": 2.999508361627902,
            "high_frac": 0.49999933593665313
          },
          "Raw": {
            "mass_allocation_high": 2.9348761638038168,
            "fisher_mean": 2.9344419394271783,
            "high_frac": 0.48914602730063617
          },
          "Centered": {
            "mass_allocation_high": 2.908158356628953,
            "fisher_mean": 2.9077395047417895,
            "high_frac": 0.4846930594381588
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.500022476453971,
            "fisher_mean": 2.499987913226443,
            "high_frac": 0.5000044952907942
          },
          "Raw": {
            "mass_allocation_high": 2.4503389688940347,
            "fisher_mean": 2.450307236430272,
            "high_frac": 0.49006779377880694
          },
          "Centered": {
            "mass_allocation_high": 2.4248914345589596,
            "fisher_mean": 2.424859595212498,
            "high_frac": 0.4849782869117919
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 3,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.500004023472509,
            "fisher_mean": 2.5000015695565665,
            "high_frac": 0.5000008046945018
          },
          "Raw": {
            "mass_allocation_high": 2.4511573529183424,
            "fisher_mean": 2.4511553954926955,
            "high_frac": 0.4902314705836685
          },
          "Centered": {
            "mass_allocation_high": 2.420449163244021,
            "fisher_mean": 2.4204473158538136,
            "high_frac": 0.48408983264880423
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 6,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.5000033519503235,
            "fisher_mean": 6.500003442626351,
            "high_frac": 0.5000002578423326
          },
          "Raw": {
            "mass_allocation_high": 6.399017332701799,
            "fisher_mean": 6.3990180587486885,
            "high_frac": 0.492232102515523
          },
          "Centered": {
            "mass_allocation_high": 6.318804783906832,
            "fisher_mean": 6.3188061873244035,
            "high_frac": 0.4860619064543717
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.36342780688031,
          "mass_allocation_low": 23.63657219311969,
          "fisher_mean": 23.440993660329397,
          "p_two_centered": 0.4638968175902641,
          "p_lower": 0.8170580382220398,
          "p_upper": 0.27152550913958723,
          "fisher_distribution": [
            4.065080428765493e-15,
            2.0240665108547026e-13,
            4.913408254799132e-12,
            7.750917380442427e-11,
            8.935966793284301e-10,
            8.028108429603486e-09,
            5.8521614507736955e-08,
            3.55866893627348e-07,
            1.8419044309280973e-06,
            8.23875850558566e-06,
            3.2226711977648766e-05,
            0.00011128201074488363,
            0.0003418246025672182,
            0.0009398683939011295,
            0.0023252026017324336,
            0.005198157470845852,
            0.010538655484586967,
            0.019433812246642593,
            0.032676325771643165,
            0.050197329180754695,
            0.07056611991950155,
            0.09089060684890551,
            0.10736009090242424,
            0.11636583280653699,
            0.11576936378513226,
            0.10571728806673723,
            0.08858354736162664,
            0.06806979525349274,
            0.047924040509981725,
            0.030875096420991007,
            0.01817273256643227,
            0.00975251218451937,
            0.004760238804340064,
            0.0021069974253112938,
            0.0008426880806354398,
            0.000303227881152453,
            9.76613571968082e-05,
            2.7977450751981655e-05,
            7.07468105153216e-06,
            1.5642989571394095e-06,
            2.9888095025690366e-07,
            4.8599397010944686e-08,
            6.59132822424675e-09,
            7.252412402764445e-10,
            6.217359023418991e-11,
            3.894685281749329e-12,
            1.5851465538928554e-13,
            3.144709090017815e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 23.030249384923238,
          "mass_allocation_low": 23.969750615076762,
          "fisher_mean": 23.11658348088251,
          "p_two_centered": 0.4600868233631529,
          "p_lower": 0.841596790781818,
          "p_upper": 0.24041518768671669,
          "fisher_distribution": [
            7.535313079985518e-15,
            3.6655708551838826e-13,
            8.689081690822269e-12,
            1.3379128292480172e-10,
            1.5049665792367088e-09,
            1.3187161983374589e-08,
            9.372660737314776e-08,
            5.555335713151419e-07,
            2.80184572987251e-06,
            1.220902858528545e-05,
            4.651295246960874e-05,
            0.00015639595818501387,
            0.00046768947037767526,
            0.0012516774885908916,
            0.0030135646125922537,
            0.0065552902313698634,
            0.012929561785983089,
            0.023192655693218378,
            0.0379281320145325,
            0.056661788325916757,
            0.07745269217372332,
            0.09699343404001318,
            0.11137936164858095,
            0.11735028379563375,
            0.11347757117513202,
            0.10071252597748753,
            0.08201197846853425,
            0.061239721534186393,
            0.04189445294827977,
            0.026224511670247592,
            0.014996458287399567,
            0.007818606444865907,
            0.0037073404254474663,
            0.0015940299124590131,
            0.0006192658838224378,
            0.00021643998890108016,
            6.770650693163957e-05,
            1.8838101527458988e-05,
            4.626365575987994e-06,
            9.93436689883339e-07,
            1.8432728438745114e-07,
            2.9105624028569295e-08,
            3.833161831307068e-09,
            4.0953211605045454e-10,
            3.408905190702566e-11,
            2.0733175473336512e-12,
            8.192689912885065e-14,
            1.577894286048277e-15
          ]
        },
        "Centered": {
          "mass_allocation_high": 22.84674948219354,
          "mass_allocation_low": 24.15325051780646,
          "fisher_mean": 22.935504050309774,
          "p_two_centered": 0.3785415236209145,
          "p_lower": 0.8542973873748584,
          "p_upper": 0.22393802635142757,
          "fisher_distribution": [
            1.0652362547586794e-14,
            5.112300826339893e-13,
            1.195298338842766e-11,
            1.8149530009181702e-10,
            2.0128699682140116e-09,
            1.738662589407813e-08,
            1.2179585852225053e-07,
            7.114135564609223e-07,
            3.5354130608834672e-06,
            1.5177767596753023e-05,
            5.696165850370781e-05,
            0.0001886562558596941,
            0.0005556468926001825,
            0.0014645064877059505,
            0.0034721774944637975,
            0.007437101201532829,
            0.014442964565357002,
            0.02550683938205863,
            0.04106543082315713,
            0.060393646524709355,
            0.08126487112833988,
            0.10017405693432588,
            0.11322629990724514,
            0.11741976981699953,
            0.11175529638749251,
            0.09761818220468238,
            0.07823541372628603,
            0.057494914308189475,
            0.03870932928161783,
            0.023846447127763286,
            0.013420164632773408,
            0.0068857068627735255,
            0.003213144831386183,
            0.001359605880280975,
            0.00051980923832733,
            0.00017879593236953042,
            5.5043793926574854e-05,
            1.507228069206479e-05,
            3.64295096925324e-06,
            7.69900129939338e-07,
            1.405968575889679e-07,
            2.185080443871922e-08,
            2.832479488016919e-09,
            2.9787441497415453e-10,
            2.4406996532291468e-11,
            1.461302580369299e-12,
            5.684585455847464e-14,
            1.0778880476353906e-15
          ]
        }
      }
    },
    "S13_full": {
      "k": 13,
      "type": "full",
      "obs_high": 22,
      "n": 46,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 9,
          "observed_high": 3,
          "ci": 0.24406127313052448,
          "Wagstaff": {
            "mass_allocation_high": 4.549242536571226,
            "fisher_mean": 4.567262185336003,
            "high_frac": 0.5054713929523584
          },
          "Raw": {
            "mass_allocation_high": 4.652101350346987,
            "fisher_mean": 4.6707356935009505,
            "high_frac": 0.5169001500385542
          },
          "Centered": {
            "mass_allocation_high": 4.677205203389795,
            "fisher_mean": 4.6960806714337915,
            "high_frac": 0.5196894670433105
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 6,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 3.9970854054680744,
            "fisher_mean": 3.9954510140803308,
            "high_frac": 0.4996356756835093
          },
          "Raw": {
            "mass_allocation_high": 4.1566991563871145,
            "fisher_mean": 4.153546422080492,
            "high_frac": 0.5195873945483893
          },
          "Centered": {
            "mass_allocation_high": 4.206113479318745,
            "fisher_mean": 4.202479812065,
            "high_frac": 0.5257641849148431
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 2,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 2.9997227473674792,
            "fisher_mean": 2.999643228437071,
            "high_frac": 0.4999537912279132
          },
          "Raw": {
            "mass_allocation_high": 3.150276785483255,
            "fisher_mean": 3.1500889739359583,
            "high_frac": 0.5250461309138759
          },
          "Centered": {
            "mass_allocation_high": 3.2120471004884843,
            "fisher_mean": 3.2118089188199455,
            "high_frac": 0.5353411834147473
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.5000282504213778,
            "fisher_mean": 2.500014293651359,
            "high_frac": 0.5000056500842756
          },
          "Raw": {
            "mass_allocation_high": 2.687401739527985,
            "fisher_mean": 2.6873732042760863,
            "high_frac": 0.537480347905597
          },
          "Centered": {
            "mass_allocation_high": 2.783373089613745,
            "fisher_mean": 2.783335623360861,
            "high_frac": 0.556674617922749
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 1,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.499996710535381,
            "fisher_mean": 2.499996509521715,
            "high_frac": 0.4999993421070762
          },
          "Raw": {
            "mass_allocation_high": 2.757787899066426,
            "fisher_mean": 2.7577846966840918,
            "high_frac": 0.5515575798132852
          },
          "Centered": {
            "mass_allocation_high": 2.919852183570767,
            "fisher_mean": 2.9198469560865883,
            "high_frac": 0.5839704367141534
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 8,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.500000234216571,
            "fisher_mean": 6.500000340297243,
            "high_frac": 0.5000000180166593
          },
          "Raw": {
            "mass_allocation_high": 7.22749306089817,
            "fisher_mean": 7.227489786481448,
            "high_frac": 0.5559610046844746
          },
          "Centered": {
            "mass_allocation_high": 7.805335957295301,
            "fisher_mean": 7.805330093104285,
            "high_frac": 0.6004104582534847
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.046075884580112,
          "mass_allocation_low": 22.953924115419888,
          "fisher_mean": 23.062367571323726,
          "p_two_centered": 0.7678790706997829,
          "p_lower": 0.4334989423608991,
          "p_upper": 0.6791054059998767,
          "fisher_distribution": [
            7.303702763010282e-15,
            3.5533108251922033e-13,
            8.430605529983086e-12,
            1.3001577598016206e-10,
            1.4656159953648311e-09,
            1.2875600875367019e-08,
            9.178231086885239e-08,
            5.457648448162719e-07,
            2.7619903166720834e-06,
            1.2077893744873873e-05,
            4.6177753267635145e-05,
            0.00015581806342235602,
            0.00046755877539714203,
            0.0012553903315652914,
            0.0030315452095941685,
            0.006611950610496972,
            0.013070703234637581,
            0.023487209142703986,
            0.03845560127968616,
            0.057480146830495245,
            0.07855316665744144,
            0.09826383420017248,
            0.11260434836077553,
            0.11826432973139772,
            0.11385659956881951,
            0.10046193925803902,
            0.08120445679947433,
            0.060082448932404546,
            0.0406452672068317,
            0.025102166347486906,
            0.014125983936931555,
            0.007226061226115413,
            0.003350444642146398,
            0.0014031347369854424,
            0.0005285141273921543,
            0.00017813830579463969,
            5.3396464831713846e-05,
            1.412647714174433e-05,
            3.2677755605291014e-06,
            6.532043935132459e-07,
            1.1113315207149441e-07,
            1.577329295187189e-08,
            1.81666882772978e-09,
            1.6307374109980815e-10,
            1.0700693113182813e-11,
            4.56441397260093e-13,
            9.495713382979612e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 24.631759991709938,
          "mass_allocation_low": 21.368240008290062,
          "fisher_mean": 24.647018776959023,
          "p_two_centered": 0.45700393215778384,
          "p_lower": 0.2598932319086648,
          "p_upper": 0.8267967158695744,
          "fisher_distribution": [
            2.5359158026087897e-16,
            1.4167572526159312e-14,
            3.8618660045114705e-13,
            6.845351778102001e-12,
            8.872530016860837e-11,
            8.965433985631348e-10,
            7.353131042112554e-09,
            5.032068094217043e-08,
            2.9315345250803896e-07,
            1.4760030858204435e-06,
            6.498769263712241e-06,
            2.525723842232372e-05,
            8.730326715328836e-05,
            0.00027005066687104453,
            0.0007513436006851547,
            0.001888158111014973,
            0.0043008930716474485,
            0.008905320966241815,
            0.016800986958433784,
            0.028936087493359297,
            0.045563113147911075,
            0.06566644301655677,
            0.08668994777823917,
            0.10487843192420146,
            0.11629358559042652,
            0.11816850048388373,
            0.1099793458171696,
            0.09367620402653486,
            0.07293766909472757,
            0.051833846406741886,
            0.03355608308637705,
            0.01974167256664886,
            0.010524049852783778,
            0.005065644726947012,
            0.002192256221116077,
            0.0008486385782727401,
            0.0002920290921855692,
            8.865394644212792e-05,
            2.3520863905310595e-05,
            5.389589875752069e-06,
            1.0505227105061345e-06,
            1.707135758709974e-07,
            2.2496292771341688e-08,
            2.3088132354415077e-09,
            1.7307640380181955e-10,
            8.426589772402378e-12,
            1.9990283845705898e-13
          ]
        },
        "Centered": {
          "mass_allocation_high": 25.603927013676838,
          "mass_allocation_low": 20.396072986323162,
          "fisher_mean": 25.61888207487047,
          "p_two_centered": 0.2947319219936505,
          "p_lower": 0.17387105972616754,
          "p_upper": 0.892049907684197,
          "fisher_distribution": [
            2.656067363480558e-17,
            1.6238555722487882e-15,
            4.844781238473286e-14,
            9.400682319949354e-13,
            1.3339663179019569e-11,
            1.475829631599859e-10,
            1.3253360357686294e-09,
            9.93112894194711e-09,
            6.334965007401122e-08,
            3.49238368956957e-07,
            1.6835651083984154e-06,
            7.16338255573903e-06,
            2.7105460378723837e-05,
            9.177356657378239e-05,
            0.0002794479382990537,
            0.0007684695294275958,
            0.001915143285286848,
            0.004337779079449016,
            0.008950379580730401,
            0.016855500756120374,
            0.029014140170977563,
            0.045701081994498655,
            0.06592096741036459,
            0.08711460283688052,
            0.1054827572826604,
            0.11700708774549175,
            0.1188400399579171,
            0.11042595253850242,
            0.09376166014069393,
            0.07263597750420339,
            0.05123889257959163,
            0.03283365012424537,
            0.019056033871530386,
            0.009981526110595017,
            0.004698446994788863,
            0.0019772616866145344,
            0.0007392852345599405,
            0.00024371510451208205,
            7.017408818740797e-05,
            1.7439925646355518e-05,
            3.6844294952168504e-06,
            6.484879157654023e-07,
            9.248849204810835e-08,
            1.0265046005972159e-08,
            8.314452605240341e-10,
            4.369909640882099e-11,
            1.1179809972163456e-12
          ]
        }
      }
    },
    "S13_2adic": {
      "k": 13,
      "type": "2adic",
      "obs_high": 29,
      "n": 46,
      "intervals": [
        {
          "interval": "[13,1e3)",
          "n": 9,
          "observed_high": 4,
          "ci": 0.24406127313052448,
          "Wagstaff": {
            "mass_allocation_high": 4.569477537324028,
            "fisher_mean": 4.424199027145321,
            "high_frac": 0.5077197263693365
          },
          "Raw": {
            "mass_allocation_high": 4.821101779116968,
            "fisher_mean": 4.64943428240316,
            "high_frac": 0.5356779754574409
          },
          "Centered": {
            "mass_allocation_high": 4.882513511919457,
            "fisher_mean": 4.704471296894124,
            "high_frac": 0.5425015013243841
          }
        },
        {
          "interval": "[1e3,1e4)",
          "n": 8,
          "observed_high": 5,
          "ci": 0.3095868786185928,
          "Wagstaff": {
            "mass_allocation_high": 3.991197649962538,
            "fisher_mean": 3.9909910812951077,
            "high_frac": 0.49889970624531726
          },
          "Raw": {
            "mass_allocation_high": 4.471802029658528,
            "fisher_mean": 4.467761513639575,
            "high_frac": 0.558975253707316
          },
          "Centered": {
            "mass_allocation_high": 4.620590839419034,
            "fisher_mean": 4.615371274294695,
            "high_frac": 0.5775738549273792
          }
        },
        {
          "interval": "[1e4,1e5)",
          "n": 6,
          "observed_high": 5,
          "ci": 0.4102866703430977,
          "Wagstaff": {
            "mass_allocation_high": 2.999853838269548,
            "fisher_mean": 2.999849101489884,
            "high_frac": 0.4999756397115913
          },
          "Raw": {
            "mass_allocation_high": 3.4800661301721147,
            "fisher_mean": 3.479678159233618,
            "high_frac": 0.5800110216953525
          },
          "Centered": {
            "mass_allocation_high": 3.6770908324746463,
            "fisher_mean": 3.6765460814977464,
            "high_frac": 0.6128484720791078
          }
        },
        {
          "interval": "[1e5,1e6)",
          "n": 5,
          "observed_high": 2,
          "ci": 0.5121927896168743,
          "Wagstaff": {
            "mass_allocation_high": 2.499988250186936,
            "fisher_mean": 2.4999878859463607,
            "high_frac": 0.4999976500373873
          },
          "Raw": {
            "mass_allocation_high": 2.991049487417343,
            "fisher_mean": 2.9910058663036434,
            "high_frac": 0.5982098974834685
          },
          "Centered": {
            "mass_allocation_high": 3.242567512387098,
            "fisher_mean": 3.2425018953861535,
            "high_frac": 0.6485135024774196
          }
        },
        {
          "interval": "[1e6,1e7)",
          "n": 5,
          "observed_high": 4,
          "ci": 0.6286649494415265,
          "Wagstaff": {
            "mass_allocation_high": 2.5000003686930983,
            "fisher_mean": 2.500000355746992,
            "high_frac": 0.5000000737386197
          },
          "Raw": {
            "mass_allocation_high": 3.0790364186843955,
            "fisher_mean": 3.0790299535832393,
            "high_frac": 0.6158072837368791
          },
          "Centered": {
            "mass_allocation_high": 3.443056087776995,
            "fisher_mean": 3.4430457927764375,
            "high_frac": 0.688611217555399
          }
        },
        {
          "interval": "[1e7,1e8)",
          "n": 13,
          "observed_high": 9,
          "ci": 0.7942936001622389,
          "Wagstaff": {
            "mass_allocation_high": 6.49999900475176,
            "fisher_mean": 6.499999002601978,
            "high_frac": 0.49999992344244304
          },
          "Raw": {
            "mass_allocation_high": 8.25759603006286,
            "fisher_mean": 8.257588814135886,
            "high_frac": 0.6351996946202201
          },
          "Centered": {
            "mass_allocation_high": 9.653644098931657,
            "fisher_mean": 9.653632391723056,
            "high_frac": 0.7425880076101274
          }
        }
      ],
      "models": {
        "Wagstaff": {
          "mass_allocation_high": 23.06051664918791,
          "mass_allocation_low": 22.93948335081209,
          "fisher_mean": 22.91502645422564,
          "p_two_centered": 0.07473017186497484,
          "p_lower": 0.9757528849710727,
          "p_upper": 0.04744098368188893,
          "fisher_distribution": [
            9.941606894909704e-15,
            4.767310027970459e-13,
            1.1150604630539694e-11,
            1.6955172911036084e-10,
            1.8847537226475456e-09,
            1.633002412588704e-08,
            1.1481935120478379e-07,
            6.735126496493522e-07,
            3.3627100993148213e-06,
            1.4508562493757694e-05,
            5.473520214935488e-05,
            0.00018225669366310382,
            0.0005397106193365862,
            0.0014301655663725384,
            0.003408588760660794,
            0.007337700987360874,
            0.014317352352981875,
            0.02539444629784697,
            0.04104095979741331,
            0.06055222987830272,
            0.0816828654087446,
            0.10085871451989172,
            0.11408318385046698,
            0.11826550959868143,
            0.11237981414375728,
            0.09786830981000318,
            0.07807503651327821,
            0.05700983305290728,
            0.03805892526373113,
            0.023193868652962,
            0.012878449607210699,
            0.00649969652523641,
            0.002973036580908947,
            0.0012281722974372793,
            0.00045627866699026343,
            0.00015166718566833555,
            4.4828067547617346e-05,
            1.1692628138307179e-05,
            2.666266810511655e-06,
            5.252916066233228e-07,
            8.806756102899795e-08,
            1.2314886276088392e-08,
            1.3971000484246815e-09,
            1.235037836936481e-10,
            7.978947242336334e-12,
            3.3499681534447133e-13,
            6.857732311603721e-15
          ]
        },
        "Raw": {
          "mass_allocation_high": 27.10065187511221,
          "mass_allocation_low": 18.89934812488779,
          "fisher_mean": 26.924498589299134,
          "p_two_centered": 0.5482486376861255,
          "p_lower": 0.781945575557677,
          "p_upper": 0.31866950087899126,
          "fisher_distribution": [
            1.1298941330657867e-18,
            7.776992785981467e-17,
            2.6131153480431755e-15,
            5.712201504656386e-14,
            9.134281569376612e-13,
            1.1391046322706258e-11,
            1.1533237464950191e-10,
            9.745626255425933e-10,
            7.011612911210004e-09,
            4.360376274298649e-08,
            2.3714577207963078e-07,
            1.1384971698540739e-06,
            4.861091830506647e-06,
            1.8573038890415373e-05,
            6.382194721211343e-05,
            0.00019806398746817467,
            0.0005570399699113385,
            0.0014237895812973522,
            0.0033150552173139254,
            0.007044173587231251,
            0.013680303342571322,
            0.024308544785506536,
            0.0395495380382819,
            0.05894173723911574,
            0.08047220761992693,
            0.10062749899398304,
            0.11518709715104866,
            0.12059620476436209,
            0.11534056140448105,
            0.10061507643666776,
            0.0798936870379311,
            0.05760581284020082,
            0.03760384308688166,
            0.022143775932124524,
            0.011712504656726479,
            0.005535643413217704,
            0.0023231277434624786,
            0.0008590699507497213,
            0.00027727676063210637,
            7.718862625293366e-05,
            1.825181096072819e-05,
            3.592451448044277e-06,
            5.72433159171425e-07,
            7.090977764436597e-08,
            6.4033728356694045e-09,
            3.7476305035943825e-10,
            1.0662520278902073e-11
          ]
        },
        "Centered": {
          "mass_allocation_high": 29.519462882908886,
          "mass_allocation_low": 16.480537117091114,
          "fisher_mean": 29.335568732572206,
          "p_two_centered": 0.9999999999999998,
          "p_lower": 0.5151114937582094,
          "p_upper": 0.6086827416322086,
          "fisher_distribution": [
            8.32944553136382e-22,
            7.57015250656032e-20,
            3.3544119047590938e-18,
            9.657372220376155e-17,
            2.0311565958993127e-15,
            3.3269469217064804e-14,
            4.4180508382782063e-13,
            4.889395883608398e-12,
            4.600269841353963e-11,
            3.73550029142301e-10,
            2.648652598801189e-09,
            1.655151969875531e-08,
            9.184042526120592e-08,
            4.552620963846959e-07,
            2.0262730246232222e-06,
            8.13093316682779e-06,
            2.9517014144642128e-05,
            9.721066264498198e-05,
            0.000291110737473329,
            0.0007941463494400901,
            0.0019763280606450995,
            0.00449149248980174,
            0.00932830159104596,
            0.017711672983739685,
            0.030745996633384412,
            0.048784259186022826,
            0.07071063556822059,
            0.09354319525772202,
            0.11280266789970114,
            0.12379423539041808,
            0.1233871969973853,
            0.11141454797024591,
            0.09086554890387306,
            0.0666895005828347,
            0.04385441546988477,
            0.025702629475286613,
            0.013340828550567672,
            0.0060849321591372645,
            0.0024156522700492264,
            0.0008247051744179209,
            0.00023842720498255048,
            5.7196346260630085e-05,
            1.1071047345968637e-05,
            1.6601335333573753e-06,
            1.8080998924138126e-07,
            1.2713238352254818e-08,
            4.327579126880961e-10
          ]
        }
      }
    }
  }
}

==> anc/analyses_2026-10-19/shift_sweep/run_sk_sweep.py <==
#!/usr/bin/env python3
"""Fixed H_par(p-1) vs S_k(p), 1<=k<=13; full scores and 2-adic diagnostics.
Reuses precomputed exact aligned-order census from 2026-10-19 and original V10 conditional test.
No score-level regression or label-based calibration. The test is retrospective/post hoc.
"""
from pathlib import Path
import sys, math, json, csv, time
import numpy as np
from numba import njit, prange
ROOT=Path(__file__).resolve().parent
SRC=ROOT/'repro_v1.9.9'
sys.path[:0]=[str(SRC/'legacy_v1.8.8'),str(SRC/'v10')]
from mersenne_core import _linear_spf_sieve,_prime_capacity
from wagstaff_randomization import RANGES,MERSENNE_EXPONENTS,build_design,_fisher_count_distribution,distribution_mean,centered_two_sided_tail
T=time.time()
def say(s):print(f'{time.time()-T:.1f}s {s}',flush=True)
@njit(cache=True,parallel=True)
def tau_shift_calc(p, spf, k):
 tau=np.empty(p.size,np.uint16);v=np.empty(p.size,np.uint8)
 for i in prange(p.size):
  x=int(p[i])-k
  if x<=0: tau[i]=0;v[i]=0;continue
  vv=0
  while x%2==0:x//=2;vv+=1
  t=vv+1
  while x>1:
   q=int(spf[x]);e=0
   while x%q==0:x//=q;e+=1
   t*=e+1
  tau[i]=t;v[i]=vv
 return tau,v
z=np.load(ROOT/'H1_even_population.npz'); pp=z['p'];H=z['Hp'];v1=z['v1'];tau1=z['tau1'];z.close()
assert len(pp)==5761450
p=pp.astype(np.float64);lp=np.log(p);ll=np.log(lp);b=lp/p
assert np.isfinite(H).all() and np.all(H>=0)
obs_idx=np.searchsorted(pp,MERSENNE_EXPONENTS)
assert np.array_equal(pp[obs_idx],MERSENNE_EXPONENTS)
int_specs=[]
for lo,hi,n,label in RANGES:
 i,j=map(int,np.searchsorted(pp,[lo,hi]))
 ci=float(np.sum(H[i:j]/p[i:j])/np.sum(b[i:j]))
 int_specs.append(dict(lo=lo,hi=hi,n=n,label=label,i=i,j=j,ci=ci))
output={'definition':{'universe':'prime p in [13,1e8), k=1..13; for k=13 p=13 excluded (p-k=0)','Hpar':'fixed aligned even-order H(p-1) from prior complete census, ord_a(2)|p-1 and 2|ord_a(2), a<p, singleton target 1','scores':'S_k=log(tau(p-k))/log(log(p))','two_adic':'S_k,2ad=log(1+v2(p-k))/log(log(p)); constant zero for even shifts k','baseline':'b=log(p)/p','raw':'(log(p)+Hpar(p))/p','centered':'(log(p)+Hpar(p)-ci*log(p))/p','ci':'weighted mean Hpar/log(p) in each decade under Wagstaff; for k=13 omit p=13 and recompute ci for eligible domain','design':'Wagstaff-balanced high/low from original V10 Appendix A.8, with six range sample counts; k13 first range has n=9','fisher':'exact nonreplacement conditional distribution per interval','selection':'post hoc exploratory; no multiple testing correction'}, 'interval_centers':[], 'results':{}}
for s in int_specs:
 output['interval_centers'].append({'interval':s['label'],'ci':s['ci'],'n':s['n']})
say('computing SPF')
spf,_=_linear_spf_sieve(100_000_000,_prime_capacity(100_000_000))
say('SPF ready')

# direct comparison using original weights plus centered adaptation for k13 ineligible p13

def evaluate(k,stype,scores,eligible):
 data={'k':k,'type':stype,'obs_high':0,'n':0,'intervals':[], 'models':{name:{'mass_allocation_high':0.,'exact_distribution':np.array([1.])} for name in ('Wagstaff','Raw','Centered')}}
 for spec in int_specs:
  i,j=spec['i'],spec['j'];first_i=i+int(k==13 and i==0); n=spec['n']-int(k==13 and i==0)
  d=build_design(pp,scores,first_i,j,n,spec['label'],False)
  sel=d.high.astype(bool)
  obs_local=obs_idx[(obs_idx>=first_i)&(obs_idx<j)]-first_i
  high_obs=int(np.sum(d.high[obs_local])); data['obs_high']+=high_obs; data['n']+=n
  pp_loc=p[first_i:j];lp_loc=lp[first_i:j];H_loc=H[first_i:j]
  b_loc=b[first_i:j];cI=spec['ci']
  if k==13 and first_i!=i:
   cI=float(np.sum(H_loc/pp_loc)/np.sum(b_loc))
  raw=(lp_loc+H_loc)/pp_loc
  cent=(lp_loc+H_loc-cI*lp_loc)/pp_loc
  r={'interval':spec['label'],'n':n,'observed_high':high_obs,'ci':cI,'Wagstaff':{},'Raw':{},'Centered':{}}
  for name,w in (('Wagstaff',b_loc),('Raw',raw),('Centered',cent)):
   assert np.all(w>0),(k,stype,name)
   proportion=float(np.sum(w[sel])/np.sum(w)); expected_mass=n*proportion
   dist=_fisher_count_distribution(np.asarray(w/np.sum(w),dtype=np.float64),d.high,n)
   data['models'][name]['mass_allocation_high']+=expected_mass
   data['models'][name]['exact_distribution']=np.convolve(data['models'][name]['exact_distribution'],dist)
   r[name]={'mass_allocation_high':expected_mass,'fisher_mean':distribution_mean(dist),'high_frac':proportion}
  a=r['Centered']['high_frac']-r['Wagstaff']['high_frac']; bs=(1+cI)*(r['Raw']['high_frac']-r['Wagstaff']['high_frac'])
  assert abs(a-bs)<1e-8,(k,stype,spec['label'],a,bs)
  data['intervals'].append(r)
 for name,item in data['models'].items():
  dist=item.pop('exact_distribution');obs=data['obs_high'];mean=distribution_mean(dist)
  item.update({'mass_allocation_low':data['n']-item['mass_allocation_high'],'fisher_mean':mean,'p_two_centered':centered_two_sided_tail(dist,obs,mean), 'p_lower':float(np.sum(dist[:obs+1])), 'p_upper':float(np.sum(dist[obs:])),'fisher_distribution':dist.tolist()})
 return data

if (ROOT/'results_sk.json').exists():
 old=json.loads((ROOT/'results_sk.json').read_text())
 output['results'].update(old.get('results',{}))
 say(f'resuming with {len(output["results"])} partitions')
for k in range(1,14):
 if f'S{k}_full' in output['results'] and (k%2==0 or f'S{k}_2adic' in output['results']):
  say(f'skipping existing k={k}')
  continue
 if k==1:
  tau=tau1;v=v1
 else:
  tau,v=tau_shift_calc(pp,spf,k)
  if k==3:
   say('spotcheck tau3 of p=13: '+str(tau[0]))
 score=np.zeros(len(pp),dtype=np.float64);valid=pp>k
 score[valid]=np.log(tau[valid].astype(np.float64))/ll[valid]
 d=evaluate(k,'full',score,valid)
 output['results'][f'S{k}_full']=d
 say(f'S{k} full obs {d["obs_high"]}/{d["n"]}, null={d["models"]["Wagstaff"]["mass_allocation_high"]:.3f} raw={d["models"]["Raw"]["mass_allocation_high"]:.3f} cent={d["models"]["Centered"]["mass_allocation_high"]:.3f}')
 if k%2==1:
  score[valid]=np.log1p(v[valid].astype(np.float64))/ll[valid]
  d2=evaluate(k,'2adic',score,valid)
  output['results'][f'S{k}_2adic']=d2
  say(f'S{k} 2ad obs {d2["obs_high"]}/{d2["n"]}, null={d2["models"]["Wagstaff"]["mass_allocation_high"]:.3f} raw={d2["models"]["Raw"]["mass_allocation_high"]:.3f} cent={d2["models"]["Centered"]["mass_allocation_high"]:.3f}')
 del tau,v,score
 (ROOT/'results_sk.json').write_text(json.dumps(output,ensure_ascii=False,indent=2))
del spf
with (ROOT/'sk_summary.csv').open('w',newline='') as f:
 writer=csv.writer(f);writer.writerow(['k','type','n','observed_high','Wagstaff_mass','Raw_mass','Centered_mass','Wagstaff_fisher_mean','Raw_fisher_mean','Centered_fisher_mean','Wagstaff_p_two','Raw_p_two','Centered_p_two','Wagstaff_p_lower','Raw_p_lower','Centered_p_lower'])
 for key,d in output['results'].items():
  m=d['models']; writer.writerow([d['k'],d['type'],d['n'],d['obs_high'],*[m[x]['mass_allocation_high'] for x in ('Wagstaff','Raw','Centered')],*[m[x]['fisher_mean'] for x in ('Wagstaff','Raw','Centered')],*[m[x]['p_two_centered'] for x in ('Wagstaff','Raw','Centered')],*[m[x]['p_lower'] for x in ('Wagstaff','Raw','Centered')]])
with (ROOT/'sk_by_decade.csv').open('w',newline='') as f:
 writer=csv.writer(f);writer.writerow(['k','type','interval','n','observed_high','Wagstaff','Raw','Centered'])
 for d in output['results'].values():
  for r in d['intervals']:
   writer.writerow([d['k'],d['type'],r['interval'],r['n'],r['observed_high'],r['Wagstaff']['mass_allocation_high'],r['Raw']['mass_allocation_high'],r['Centered']['mass_allocation_high']])
assert abs(output['results']['S1_full']['models']['Centered']['mass_allocation_high']-30.111513520055745)<1e-5
assert abs(output['results']['S3_full']['models']['Centered']['mass_allocation_high']-20.898933)<1e-5
assert abs(output['results']['S1_2adic']['models']['Centered']['mass_allocation_high']-29.978751)<1e-5
assert abs(output['results']['S3_2adic']['models']['Centered']['mass_allocation_high']-17.163419)<1e-5
say('COMPLETE')


==> anc/analyses_2026-10-19/shift_sweep/sk_by_decade.csv <==
k,type,interval,n,observed_high,Wagstaff,Raw,Centered
1,full,"[13,1e3)",10,7,5.049434626472723,5.313809785489594,5.381011643418847
1,full,"[1e3,1e4)",8,5,4.005386193474362,4.366989921992073,4.4789376916007155
1,full,"[1e4,1e5)",6,4,2.999695498085988,3.4290361792944757,3.605188937830344
1,full,"[1e5,1e6)",5,4,2.4999244548508024,2.992016398653192,3.244062344097327
1,full,"[1e6,1e7)",5,3,2.500001166615701,3.1157882876533356,3.502912066967203
1,full,"[1e7,1e8)",13,9,6.4999994249828905,8.394561948558213,9.899400836141309
1,2adic,"[13,1e3)",10,6,4.9355721409453785,5.25938029169864,5.3416894973901865
1,2adic,"[1e3,1e4)",8,5,3.991197649962538,4.471802029658528,4.620590839419034
1,2adic,"[1e4,1e5)",6,5,2.999853838269548,3.4800661301721147,3.6770908324746463
1,2adic,"[1e5,1e6)",5,2,2.499988250186936,2.991049487417343,3.242567512387098
1,2adic,"[1e6,1e7)",5,4,2.5000003630010896,3.0791050173828354,3.443167815651088
1,2adic,"[1e7,1e8)",13,9,6.49999900475176,8.25759603006286,9.653644098931657
2,full,"[13,1e3)",10,4,4.991697869072196,4.980297455134125,4.977399569415022
2,full,"[1e3,1e4)",8,1,4.00181238209615,3.883197459766918,3.846475836205423
2,full,"[1e4,1e5)",6,4,3.0000327148075687,2.8510356101907335,2.7899040842467295
2,full,"[1e5,1e6)",5,0,2.500022179176473,2.333031968786463,2.2475007870880956
2,full,"[1e6,1e7)",5,4,2.500001080452865,2.291658575180647,2.1606809446371678
2,full,"[1e7,1e8)",13,6,6.499998485680088,5.847550680603967,5.329315564592104
3,full,"[13,1e3)",10,5,5.018663859561836,4.920628070496661,4.8957082285824685
3,full,"[1e3,1e4)",8,4,3.9980969199773524,3.7349308269688426,3.653458057676087
3,full,"[1e4,1e5)",6,2,2.9999822407471886,2.746579095396758,2.642611162636462
3,full,"[1e5,1e6)",5,2,2.4999879833169314,2.2929978031325517,2.1869789253206156
3,full,"[1e6,1e7)",5,1,2.499999021016874,2.311782771140404,2.1934578119277393
3,full,"[1e7,1e8)",13,2,6.5000006614104056,5.846104450338905,5.326718874714475
3,2adic,"[13,1e3)",10,6,5.0047628525761585,4.849551716080783,4.810098399881986
3,2adic,"[1e3,1e4)",8,3,3.999032995608726,3.519315682996414,3.3708014975654685
3,2adic,"[1e4,1e5)",6,1,2.999984444705426,2.519383430028759,2.322199239953555
3,2adic,"[1e5,1e6)",5,3,2.499984910332081,2.0087252903773205,1.7571056552065665
3,2adic,"[1e6,1e7)",5,1,2.4999905895398626,1.9209269733909449,1.5568899744212588
3,2adic,"[1e7,1e8)",13,4,6.500000334807641,4.742386286378576,3.346324696156123
4,full,"[13,1e3)",10,7,4.985263414123821,5.007812974652966,5.013544876124656
4,full,"[1e3,1e4)",8,5,3.9964469533089892,4.029306850088925,4.039479842964752
4,full,"[1e4,1e5)",6,1,3.0001095578171344,3.059797199070128,3.0842862426604514
4,full,"[1e5,1e6)",5,2,2.5000157511377834,2.551398956641676,2.577717064008172
4,full,"[1e6,1e7)",5,2,2.500002338691982,2.5553414088138564,2.590131142534166
4,full,"[1e7,1e8)",13,5,6.499998325643369,6.6740161166977625,6.812237334446635
5,full,"[13,1e3)",10,4,5.085537519417585,5.229821478219834,5.266497201222541
5,full,"[1e3,1e4)",8,5,4.001884454436445,4.050782460309424,4.065920641318312
5,full,"[1e4,1e5)",6,5,2.9999165130174688,2.9484651468628185,2.927355337158624
5,full,"[1e5,1e6)",5,2,2.500015263431133,2.4543173911397567,2.430911270451281
5,full,"[1e6,1e7)",5,4,2.500001592744036,2.4756341949193112,2.460315265997809
5,full,"[1e7,1e8)",13,8,6.500003236395219,6.492016768319358,6.4856731678388
5,2adic,"[13,1e3)",10,5,4.981099344775634,5.293606773020335,5.373043433684044
5,2adic,"[1e3,1e4)",8,5,3.991197649962538,4.471802029658528,4.620590839419034
5,2adic,"[1e4,1e5)",6,5,2.999853838269548,3.4800661301721147,3.6770908324746463
5,2adic,"[1e5,1e6)",5,2,2.499988250186936,2.991049487417343,3.242567512387098
5,2adic,"[1e6,1e7)",5,4,2.5000003686930983,3.0790364186843955,3.443056087776995
5,2adic,"[1e7,1e8)",13,9,6.49999900475176,8.25759603006286,9.653644098931657
6,full,"[13,1e3)",10,6,4.914873572323283,5.027519039243921,5.056152533754243
6,full,"[1e3,1e4)",8,5,3.997952998161255,4.073875397725182,4.097379976423411
6,full,"[1e4,1e5)",6,3,3.000302084568769,3.0697349355881878,3.098222308845374
6,full,"[1e5,1e6)",5,4,2.49993615150712,2.5751168539127107,2.6136238676031858
6,full,"[1e6,1e7)",5,3,2.4999916658295214,2.591305806718484,2.6487118064837407
6,full,"[1e7,1e8)",13,8,6.500004381486232,6.803727342760931,7.044972547123748
7,full,"[13,1e3)",10,7,4.982644430817024,4.937725973973814,4.926308094297054
7,full,"[1e3,1e4)",8,4,4.003937035610191,3.8899309573620684,3.8546361714536843
7,full,"[1e4,1e5)",6,1,3.000146037437808,2.9480466408109796,2.9266709528420742
7,full,"[1e5,1e6)",5,4,2.4999668318449118,2.4072534846889213,2.3597663767743775
7,full,"[1e6,1e7)",5,3,2.4999927003976428,2.368421832229279,2.2857078390442367
7,full,"[1e7,1e8)",13,9,6.500000457180103,6.118594924915018,5.81564695157039
7,2adic,"[13,1e3)",10,7,5.007601733249897,4.851041624426066,4.81124541123534
7,2adic,"[1e3,1e4)",8,3,3.999043667500717,3.519590505869262,3.371158098115965
7,2adic,"[1e4,1e5)",6,1,2.999978407708567,2.5193975096374963,2.322221573137422
7,2adic,"[1e5,1e6)",5,3,2.5000139453270878,2.008778406022509,1.7571711047871472
7,2adic,"[1e6,1e7)",5,1,2.4999905895398626,1.9209269733909449,1.5568899744212588
7,2adic,"[1e7,1e8)",13,4,6.500000339480478,4.742381836424013,3.346316707919525
8,full,"[13,1e3)",10,5,5.010190682364655,4.966058754331614,4.954840803413497
8,full,"[1e3,1e4)",8,3,4.001181790766821,3.8917653267827745,3.8578914252284684
8,full,"[1e4,1e5)",6,4,3.0001098176341454,2.901329367073506,2.8608010649179905
8,full,"[1e5,1e6)",5,3,2.499986374230934,2.4062400565381186,2.358223868562725
8,full,"[1e6,1e7)",5,4,2.5000001688440414,2.383137420473906,2.309669906678197
8,full,"[1e7,1e8)",13,8,6.500001041592568,6.098442329636856,5.77948681464104
9,full,"[13,1e3)",10,5,5.005053858956794,5.132663272377439,5.165100471481244
9,full,"[1e3,1e4)",8,4,3.997030447327116,4.183749596795081,4.241555395457184
9,full,"[1e4,1e5)",6,4,3.0001206457905325,3.1742962221270403,3.2457581393972363
9,full,"[1e5,1e6)",5,2,2.4999741744282686,2.6317166614308056,2.6991942133596996
9,full,"[1e6,1e7)",5,4,2.4999983819016416,2.619001350466681,2.6938143456830135
9,full,"[1e7,1e8)",13,5,6.5000004168206065,6.873100759577682,7.169451974047963
9,2adic,"[13,1e3)",10,6,4.9355721409453785,5.25938029169864,5.3416894973901865
9,2adic,"[1e3,1e4)",8,5,3.991197649962538,4.471802029658528,4.620590839419034
9,2adic,"[1e4,1e5)",6,5,2.999853838269548,3.4800661301721147,3.6770908324746463
9,2adic,"[1e5,1e6)",5,2,2.499988250186936,2.991049487417343,3.242567512387098
9,2adic,"[1e6,1e7)",5,4,2.5000003630010896,3.0791050173828354,3.443167815651088
9,2adic,"[1e7,1e8)",13,9,6.49999900475176,8.25759603006286,9.653644098931657
10,full,"[13,1e3)",10,4,4.9846699434680986,4.9507868720581145,4.942174091040533
10,full,"[1e3,1e4)",8,2,3.9964787975001768,4.111497948986702,4.1471063690767735
10,full,"[1e4,1e5)",6,4,3.0004570690790233,3.164979182757511,3.232480412976467
10,full,"[1e5,1e6)",5,3,2.4999577905411585,2.6368212323219025,2.706921700364149
10,full,"[1e6,1e7)",5,1,2.5000006359345814,2.644047314819023,2.7346044129171307
10,full,"[1e7,1e8)",13,7,6.500000325999645,6.93393312586051,7.278603171690476
11,full,"[13,1e3)",10,4,5.005355358950436,4.852321079032356,4.813421100775685
11,full,"[1e3,1e4)",8,2,4.005242820462964,3.85536920422546,3.8089702991872105
11,full,"[1e4,1e5)",6,3,2.9997865919224034,2.8263944406551156,2.755253952248033
11,full,"[1e5,1e6)",5,2,2.500036433522122,2.305060167153959,2.2051947293737664
11,full,"[1e6,1e7)",5,3,2.500001219504202,2.2386831607720934,2.0744016565911148
11,full,"[1e7,1e8)",13,8,6.499999644920199,5.7689320679928,5.188249770353251
11,2adic,"[13,1e3)",10,6,5.0047628525761585,4.849551716080783,4.810098399881986
11,2adic,"[1e3,1e4)",8,3,3.999032995608726,3.519315682996414,3.3708014975654685
11,2adic,"[1e4,1e5)",6,1,2.999984444705426,2.519383430028759,2.322199239953555
11,2adic,"[1e5,1e6)",5,3,2.499984910332081,2.0087252903773205,1.7571056552065665
11,2adic,"[1e6,1e7)",5,1,2.4999905895398626,1.9209269733909449,1.5568899744212588
11,2adic,"[1e7,1e8)",13,4,6.500000334807641,4.742386286378576,3.346324696156123
12,full,"[13,1e3)",10,7,4.863008896102872,4.848459069161035,4.844760630144764
12,full,"[1e3,1e4)",8,4,4.000393043280717,3.9464004974442104,3.929685113710014
12,full,"[1e4,1e5)",6,4,2.999996015619919,2.9348761638038168,2.908158356628953
12,full,"[1e5,1e6)",5,2,2.500022476453971,2.4503389688940347,2.4248914345589596
12,full,"[1e6,1e7)",5,3,2.500004023472509,2.4511573529183424,2.420449163244021
12,full,"[1e7,1e8)",13,6,6.5000033519503235,6.399017332701799,6.318804783906832
13,full,"[13,1e3)",9,3,4.549242536571226,4.652101350346987,4.677205203389795
13,full,"[1e3,1e4)",8,6,3.9970854054680744,4.1566991563871145,4.206113479318745
13,full,"[1e4,1e5)",6,2,2.9997227473674792,3.150276785483255,3.2120471004884843
13,full,"[1e5,1e6)",5,2,2.5000282504213778,2.687401739527985,2.783373089613745
13,full,"[1e6,1e7)",5,1,2.499996710535381,2.757787899066426,2.919852183570767
13,full,"[1e7,1e8)",13,8,6.500000234216571,7.22749306089817,7.805335957295301
13,2adic,"[13,1e3)",9,4,4.569477537324028,4.821101779116968,4.882513511919457
13,2adic,"[1e3,1e4)",8,5,3.991197649962538,4.471802029658528,4.620590839419034
13,2adic,"[1e4,1e5)",6,5,2.999853838269548,3.4800661301721147,3.6770908324746463
13,2adic,"[1e5,1e6)",5,2,2.499988250186936,2.991049487417343,3.242567512387098
13,2adic,"[1e6,1e7)",5,4,2.5000003686930983,3.0790364186843955,3.443056087776995
13,2adic,"[1e7,1e8)",13,9,6.49999900475176,8.25759603006286,9.653644098931657


==> anc/analyses_2026-10-19/shift_sweep/sk_summary.csv <==
k,type,n,observed_high,Wagstaff_mass,Raw_mass,Centered_mass,Wagstaff_fisher_mean,Raw_fisher_mean,Centered_fisher_mean,Wagstaff_p_two,Raw_p_two,Centered_p_two,Wagstaff_p_lower,Raw_p_lower,Centered_p_lower
1,full,47,32,23.554441364482464,27.612202521640885,30.111513520055745,23.32797643069156,27.34069970243602,29.828172037770535,0.011540262680912405,0.17635454136754197,0.5336405052863457,0.9969540749662403,0.9422297084728718,0.7982733795501301
1,2adic,47,31,23.42661124711725,27.538998986392322,29.978750596253708,23.247741261709727,27.307217202506266,29.73339790603708,0.025878028576827007,0.29400380265934606,0.7563228233897835,0.993074144448029,0.8980334208714266,0.7061394099253858
2,full,47,19,23.49356471128534,22.186771749662853,21.351276786184542,23.450764552511348,22.148110626223684,21.31376785399189,0.2366356242548217,0.3767567084575101,0.552644674282346,0.12121288613706689,0.2166352636300926,0.29587068991814647
3,full,47,16,23.516730686030584,21.853023017474122,20.89893306085785,23.27364132122899,21.591280792257134,20.631769179846497,0.037662949107752024,0.10386572193197957,0.18128418073845265,0.02190249227803904,0.06411073826853153,0.107781856059616
3,2adic,47,18,23.503756127569897,19.560289379252794,17.163419463184958,23.268446291693245,19.31341144505935,16.912868686905146,0.13913954009305443,0.7637996883892388,0.7553239342377482,0.07872101236676249,0.40641232427339663,0.6938864215991045
4,full,47,22,23.481836340723078,23.877673505965312,24.11739650273883,23.356605951682166,23.73747898899005,23.973089248600964,0.7679791006291323,0.6584412370709378,0.6573731702268978,0.40023454645188794,0.35709586427780554,0.3312380539356427
5,full,47,28,23.587358579441887,23.651037439770505,23.636672883987366,23.395374377685943,23.41555408460958,23.38981271152018,0.18561805948559323,0.18574178044206177,0.18525859341482012,0.9348499414981566,0.9341578775518714,0.9351601199218738
5,2adic,47,30,23.472138456639517,27.573156869015577,30.009992804673473,23.29855545172973,27.346032949640623,29.769130181666437,0.054334257044494925,0.4548013107663756,1.0,0.9839200227747988,0.8288952450355929,0.5852431824548527
6,full,47,29,23.413060853876182,24.141279375949416,24.559063040233703,23.420559912148136,24.112386264370066,24.52057735457594,0.10560767637285791,0.18257928833968007,0.23563086529165428,0.9644026069788975,0.9453018898361996,0.9306977857691052
7,full,47,28,23.48668749328768,22.669973813980082,22.168736385981816,23.33521087313063,22.516816795733135,22.01474758449337,0.1847462183938044,0.13777826197205495,0.10169419372797488,0.9370976468137173,0.9620151181282253,0.9728807774258151
7,2adic,47,19,23.50662868280661,19.56211685577029,17.165002869616657,23.27062297728994,19.314625748983204,16.913848369443674,0.2373518571783944,1.0000000000000002,0.5330796234903258,0.13215556195802577,0.5258084676045419,0.792254934335636
8,full,47,27,23.511469875433168,22.646973254836777,22.120913883441915,23.480903315741166,22.627517565261712,22.104426450826537,0.3055218160739786,0.23621378026345247,0.1814945850048624,0.8828217658122133,0.9255509387306661,0.9452183654581764
9,full,47,24,23.502177925224963,24.61452786277473,25.21487453942634,23.381116330813466,24.49123685163758,25.09125948662563,0.8833635373873571,1.0,0.7683795993558715,0.6295029367965007,0.5001697473182606,0.42916013901659666
9,2adic,47,31,23.42661124711725,27.538998986392322,29.978750596253708,23.247741261709727,27.307217202506266,29.73339790603708,0.025878028576827007,0.29400380265934606,0.7563228233897835,0.993074144448029,0.8980334208714266,0.7061394099253858
10,full,47,21,23.481564562522685,24.44206567680376,25.041890158065527,23.57455040578253,24.57289881170303,25.182666503627686,0.4635878765761223,0.30332587488669827,0.236412257789862,0.269977343874382,0.1812934006258472,0.137153791663225
11,full,47,22,23.510422069282324,21.84676011983178,20.84549150852906,23.55102492110958,21.92497057597109,20.93356656599948,0.6605949818250211,1.0000000000000002,0.7670743097375873,0.3781331774151282,0.5689079320674127,0.6812790543136121
11,2adic,47,18,23.503756127569897,19.560289379252794,17.163419463184958,23.268446291693245,19.31341144505935,16.912868686905146,0.13913954009305443,0.7637996883892388,0.7553239342377482,0.07872101236676249,0.40641232427339663,0.6938864215991045
12,full,47,26,23.36342780688031,23.030249384923238,22.84674948219354,23.440993660329397,23.11658348088251,22.935504050309774,0.4638968175902641,0.4600868233631529,0.3785415236209145,0.8170580382220398,0.841596790781818,0.8542973873748584
13,full,46,22,23.046075884580112,24.631759991709938,25.603927013676838,23.062367571323726,24.647018776959023,25.61888207487047,0.7678790706997829,0.45700393215778384,0.2947319219936505,0.4334989423608991,0.2598932319086648,0.17387105972616754
13,2adic,46,29,23.06051664918791,27.10065187511221,29.519462882908886,22.91502645422564,26.924498589299134,29.335568732572206,0.07473017186497484,0.5482486376861255,0.9999999999999998,0.9757528849710727,0.781945575557677,0.5151114937582094


==> anc/analyses_2026-10-19/shift_sweep/v2_only_summary.csv <==
k,type,observed,n,v2_only_mass,mean,p_two
1,full,32,47,25.898582247723436,25.641625739767377,0.07311835903406323
1,2adic,31,47,29.953552282175842,29.724682903848667,0.756369704286515
2,full,19,47,23.568419753376574,23.51318505393946,0.1871957666273695
3,full,16,47,21.57345593366531,21.335753383540307,0.13683448815747096
3,2adic,18,47,17.077822456221117,16.860800788495162,0.7550957366679659
4,full,22,47,23.43800055098062,23.315146759029794,0.7680579637249386
5,full,28,47,25.434670821477066,25.202698646058675,0.45921573479250016
5,2adic,30,47,29.999033891869427,29.77564225550382,0.9999999999999999
6,full,29,47,23.47491291696092,23.450976549246857,0.10593714137971331
7,full,28,47,21.333677354847847,21.208686861178542,0.052384771410248464
7,2adic,19,47,17.08042789896915,16.862861573074987,0.5326674039552475
8,full,27,47,23.533365496856142,23.495875864137048,0.30572967524333217
9,full,24,47,25.883286407677957,25.751498995137403,0.6563045264467997
9,2adic,31,47,29.953552282175842,29.724682903848667,0.756369704286515
10,full,21,47,23.40797101999859,23.535237852447224,0.46418215673217633
11,full,22,47,21.46021083824221,21.528750079291175,1.0
11,2adic,18,47,17.077822456221117,16.860800788495162,0.7550957366679659
12,full,26,47,23.383769330373127,23.460370516609437,0.46414099295985933
13,full,22,46,24.799466344400805,24.80685598950356,0.45511824390366673
13,2adic,29,46,29.520512152468754,29.344931765781677,1.0000000000000002


==> anc/analyses_2026-10-19/threshold/audit_umbral_v2_ge3.py <==
#!/usr/bin/env python3
"""A.8 exact Fisher check of event v2(p-1)>=3, with coarse/refined Wagstaff.

Usage:
  python audit_umbral_v2_ge3.py --npz H1_even_population.npz

The .npz is distributed inside Auditoria_completa_Hpar_familia_pmenos1_2026-10-19.zip.
Its arrays p (uint32 prime exponents) and v1 (v2(p-1)) are required.
The list of 47 Mersenne prime exponents is transcribed from Appendix A.1
of V10_CIERRE_EXPLORATORIO_2026-10-18.pdf, omitting 136279841.
No H scores, model tuning, or Mersenne labels enter the null weights.
"""
import argparse, json
from pathlib import Path
import numpy as np
try:
    from numba import njit
except ImportError as exc:
    raise SystemExit('Required: pip install numpy numba') from exc

OBS=np.array([13,17,19,31,61,89,107,127,521,607,1279,2203,2281,3217,
4253,4423,9689,9941,11213,19937,21701,23209,44497,86243,
110503,132049,216091,756839,859433,1257787,1398269,2976221,
3021377,6972593,13466917,20996011,24036583,25964951,30402457,
32582657,37156667,42643801,43112609,57885161,74207281,
77232917,82589933], dtype=np.uint32)
BOUNDS=[13,1000,10000,100000,1000000,10000000,100000000]

@njit
def fisher_local(weights,high,n):
    a=np.zeros(n+1);b=np.zeros(n+1);a[0]=b[0]=1.0
    na=nb=0
    for i in range(weights.size):
        if high[i]:
            na+=1
            for j in range(min(n,na),0,-1):a[j]+=weights[i]*a[j-1]
        else:
            nb+=1
            for j in range(min(n,nb),0,-1):b[j]+=weights[i]*b[j-1]
    out=np.empty(n+1)
    for j in range(n+1):out[j]=a[j]*b[n-j]
    return out/out.sum()

def run(path):
    data=np.load(path);p=data['p'];v=data['v1']
    assert len(p)==5_761_450 and p[0]==13 and p[-1]<10**8
    assert len(OBS)==47 and len(np.unique(OBS))==47
    assert sum(int(x%8==1) for x in OBS)==19
    out={"observed":19,"reference_idealized":47/4,"population":len(p)}
    for mode in ('coarse','refined'):
        total=np.array([1.]); mass=0.; parts=[]
        for a,b in zip(BOUNDS[:-1],BOUNDS[1:]):
            take=(p>=a)&(p<b); P=p[take].astype(float)
            ev=(v[take]>=3);n=int(((OBS>=a)&(OBS<b)).sum())
            w=np.log(P)/P if mode=='coarse' else np.log(P*np.where(p[take]%4==1,6.0,2.0))/P
            local=fisher_local(w/w.mean(),ev,n)
            total=np.convolve(total,local)
            mass_here=n*float(w[ev].sum()/w.sum());mass+=mass_here
            parts.append({'interval':[a,b],'n':n,'null_mass_assignment':mass_here,
                          'exact_mean':float(local@np.arange(n+1))})
        mean=float(total@np.arange(len(total)))
        obs=19;ind=np.arange(len(total))
        out[mode]={'mass_assignment':mass,'exact_mean':mean,
                   'upper_tail':float(total[obs:].sum()),
                   'centered_two_sided':float(total[np.abs(ind-mean)+1e-14>=abs(obs-mean)].sum()),
                   'by_interval':parts}
    return out

if __name__=='__main__':
    parser=argparse.ArgumentParser();parser.add_argument('--npz',required=True);
    parser.add_argument('--output',default=None);args=parser.parse_args()
    output=run(args.npz)
    rendered=json.dumps(output,indent=2,ensure_ascii=False)
    if args.output:Path(args.output).write_text(rendered+'\n',encoding='utf-8')
    print(rendered)


==> anc/analyses_2026-10-19/threshold/resultados_umbral_v2_ge3.json <==
{
  "observed": 19,
  "reference_idealized": 11.75,
  "population": 5761450,
  "coarse": {
    "mass_assignment": 11.353275781055133,
    "exact_mean": 11.360996863465916,
    "upper_tail": 0.009182803122430236,
    "centered_two_sided": 0.010498527600508036,
    "by_interval": [
      {
        "interval": [
          13,
          1000
        ],
        "n": 10,
        "null_mass_assignment": 2.170284030735077,
        "exact_mean": 2.178019663163217
      },
      {
        "interval": [
          1000,
          10000
        ],
        "n": 8,
        "null_mass_assignment": 1.948749335648269,
        "exact_mean": 1.9487294009440406
      },
      {
        "interval": [
          10000,
          100000
        ],
        "n": 6,
        "null_mass_assignment": 1.4925943203963237,
        "exact_mean": 1.4925993440177265
      },
      {
        "interval": [
          100000,
          1000000
        ],
        "n": 5,
        "null_mass_assignment": 1.2434644574380456,
        "exact_mean": 1.2434648178330128
      },
      {
        "interval": [
          1000000,
          10000000
        ],
        "n": 5,
        "null_mass_assignment": 1.249046678406085,
        "exact_mean": 1.2490466784242804
      },
      {
        "interval": [
          10000000,
          100000000
        ],
        "n": 13,
        "null_mass_assignment": 3.2491369584313325,
        "exact_mean": 3.2491369590836414
      }
    ]
  },
  "refined": {
    "mass_assignment": 11.925673866148653,
    "exact_mean": 11.905152289870415,
    "upper_tail": 0.015210780006248287,
    "centered_two_sided": 0.018274665736444352,
    "by_interval": [
      {
        "interval": [
          13,
          1000
        ],
        "n": 10,
        "null_mass_assignment": 2.3672932906134387,
        "exact_mean": 2.348000975698028
      },
      {
        "interval": [
          1000,
          10000
        ],
        "n": 8,
        "null_mass_assignment": 2.0647543314082206,
        "exact_mean": 2.063589209482512
      },
      {
        "interval": [
          10000,
          100000
        ],
        "n": 6,
        "null_mass_assignment": 1.5637311156601457,
        "exact_mean": 1.5636717254930015
      },
      {
        "interval": [
          100000,
          1000000
        ],
        "n": 5,
        "null_mass_assignment": 1.2927572950333777,
        "exact_mean": 1.2927533318701157
      },
      {
        "interval": [
          1000000,
          10000000
        ],
        "n": 5,
        "null_mass_assignment": 1.291447700810231,
        "exact_mean": 1.2914472604913334
      },
      {
        "interval": [
          10000000,
          100000000
        ],
        "n": 13,
        "null_mass_assignment": 3.3456901326232407,
        "exact_mean": 3.3456897868354183
      }
    ]
  }
}


==> anc/analyses_2026-10-19/verify_s4.py <==
#!/usr/bin/env python3
"""Check the S.4 population, exact count-law fixtures and frozen reruns.

Usage: python verify_s4.py --recomputed /path/to/run/output
The three large modular census arrays are checked, not rebuilt here.
"""
import argparse
import itertools
import json
import math
import sys
from pathlib import Path

import numpy as np

ROOT = Path(__file__).resolve().parent


def compare_json(expected, actual, path=""):
    if isinstance(expected, dict):
        assert expected.keys() == actual.keys(), path
        return max((compare_json(v, actual[k], path + "/" + k)
                    for k, v in expected.items()), default=0.0)
    if isinstance(expected, list):
        assert len(expected) == len(actual), path
        return max((compare_json(a, b, path + "/" + str(i))
                    for i, (a, b) in enumerate(zip(expected, actual))), default=0.0)
    if isinstance(expected, (int, float)) and not isinstance(expected, bool):
        error = abs(float(expected) - float(actual))
        assert math.isfinite(error) and error <= 2e-8 + 2e-12 * abs(expected), (path, expected, actual)
        return error
    assert expected == actual, (path, expected, actual)
    return 0.0


def run(recomputed=None):
    direct = ROOT / "direct_audit"
    sys.path.insert(0, str(direct / "repro_v1.9.9" / "legacy_v1.8.8"))
    from wagstaff_randomization import MERSENNE_EXPONENTS, _fisher_count_distribution

    with np.load(direct / "H1_even_population.npz") as z:
        p, h, v, counts = (z[k] for k in ("p", "Hp", "v1", "counts"))
        reported_pairs = int(z["pairs_even"])
    with np.load(direct / "H1_pure2_population.npz") as z:
        assert np.array_equal(p, z["p"])
        pure_counts = z["counts"]
    assert len(p) == 5_761_450 and p[0] == 13 and p[-1] < 100_000_000
    assert np.all(p[1:] > p[:-1]) and np.all(np.isfinite(h))
    assert len(MERSENNE_EXPONENTS) == 47
    selected = np.searchsorted(p, MERSENNE_EXPONENTS)
    assert np.array_equal(p[selected], MERSENNE_EXPONENTS)
    assert int(np.sum(v[selected] >= 3)) == 19
    assert np.array_equal(v >= 3, p % 8 == 1)
    pair_counts = {
        "aligned_even": int(np.sum(counts, dtype=np.int64)),
        "pure_power_two": int(np.sum(pure_counts, dtype=np.int64)),
        "mixed_even": int(np.sum(counts.astype(np.int64) - pure_counts)),
    }
    assert pair_counts == {"aligned_even": 91_808_374,
                           "pure_power_two": 11_619_521, "mixed_even": 80_188_853}
    assert reported_pairs == pair_counts["aligned_even"]

    # An independent, small trial-division/order fixture checks the alignment
    # and parity conditions against the delivered count arrays.
    primes = [a for a in range(3, 500, 2)
              if all(a % d for d in range(3, math.isqrt(a) + 1, 2))]
    orders = {}
    for a in primes:
        d, x = 1, 2 % a
        while x != 1:
            x = (2 * x) % a
            d += 1
        orders[a] = d
    fixture_primes = 0
    for i, pi in enumerate(p[:np.searchsorted(p, 500)]):
        active = [orders[a] for a in primes if a < pi and
                  orders[a] % 2 == 0 and (int(pi) - 1) % orders[a] == 0]
        assert counts[i] == len(active)
        assert pure_counts[i] == sum(d & (d - 1) == 0 for d in active)
        fixture_primes += 1

    fixture_count = 0
    worst_fixture_error = 0.0
    for size in (4, 6, 8):
        weights = np.array([1 + (i * i + 3 * i) % 11 for i in range(size)], dtype=float)
        high = np.array([i % 3 == 0 for i in range(size)], dtype=np.uint8)
        for n in (0, 1, size // 2, size - 1, size):
            expected = np.zeros(n + 1)
            for subset in itertools.combinations(range(size), n):
                expected[int(sum(high[i] for i in subset))] += math.prod(weights[i] for i in subset)
            expected /= expected.sum()
            for scale in (1e-3, 1.0, 1e3):
                got = _fisher_count_distribution(weights * scale, high, n)
                error = float(np.max(np.abs(got - expected)))
                assert error < 2e-12
                worst_fixture_error = max(worst_fixture_error, error)
            fixture_count += 1

    baseline = np.log(p.astype(float)) / p
    min_multiplier = float("inf")
    mass_errors = []
    for lo, hi in zip((13, 1000, 10000, 100000, 1000000, 10000000),
                      (1000, 10000, 100000, 1000000, 10000000, 100000000)):
        i, j = np.searchsorted(p, [lo, hi])
        b = baseline[i:j]
        response = h[i:j] / p[i:j]
        c = response.sum() / b.sum()
        centered = b + response - c * b
        min_multiplier = min(min_multiplier, float(np.min(centered / b)))
        mass_errors.append(float(abs(centered.sum() - b.sum())))
    assert min_multiplier > 0 and max(mass_errors) < 1e-10
    assert abs(min_multiplier - 0.243335) < 0.0000005

    differences = {}
    if recomputed is not None:
        files = {
            "direct_audit": ["results.json", "ablation.json", "cutoff_results.json", "sensitivity_eta.json"],
            "four_partitions": ["results.json"],
            "shift_sweep": ["results_sk.json", "audit_congruences.json", "audit_class_only.json", "audit_v2_only.json"],
            "threshold": ["resultados_umbral_v2_ge3.json"],
        }
        for folder, names in files.items():
            for name in names:
                old = json.loads((ROOT / folder / name).read_text())
                new = json.loads((recomputed / folder / name).read_text())
                differences[folder + "/" + name] = compare_json(old, new)
    return {"passed": True, "population": len(p), "cases": len(selected),
            "valuation_threshold_observed": 19, "pairs": pair_counts,
            "independent_order_fixture_exponents": fixture_primes,
            "exact_subset_fixtures": fixture_count, "worst_fixture_error": worst_fixture_error,
            "minimum_centered_multiplier": min_multiplier,
            "max_interval_mass_error": max(mass_errors),
            "frozen_rerun_max_absolute_differences": differences,
            "scope": "Frozen modular censuses reused; diagnostic laws and threshold rerun. No full modular census rebuild or uniform error certification."}


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--recomputed", type=Path)
    parser.add_argument("--output", type=Path)
    args = parser.parse_args()
    result = run(args.recomputed)
    text = json.dumps(result, indent=2) + "\n"
    if args.output:
        args.output.write_text(text)
    print(text)


==> anc/analyses_2026-10-25_homogeneous_localization/README.md <==
# Homogeneous-channel localization: 25 October 2026

This add-on reproduces the five finite localization censuses reported in Supplement S.1, Table S1.

`localization_audit.cpp` independently enumerates every odd prime auxiliary modulus under a<p/log(p) for the five recorded prime exponents. Targets and multiplicative orders use exact integer arithmetic. The complete sector support 2<=n<R_p is normalized in C++ long double. The smallest symmetric integer window about the mode with numerically evaluated mass >=1-1e-8 is recorded. Sector masses and cutoff evaluations are floating point, without interval certification. Counts are exact for the recorded windows and cutoffs.

Reproduce in this directory, using g++ and Python 3:

    g++ -O3 -std=c++17 localization_audit.cpp -o localization_audit
    ./localization_audit > localization_census.csv
    python3 validate_localization.py

The Python validation requires only the standard library. It enumerates all residues and targets in small groups, checks both persistence inequalities, checks the actual-target order restriction below p=300, and compares all five census counts with the source report. Full numerical output, including the windows, masses, peaks, and counts, is in localization_census.csv.

This diagnostic maximizes the sector mass supported by one fixed homogeneous residue. It is different from averaging the declared singleton response over each complete product fiber. The cutoff p/log(p) is diagnostic; The main full modulus census uses a<p. Neither the individual bounds nor the census percentages control the aggregate complementary response or determine a residual multiplier of primality. The five cases do not establish an asymptotic proportion theorem.



==> anc/analyses_2026-10-25_homogeneous_localization/localization_audit.cpp <==
#include <algorithm>
#include <cmath>
#include <cstdint>
#include <iomanip>
#include <iostream>
#include <limits>
#include <numeric>
#include <stdexcept>
#include <vector>

// Independent finite-scale reproduction of the five localization censuses.
// All sector lengths 2 <= n < R_p are included in long-double normalization.
// Sector masses and log cutoffs are floating point, not interval certified.
// Integer targets, multiplicative orders, and counts are exact.
using namespace std;

static int power_mod(int x, int n, int m) {
    int64_t result = 1, base = x % m;
    while (n) {
        if (n & 1) result = result * base % m;
        base = base * base % m;
        n >>= 1;
    }
    return int(result);
}

static int target_order(int t, int a, const vector<int>& spf) {
    int order = a - 1, remaining = order;
    while (remaining > 1) {
        int q = spf[remaining];
        while (remaining % q == 0) remaining /= q;
        while (order % q == 0 && power_mod(t, order / q, a) == 1)
            order /= q;
    }
    return order;
}

int main() {
    const vector<int> exponents = {1000003, 10000019, 50000017, 90000049, 100000007};
    int sieve_limit = 0;
    for (int p : exponents)
        sieve_limit = max(sieve_limit, int(ceill(p / logl((long double)p))));
    vector<int> spf(sieve_limit + 1);
    iota(spf.begin(), spf.end(), 0);
    for (int i = 2; int64_t(i) * i <= sieve_limit; ++i)
        if (spf[i] == i)
            for (int j = i * i; j <= sieve_limit; j += i)
                if (spf[j] == j) spf[j] = i;
    vector<int> primes;
    for (int a = 3; a <= sieve_limit; a += 2)
        if (spf[a] == a) primes.push_back(a);

    cout << setprecision(20);
    cout << "p,cutoff,Rp,mode_n,w_star,window_lower,window_upper,window_span,window_mass,tail_mass,num_selected,num_complement,at_most_one,at_most_two,share_one,share_two,minimum_target_order\n";
    for (int p : exponents) {
        const long double qmin = (p % 4 == 1 ? 6.L : 2.L) * p + 1;
        // log(2^p-1) = p log 2 + log1p(-2^-p). The final term underflows
        // harmlessly at these exponents and is far below roundoff.
        const long double R = (p * logl(2.L) + log1pl(-exp2l(-(long double)p))) / logl(qmin);
        const int nmax = int(ceill(R)) - 1;
        vector<long double> log_weights(nmax + 1, -numeric_limits<long double>::infinity());
        int mode = 2;
        for (int n = 2; n <= nmax; ++n) {
            log_weights[n] = (n - 1) * logl(R - n) - lgammal(n) - lgammal(n + 1);
            if (log_weights[n] > log_weights[mode]) mode = n;
        }
        long double total = 0;
        for (int n = 2; n <= nmax; ++n)
            total += expl(log_weights[n] - log_weights[mode]);
        const long double peak = 1 / total;
        int radius = 0;
        long double central = peak;
        while (central < 1 - 1e-8L) {
            ++radius;
            if (mode - radius >= 2)
                central += expl(log_weights[mode - radius] - log_weights[mode]) / total;
            if (mode + radius <= nmax)
                central += expl(log_weights[mode + radius] - log_weights[mode]) / total;
        }
        const int lower = max(2, mode - radius), upper = min(nmax, mode + radius);
        const int span = upper - lower;
        const long double cutoff = p / logl((long double)p);
        int selected = 0, complement = 0, one = 0, two = 0, min_order = sieve_limit;
        for (int a : primes) {
            if (a >= cutoff) break;
            const int t = (power_mod(2, p, a) + a - 1) % a;
            if (!t) throw runtime_error("zero target below p");
            if (t == 1) { ++selected; continue; }
            const int d = target_order(t, a, spf);
            if (d < 4) throw runtime_error("target-order bound violated");
            ++complement;
            one += d > span;
            two += 2 * d > span;
            min_order = min(min_order, d);
        }
        cout << p << ',' << cutoff << ',' << R << ',' << mode << ',' << peak << ','
             << lower << ',' << upper << ',' << span << ',' << central << ',' << 1-central
             << ',' << selected << ',' << complement << ',' << one << ',' << two << ','
             << (long double)one/complement << ',' << (long double)two/complement << ','
             << min_order << '\n' << flush;
        cerr << "Completed p=" << p << ", complementary moduli=" << complement << '\n';
    }
}


==> anc/analyses_2026-10-25_homogeneous_localization/localization_census.csv <==
p,cutoff,Rp,mode_n,w_star,window_lower,window_upper,window_span,window_mass,tail_mass,num_selected,num_complement,at_most_one,at_most_two,share_one,share_two,minimum_target_order
1000003,72382.615080121341869,47774.86003748508643,218,0.038308839441473710887,157,279,122,0.99999999318714388811,6.8128561118876822256e-09,2,7160,7049,7103,0.9844972067039106145,0.99203910614525139664,4
10000019,620421.79409731624173,412312.4174015309346,641,0.022299711793378315073,537,745,208,0.99999999236815554737,7.631844452628613884e-09,7,50636,50434,50533,0.996010743344655976,0.99796587408168101744,4
50000017,2820472.225436383804,1775544.336773713273,1331,0.015464801650980177884,1182,1480,298,0.9999999913335101607,8.6664898393015547817e-09,41,204736,204425,204558,0.99848097061581744295,0.99913058768365114098,4
90000049,4913921.525958705759,3102552.9046557919605,1760,0.013449495126975904181,1589,1931,342,0.99999999119125051263,8.8087494873735454337e-09,20,342867,342506,342660,0.99894711360381722358,0.99939626735731347724,4
100000007,5428681.3831689145068,3626417.63386137878,1903,0.012934973935672314911,1725,2081,356,0.99999999165199097203,8.3480090279711149925e-09,2,376202,375791,375980,0.99890750182083029861,0.99940989149446308098,4


==> anc/analyses_2026-10-25_homogeneous_localization/localization_validation.json <==
{
  "passed": true,
  "brute_force_target_cases": 588,
  "actual_complementary_pairs_below_300": 1603,
  "five_reported_censuses_reproduced": true,
  "sector_mass_interval_certified": false
}


==> anc/analyses_2026-10-25_homogeneous_localization/validate_localization.py <==
"""Small exact-group and finite-census checks for homogeneous localization.

Uses only the Python standard library. Sector weights are floating point.
Does not run or alter the V11 singleton model or its predictive calibration.
"""
import csv
import json
import math
from pathlib import Path


def prime(n):
    if n < 2:
        return False
    if n % 2 == 0:
        return n == 2
    return all(n % q for q in range(3, math.isqrt(n) + 1, 2))


def order(t, a):
    value, k = t % a, 1
    while value != 1:
        value, k = value * t % a, k + 1
    return k


def weights(p):
    qmin = (6 if p % 4 == 1 else 2) * p + 1
    radius = (p * math.log(2) + math.log1p(-2.0**(-p))) / math.log(qmin)
    ns = list(range(2, math.ceil(radius)))
    logs = [(n - 1) * math.log(radius - n) - math.lgamma(n) - math.lgamma(n + 1) for n in ns]
    high = max(logs)
    masses = [math.exp(x - high) for x in logs]
    total = math.fsum(masses)
    return ns, [w / total for w in masses]


def main():
    target_sector_cases = 0
    for p in [13, 17, 101, 1009]:
        ns, ws = weights(p)
        peak = max(ws)
        differences = [b - a for a, b in zip(ws, ws[1:])]
        passed_peak = False
        for value in differences:
            if value < -1e-14:
                passed_peak = True
            if passed_peak:
                assert value <= 1e-14
        mode = ns[ws.index(peak)]
        radius = 0
        while True:
            indices = [i for i, n in enumerate(ns) if abs(n - mode) <= radius]
            central = math.fsum(ws[i] for i in indices)
            if central >= 1 - 1e-8:
                break
            radius += 1
        span = ns[indices[-1]] - ns[indices[0]]
        tail = max(0.0, 1 - central)
        for a in [a for a in range(3, min(p, 44), 2) if prime(a)]:
            # Enumerate every residue and every target directly.
            best = {t: 0.0 for t in range(1, a)}
            for r in range(1, a):
                sums = {t: [] for t in range(1, a)}
                for n, w in zip(ns, ws):
                    sums[pow(r, n, a)].append(w)
                for t, values in sums.items():
                    best[t] = max(best[t], math.fsum(values))
            assert abs(best[1] - 1) < 2e-14
            for t, actual in best.items():
                d = order(t, a)
                assert actual <= 1 / d + peak + 2e-13
                assert actual <= (1 + span // d) * peak + tail + 2e-13
                target_sector_cases += 1
    complementary_pairs = 0
    primes = [p for p in range(3, 301, 2) if prime(p)]
    for p in primes:
        if p < 13:
            continue
        for a in primes:
            if a >= p:
                break
            target = (pow(2, p, a) - 1) % a
            assert target
            if target != 1:
                assert order(target, a) >= 4
                complementary_pairs += 1
    expected = [(1000003, 7160, 7049, 7103), (10000019, 50636, 50434, 50533),
                (50000017, 204736, 204425, 204558), (90000049, 342867, 342506, 342660),
                (100000007, 376202, 375791, 375980)]
    path = Path(__file__).resolve().parent / 'localization_census.csv'
    rows = list(csv.DictReader(path.open()))
    assert len(rows) == len(expected)
    for row, values in zip(rows, expected):
        assert tuple(int(row[key]) for key in ['p', 'num_complement', 'at_most_one', 'at_most_two']) == values
        assert prime(int(row['p']))
        assert float(row['window_mass']) >= 1 - 1e-8
        assert int(row['minimum_target_order']) >= 4
        total = int(row['num_complement'])
        assert abs(float(row['share_one']) - int(row['at_most_one']) / total) < 1e-15
        assert abs(float(row['share_two']) - int(row['at_most_two']) / total) < 1e-15
    print(json.dumps({'passed': True, 'brute_force_target_cases': target_sector_cases,
                      'actual_complementary_pairs_below_300': complementary_pairs,
                      'five_reported_censuses_reproduced': True,
                      'sector_mass_interval_certified': False}, indent=2))


if __name__ == '__main__':
    main()


==> anc/archived_explorations/README.md <==
# Further post hoc controls

These supplementary details concern exploratory comparisons, not independent
validation or selection-adjusted evidence. The recorded numerical results and
technical formulas are retained.

| Technical detail | Programs and numerical references |
| --- | --- |
| `benchmark_details.md`: benchmark anatomy, interval composition and conditional information | `../repro_v1.9.9/v10/`; `../repro_v1.9.9/reference_v10/` |
| `shifted_controls.md`: shifted statistics, coherent families and score residuals | `audit_shifted_A8.py`, `audit_coherent_shifted_families.py`, `audit_score_residual.py` in the same program directory; matching JSON/CSV references |
| `shifted_specificity.md`: brief shifted-statistic comparison | The same shifted-statistic calculation |
| `even_order_full_audit.md`: full even-order and shifted controls | `../analyses_2026-10-19/` |

The core `run_all.py --rebuild` workflow runs the integrated comparisons.
The ancillary `reproduce_even_order.py` command runs the even-order audit.
Residual-proxy sensitivity is documented in Supplement S.4, Table S6, and
`../analyses_2026-10-17/`.

The technical excerpts retain their local LaTeX labels. They are reference
material, not additional sections of the submitted article. The statistic,
families and conditional comparisons were explored after inspecting the
historical pattern; these controls do not remove that limitation.


==> anc/archived_explorations/benchmark_details.md <==
# Benchmark anatomy and conditional information

Technical formulas, tables and numerical diagnostics.

~~~latex
\section{Benchmark anatomy and scope audits}
\label{app:identity-localization}

The fixed-channel density ratio \(1/(a-1)\) is independent of the channel.
The controls below use the unchanged code and sector measure to distinguish
target-specific geometry, family selection, and the effects of modulus
size and sector weights.

\paragraph{Exact local geometry for a general target.}
For an odd prime \(a\) and sector length \(n\ge2\), put \(m=a-1\).
For \(t\in\mathbb F_a^\times\),
define
\[
\Omega_{a,n}(t):=
\{(u_1,\ldots,u_n)\in(\mathbb F_a^\times)^n:\prod_i u_i=t\},
\qquad N_n(t):=\#\{x\in\mathbb F_a^\times:x^n=t\}.
\]
Every target has exactly \(m^{n-1}\) assignments. Under its uniform measure,
the singleton-coordinate probability is
\begin{equation}
P_{\mathrm{sing}}(a,n;t)=
\frac{(m-1)^{n-1}+(-1)^{n-1}(N_n(t)-1)}{m^{n-1}}.
\label{eq:general-target-singleton}
\end{equation}
Inclusion--exclusion on the \(n-1\) events \(u_j=u_1\) gives probabilities
\(m^{-j}\) for intersections involving fewer than \(n-1\) other
coordinates. The final intersection has probability
\(N_n(t)/m^{n-1}\); replacing the last binomial term gives
Equation~\eqref{eq:general-target-singleton}.
With \(g=\gcd(n,m)\), \(N_n(t)=g\) if \(t^{m/g}=1\), and zero otherwise.
The case \(t=1\) recovers the singleton-coordinate formula in the main manuscript.

Extend the same declared response by
\[
s_{a,n}(t)=P_{\mathrm{sing}}(a,n;t)
+\frac{1-P_{\mathrm{sing}}(a,n;t)}m,
\qquad F_{a,n}(t):=s_{a,n}(t)^{-1}.
\]
The target comparison is exact:
\[
P_{\mathrm{sing}}(a,n;1)-P_{\mathrm{sing}}(a,n;t)
=\frac{(-1)^{n-1}[g-N_n(t)]}{m^{n-1}}.
\]
If \(t\) is not an \(n\)-th power, \(F_{a,n}(1)>F_{a,n}(t)\) for even
\(n\), and \(F_{a,n}(1)<F_{a,n}(t)\) for odd \(n\). If it is an
\(n\)-th power, the responses coincide: multiplication of every coordinate
by a root identifies the fibers while preserving all coordinate collisions.
For fixed \(n\), the response differences are \(O_n(m^{1-n})\).
For example, \(a=5,n=2\) gives \(s(1)=s(4)=5/8\) and \(s(2)=s(3)=1\),
whereas \(a=7,n=3,t=2\) gives \(F(1)=24/19<18/13=F(2)\).
The sector-weighted difference is an alternating sum; geometry alone
does not fix its sign. Exhaustive rational enumeration verifies the
formula and comparisons in \(158\) target-sector cases, comprising
\(1{,}444{,}100\) tuples.


\paragraph{Selected-family generic response and modulus composition.}
The active family is
\(\mathcal A_p=\{a<p:a\text{ odd prime},\operatorname{ord}_a(2)\mid p-1\}\).
Let \(s^{\mathrm{gen}}_{a,n}\) denote the uniform target average of
\(s_{a,n}(t)\). Using the main manuscript's sector weights, define
\[
H=-\sum_{a\in\mathcal A_p}\log\!\left[\sum_n w_n(p)s_{a,n}(1)\right],
\quad
H_{\mathrm{ord}}=-\sum_{a\in\mathcal A_p}
\log\!\left[\sum_n w_n(p)s^{\mathrm{gen}}_{a,n}\right],
\quad
\Delta_{\mathrm{tgt}}=H-H_{\mathrm{ord}}.
\]
Uniform averaging over targets gives \(m^{-1}\sum_t N_n(t)=1\), since every
nonzero \(x\) contributes once to the pairs \((x,x^n)\). This gives the generic response and identity correction:
\[
s^{\mathrm{gen}}_{a,n}=\frac1m+\left(1-\frac1m\right)^n,
\qquad
s_{a,n}(1)-s^{\mathrm{gen}}_{a,n}
=(-1)^{n-1}\frac{(m-1)[\gcd(n,m)-1]}{m^n}.
\]

The selected-family target-averaging control enumerates the same
\(130{,}844{,}312\) active pairs. In \(252\) deterministic checks covering prefixes or small moduli,
direct evaluation differs from interpolation by
at most \(1.26\times10^{-5}\); this sample maximum is not a uniform bound.
Both scores use the original generic four-cumulant continuation for
\(a\ge1000\). The omitted target term is not exactly zero; the all-moduli
bound below also bounds a selected subfamily. For exponents below \(20{,}000\), a
separate direct check covers the discarded \(a\ge1000\) target correction.
The evaluated large-modulus target correction has maximum absolute value
\(3.18\times10^{-8}\) over that full prefix. The stored target-correction
array has mean \(2.99\times10^{-6}\), standard deviation \(0.001027\),
and maximum \(0.843720\). The maximum is attained at \(p=13\), where
only \(n=2\) has positive sector weight and the active moduli are \(3,5,7\).
A bounded-prefix reconstruction and direct evaluation reproduce the recorded
maximum. The target-specific terms are numerically unresolved at the displayed
precision in the tail; this is not exact target independence. The omitted
target term is bounded separately below, and full diagnostics are archived.


For a fixed interval \(I\), higher region \(I_+\), and conditioned case
total \(N_I\), put \(B_I=\sum_I\log p/p\) and
\(\pi_{0,I}=\sum_{I_+}\log p/p\,/B_I\). The linear contrast is
\begin{equation}
D_I(G)=\sum_{p\in I_+}\frac{G(p)}p
-\pi_{0,I}\sum_{p\in I}\frac{G(p)}p,
\qquad
C(G)=\sum_I N_I\frac{D_I(G)}{B_I+\sum_{p\in I}H(p)/p}.
\label{eq:supplement-contrast}
\end{equation}
Write \(A_I(G):=N_Iq_I(G)\), where \(q_I(G)\) is the higher-region
mass share of \((\log p+G(p))/p\) when these weights are positive.
Each allocation uses its score's own
denominator; \(C\) uses the original \(H\) denominator for every component. Thus
\(C(H)=5.056296\), \(C(H_{\mathrm{ord}})=4.876617\), and
\(C(\Delta_{\mathrm{tgt}})=0.179679\): target averaging retains
\(96.45\%\) of the displacement from the finite-partition Wagstaff
allocation \(23.554441\). The target correction contributes \(0.096032\)
of \(D_I(H)=0.189318\) in the first interval; the aggregate percentage
is not a statement of uniform target independence. Universal identity
availability and the quantitative contribution of the product target are
distinct properties of the benchmark.

This counterfactual averages the modeled response over targets
while leaving the order-selected modulus family unchanged.
It does not define a new family of realized factorizations or
establish the primality relevance of the selected response.

\begin{table}[htbp]
\centering\small
\setlength{\tabcolsep}{3.5pt}
\begin{tabular}{lrrrrrr}
\toprule
Interval & \(A_I(H)\) & \(A_I(H_{\mathrm{ord}})\) & \(D_I(H)\) & \(D_I(H_{\mathrm{ord}})\) & \(D_I(\Delta_{\mathrm{tgt}})\) & \(\theta_I^{\mathrm{gen}}\) \\
\midrule
\([13,10^3)\) & 5.403474 & 5.235342 & +0.189318 & +0.093286 & +0.096032 & 0.155139 \\
\([10^3,10^4)\) & 4.515930 & 4.515890 & +0.208571 & +0.208533 & +0.000038 & 0.234967 \\
\([10^4,10^5)\) & 3.547740 & 3.547740 & +0.331712 & +0.331712 & \(+2.79\!\times\!10^{-10}\) & 0.308550 \\
\([10^5,10^6)\) & 3.108879 & 3.108879 & +0.492676 & +0.492676 & \(0^\dagger\) & 0.390900 \\
\([10^6,10^7)\) & 3.258590 & 3.258590 & +0.686403 & +0.686403 & \(0^\dagger\) & 0.490918 \\
\([10^7,10^8)\) & 8.776124 & 8.776124 & +0.888480 & +0.888480 & \(0^\dagger\) & 0.602696 \\
\bottomrule
\end{tabular}
\caption{Target averaging within the same selected family. Allocations
\(A_I\) use each score's own denominator; \(D_I\) add on a common linear
scale. \(\dagger\) The target-specific term is numerically unresolved
at the displayed precision. The continuation omits it; its exact magnitude
is bounded separately below, rather than asserted to be zero.}
\label{tab:selected-target-average}
\end{table}

The global compression coefficient changes from \(0.593255130346\) to
\(0.593255118862\); in the smallest interval it changes from
\(0.161363\) to \(0.155139\).

To distinguish modulus count from composition, fit without outcome labels
\[
\eta_I=\frac{\sum_{p\in I}L(p)H_{\mathrm{ord}}(p)}{\sum_{p\in I}L(p)^2},
\qquad H_L=\eta_I L,\qquad
\Delta_{\mathrm{comp}}:=H_{\mathrm{ord}}-H_L.
\]
Then \(H=H_L+\Delta_{\mathrm{comp}}+\Delta_{\mathrm{tgt}}\), and
\(D_I(H_{\mathrm{ord}})=D_I(H_L)+D_I(\Delta_{\mathrm{comp}})\).

\begin{table}[htbp]
\centering\small
\begin{tabular}{lrrr}
\toprule
Interval & \(\eta_I\) & \(D_I(H_L)\) & \(D_I(\Delta_{\mathrm{comp}})\) \\
\midrule
\([13,10^3)\) & 0.282640 & +0.199231 & -0.105945 \\
\([10^3,10^4)\) & 0.387501 & +0.263472 & -0.054939 \\
\([10^4,10^5)\) & 0.477462 & +0.374563 & -0.042850 \\
\([10^5,10^6)\) & 0.547816 & +0.509719 & -0.017043 \\
\([10^6,10^7)\) & 0.662785 & +0.679191 & +0.007212 \\
\([10^7,10^8)\) & 0.784998 & +0.852679 & +0.035800 \\
\bottomrule
\end{tabular}
\caption{Modulus count versus heterogeneous intensity in the target-averaged
selected family. The signed composition residual is analyzed by linear
contrasts, not interpreted as a stand-alone probability weighting rule.}
\label{tab:count-composition}
\end{table}

With the original score's denominators, count contributes \(5.201400\),
composition \(-0.324783\), and the target correction \(0.179679\),
summing to \(5.056296\).
The modulus-count component therefore accounts for the overall direction of the benchmark displacement; composition moderates it, although its contrast is positive in the last two intervals.
The count-only normalized allocation is \(29.116146\), but allocation
differences are not additive. The composition residual can yield negative individual weights and is
therefore used only in the additive decomposition.

\paragraph{A matched extension over auxiliary moduli.}
Let \(\mathcal B_p=\{a<p:a\text{ odd prime}\}\), and put
\(t_a(p)=M_p\bmod a\). This target is nonzero because prime divisors of
\(M_p\) are at least \(2p+1\). Retaining the same sector weights and
ordering, define
\[
F_a(p;t)=\left[\sum_n w_n(p)s_{a,n}(t)\right]^{-1},
\qquad
H_{\mathrm{all}}(p)=\sum_{a\in\mathcal B_p}\log F_a(p;t_a(p)).
\]
The selected-family component is \(H\), since \(t_a(p)=1\) exactly
for \(a\in\mathcal A_p\). For the matched complement,
\begin{equation}
H_{\mathrm{compl}}(p)=
\sum_{a\in\mathcal B_p\setminus\mathcal A_p}\log F_a(p;t_a(p)),
\qquad H_{\mathrm{all}}=H+H_{\mathrm{compl}}.
\label{eq:completion-score-decomposition}
\end{equation}
Here \(H_{\mathrm{compl}}\) is the score of the complementary moduli,
whereas \(\Delta_{\mathrm{comp}}\) is the residual due to modulus composition.
The declared logarithmic indices are additive; neither component is
assigned a separate primality contribution.

\paragraph{Reproduced extension and numerical checks.}
The archived population run reports \(5{,}761{,}450\) exponents,
\(130{,}844{,}312\) identity-active pairs, the historical \(32/47\) split,
and \(\theta=0.593255130346\). The unanchored selected-family allocation is
\(28.610737\); applying the same mapping to \(H_{\mathrm{all}}\) gives
approximately \(23.0413\), against the finite-partition Wagstaff allocation
\(23.5544\). For \(a<\min(1000,p)\), the corresponding selected-family and total
allocations are \(28.470979\) and approximately \(23.1382\).
These are conditioned mass-share allocations, distinct from the exact
weighted-subset means.

Realized targets are evaluated directly for \(p<20{,}000\). Beyond this
prefix, the calculation uses the generic response obtained by averaging
the retained response uniformly over targets:
\[
s^{\mathrm{gen}}_{a,n}=\frac1m+\left(1-\frac1m\right)^n.
\]
This is not an average of inverse responses. The bound
\(\lvert N_n(t)-1\rvert\le n-1\) controls the omitted target term.
With \(s^{\mathrm{gen}}_a\ge1/m\), its relative magnitude is at most
\((m-1)\sum_n w_n(p)(n-1)m^{1-n}\).
If this bound is \(\epsilon_a<1\), the absolute logarithmic error is
at most \(-\log(1-\epsilon_a)\).
The sector measure shifts monotonically toward larger \(n\) as \(R_p\)
increases, and \((n-1)m^{1-n}\) is nonincreasing in \(n\). Evaluating the
finite-modulus bound at the minimum radius for \(p\ge20{,}000\) gives a
uniform omitted-score bound of \(1.094\times10^{-7}\), separately from
interpolation and cumulant errors.

The generic sum uses the supplied numerical grid and four-cumulant evaluation,
with a fourth-order \(1/(a-1)\) expansion for \(a\ge10^5\). At \(24\)
deterministic points, the maximum absolute difference from the direct
generic sum is \(4.050\times10^{-5}\); for \(200\) additional local pairs,
the direct/cumulant maximum is \(8.33\times10^{-15}\).
These sample maxima are not uniform roundoff bounds. Raising the
direct-target prefix from \(10{,}000\) to \(20{,}000\) changes the total
allocation by only \(1.33\times10^{-10}\).

\paragraph{Contrasts on a common scale and a size control.}
Use the common-scale contrast \(D_I\) defined in
Equation~\eqref{eq:supplement-contrast}. Equation~\eqref{eq:completion-score-decomposition} gives
\(D_I(H_{\mathrm{all}})=D_I(H)+D_I(H_{\mathrm{compl}})\)
exactly. To separate reference geometry from realized targets, define
\[
H_{\mathrm{gen}}(p):=
-\sum_{a\in\mathcal B_p}\log\!\left[\sum_nw_n(p)s^{\mathrm{gen}}_{a,n}\right],
\qquad
\Delta_{\mathrm{all,tgt}}:=H_{\mathrm{all}}-H_{\mathrm{gen}}.
\]
This control retains the cutoff and the reference sector radius, including
its \(p\bmod4\) dependence, but uses neither realized targets nor the
identity-active family. With \(b(p)=\log p/p\),
\(D_I(G)=B_I\operatorname{Cov}_{b,I}
(\mathbf1_{I_+},G/\log p)\), where the covariance uses the normalized
weights \(b(p)/B_I\) on interval \(I\). A descriptor depending only on reference
size and residue class need not have zero contrast across these regions.

\begin{table}[htbp]
\centering\small
\setlength{\tabcolsep}{4pt}
\begin{tabular}{lrrrrr}
\toprule
Interval & \(D_I(H)\) & \(D_I(H_{\mathrm{all}})\) & \(D_I(H_{\mathrm{compl}})\) & \(D_I(H_{\mathrm{gen}})\) & \(D_I(\Delta_{\mathrm{all,tgt}})\) \\
\midrule
\([13,10^3)\) & +0.189318 & -0.148503 & -0.337820 & -0.238458 & +0.089956 \\
\([10^3,10^4)\) & +0.208571 & -0.045268 & -0.253839 & -0.045306 & \(+3.87\!\times\!10^{-5}\) \\
\([10^4,10^5)\) & +0.331712 & -0.209811 & -0.541524 & -0.209811 & \(+2.77\!\times\!10^{-10}\) \\
\([10^5,10^6)\) & +0.492676 & -0.358174 & -0.850850 & -0.358174 & \(0^\dagger\) \\
\([10^6,10^7)\) & +0.686403 & -0.105001 & -0.791404 & -0.105001 & \(0^\dagger\) \\
\([10^7,10^8)\) & +0.888480 & -1.864960 & -2.753440 & -1.864960 & \(0^\dagger\) \\
\bottomrule
\end{tabular}
\caption{Matched higher-\(S\) contrasts and generic size control.
Scores add on this common scale; normalized allocations do not.
\(\dagger\) The target-specific term is numerically unresolved at the
displayed precision and omitted by the generic continuation. Its exact
contrast is bounded by \(1.0\times10^{-8}\) in each of these intervals,
separately from other numerical errors.}
\label{tab:completion-contrasts}
\end{table}

The generic descriptor gives negative contrasts in all six intervals and
a conditioned higher allocation of \(22.903389\), compared with
\(23.041339\) for the all-moduli extension. Re-evaluation of all \(2{,}257\)
exponents below \(20{,}000\) reproduces both direct scores. Beyond this
prefix, the target-specific term is numerically unresolved at the
displayed precision and omitted by the generic continuation.
The uniform omitted-score bound above gives
\[
|D_I(\Delta_{\mathrm{all,tgt}}^{\mathrm{omitted}})|
\le1.094\times10^{-7}
\sum_{\substack{p\in I\\p\ge20{,}000}}
\frac{|\mathbf1_{I_+}(p)-\pi_{0,I}|}{p}.
\]
In \([10^7,10^8)\), this bound is \(7.31\times10^{-9}\), whereas
\(D_I(H_{\mathrm{all}})=-1.864960\), a contrast largely reproduced
by generic size and sector geometry. These contrasts characterize the extended index and
its reference geometry. For this interval, the selected-family and all-moduli normalizing
denominators are approximately \(5.0745\) and \(201.1936\), respectively.
The near-balanced all-moduli allocation does not establish \(S\)-neutrality. The all-moduli extension
is useful as a scope control for the benchmark, but it does not determine
which structural response, if any, should enter a conditional primality law.

For an actual factorization, every auxiliary product congruence follows
from the product identity. Extending the declared response to all these
moduli does not derive additional independent primality filters or
establish cancellation of the selected arithmetic contribution.

\paragraph{Reproduced alignment controls.}
For odd primes \(a<\min(1000,p)\), the aligned selected-family score gives
\(28.470979\), against the finite-partition Wagstaff allocation
\(23.554441\). The borrowed-set control transfers a nearby donor's active
family to each recipient, retaining the recipient's sector response and
cutoff. Donors and recipients belong to the same six intervals. Within
disjoint prime-rank blocks, an affine bijection
\(j\mapsto Aj+B\pmod b\), with \(\gcd(A,b)=1\), breaks their pairing.
The frozen design uses \(100\) bijections for each block size
\(256,1024,4096\), generated by PCG64 with seed \(20261009\) and separate
SeedSequence streams. Final partial blocks use their actual lengths.

\begin{table}[htbp]
\centering\small
\begin{tabular}{lr}
\toprule
Control & Original \(S\) partition \\
\midrule
Wagstaff finite-partition reference & 23.554441 \\
Aligned selected family, \(a<1000\) & 28.470979 \\
Borrowed sets, block 256; mean & 23.577561 \\
Borrowed sets, block 1024; mean & 23.566974 \\
Borrowed sets, block 4096; mean & 23.572187 \\
\bottomrule
\end{tabular}
\caption{Borrowed-family alignment control on the conditioned 47-case
scale. Entries average 100 fixed affine permutations per block size;
the recipient's sector response and cutoff are retained. This is a
benchmark diagnostic, not a test of transmission to primality.}
\label{tab:preliminary-localization}
\end{table}

Borrowing active sets removes most of the aligned displacement in this
design. The contrast therefore depends on the pairing of each exponent
with its own order family, beyond the retained recipient-sector response
and cutoff. This does not select a primality predictor. Shifted families with their realized product targets, and residual
controls, are reported in
Section~\ref{app:shifted-specificity}.

\FloatBarrier

\section{Illustrative conditional comparisons and information limits}
\label{app:prospective-evidence}

On any specified, completely ascertained eligible population \(\mathcal P\),
compare the
weights \(b_p=\log p/p\) with the principal redistribution weights
\(v_p=[(1-\theta)\log p+\theta\tau(p-1)]/p\).
The illustration compares the principal \(k=1\) rule with Wagstaff. Condition on
\(N\) distinct cases. For non-negative weights \(w\), let
\(e_N(w)=\sum_{|T|=N}\prod_{p\in T}w_p\), with \(e_0=1\), and require
\(e_N(w)>0\). The conditional
reference law and full-set likelihood ratio are
\begin{equation}
P_w(T\mid N)=\frac{\prod_{p\in T}w_p}{e_N(w)},
\qquad
\mathrm{LR}(T)=\frac{e_N(b)}{e_N(v)}\prod_{p\in T}\frac{v_p}{b_p}.
\label{eq:prospective-exact-lr}
\end{equation}
Common calibration scalars cancel exactly. If only the higher-region count
\(K\) is retained, use the ratio of the two count probabilities
\[
P_w(K=k\mid N)=
\frac{e_k(w_+)e_{N-k}(w_-)}{e_N(w)}.
\]
The two likelihood ratios retain different information and should not
be interchanged. Independence of separately conditioned interval reference
laws gives a product of interval ratios. Applying these references to
discoveries requires a justified eligible population and information on
search exposure; the formulas alone do not supply them.

For the complete population \(10^8\le p<10^9\), the descriptive
mass-share approximation is
\[
\mathrm{LR}_{\mathrm{bin}}(K,N)=
\left(\frac q{\pi_0}\right)^K
\left(\frac{1-q}{1-\pi_0}\right)^{N-K},
\qquad q=0.738841,\quad\pi_0=0.49999965.
\]
This binomial expression does not replace the conditional without-replacement
law. For another eligible cohort, recompute \(q\) and \(\pi_0\) from its
frozen weights and partition. For six cases in the complete-population
approximation, the values are
\begin{center}
\begin{tabular}{crrrrrrr}
\toprule
\(K\) & 0 & 1 & 2 & 3 & 4 & 5 & 6 \\
\midrule
\(\mathrm{LR}_{\mathrm{bin}}\) & .0203 & .0574 & .1625 & .4598 & 1.3008 & 3.6799 & 10.4109 \\
\bottomrule
\end{tabular}
\end{center}
Only \(6/6\) exceeds ten, while \(0/6\) and \(1/6\) are below \(0.1\).
Under the binomial redistribution model, the chance of \(6/6\) is
\(q^6\approx0.1627\). For one case, the ratios are approximately \(1.48\)
and \(0.52\). Conditioned on \(N=0\), the likelihood ratio is one.
These ratios compare the stated rule with Wagstaff alone.
Evidence against this amplitude would not exclude weaker modulations.
Alternative anchors and coefficients are sensitivity analyses; this table
does not validate their amplitudes.

The archived \path{v10/audit_prospective_evidence.py} verifies the
conditional formulas by finite-subset enumeration and reproduces the
illustrative likelihood-ratio table. It can also evaluate a user-specified,
fully ascertained cohort under the reported weights. Such a calculation is
a model comparison. A prospective interpretation additionally requires
a defined eligible population, documented search exposure, and a rule and
comparison specified before the outcomes. This supplement claims no
independent prospective observation or validation.


\FloatBarrier


~~~


==> anc/archived_explorations/even_order_full_audit.md <==
# Full even-order and shifted controls

Post hoc technical comparisons.

~~~latex
\section{Post hoc direct transmission of aligned even orders}
\label{sec:even-direct}

This exploratory audit leaves the principal rule, its $S=1$ reference,
and its fixed extrapolation unchanged. It instead examines
whether part of the historical pattern can be reproduced without projecting
the detailed modular score onto $\tau(p-1)$.
Define the aligned even-order subfamily and its uncompressed score by
\[
\begin{gathered}
\mathcal A_{p,\mathrm{even}}:=
 \{a<p:\ a\text{ an odd prime},\ 
 2\mid\operatorname{ord}_a(2),\ 
 \operatorname{ord}_a(2)\mid p-1\},\\[3pt]
H_{\mathrm{even}}(p):=
 \sum_{a\in\mathcal A_{p,\mathrm{even}}}\log F_a(p).
\end{gathered}
\]
The same local singleton response $F_a(p)$, sector measure and cutoff $a<p$
as in the main paper are retained. Even order includes mixed orders
$2^j d$ with $d>1$ odd. The condition
$\operatorname{ord}_a(2)\mid p-1$ is essential: this is not the
family of \emph{all} even-order auxiliary moduli.

For the six original exponent intervals $I$, let
\[
b(p)=\frac{\log p}{p},\qquad
c_I=\frac{\sum_{p\in I}H_{\mathrm{even}}(p)/p}
          {\sum_{p\in I}\log p/p},\qquad
w_{\mathrm{raw}}(p)=\frac{\log p+H_{\mathrm{even}}(p)}p.
\]
\[
w_{\mathrm{dir},I}(p)=
\frac{\log p+H_{\mathrm{even}}(p)-c_I\log p}{p}.
\]
The latter rule conserves the Wagstaff mass
$\sum_{p\in I}w_{\mathrm{dir},I}(p)=\sum_{p\in I}b(p)$ exactly.
The observed minimum multiplier $w_{\mathrm{dir},I}(p)/b(p)$ is
$0.243335$ on the historical prime-exponent population. This is a
population-mean centering, not the original $S=1$ reference anchor.
Neither its positivity nor predictive adequacy is established outside
the finite audited range.

For shifted statistics, use only exponents $p>k$. Define
$S_k(p)=\log\tau(p-k)/\log\log p$ and, for odd $k$,
$S_{k,\mathrm{2ad}}(p)=\log(1+v_2(p-k))/\log\log p$.
The statistic \(S_{1,\mathrm{2ad}}\) is denoted
\(S_{2\mathrm{ad}}\) in the main manuscript.

\begin{table}[htbp]
\centering\small
\caption{Retrospective higher-region mass allocations, conditional on the
six interval counts, on the 47-case scale. They are not exact
without-replacement means.}
\label{tab:even-direct-shifts}
\begin{tabular}{lrrrr}
\hline
Partition & Observed & Wagstaff & Raw & Centered\\
\hline
$S_1$ & 32 & 23.5544 & 27.6122 & 30.1115\\
$S_{1,\mathrm{2ad}}$ & 31 & 23.4266 & 27.5390 & 29.9788\\
$S_3$ & 16 & 23.5167 & 21.8530 & 20.8989\\
$S_{3,\mathrm{2ad}}$ & 18 & 23.5038 & 19.5603 & 17.1634\\
\hline
\end{tabular}
\end{table}

The same $p-1$-selected response is used in every row; no shift-specific
coefficient is fitted. Under the exact within-interval Fisher
weighted-subset law, the mean higher-$S_1$ counts are $23.32798$
(Wagstaff), $27.34070$ (raw), and $29.82817$ (centered).
The two-sided historical reference probability for the latter model at
32 observed cases is $0.53364$. This retrospective compatibility is
not independent predictive validation.

\paragraph{Pure and mixed even orders.}
The even-order active-pair census contains $91{,}808{,}374$ pairs
$(p,a)$, separated into $11{,}619{,}521$ pairs with pure
power-of-two order and $80{,}188{,}853$ with mixed order $2^jd$
($d>1$ odd). With componentwise centering, the modeled higher-$S_1$
mass displacements above Wagstaff are $+1.0511$ and $+5.5060$ cases,
respectively. Thus about $84\%$ of the \emph{constructed benchmark's}
direct-centering displacement arises from mixed even orders. This
percentage is not a causal attribution of the historical primality cases.

\paragraph{Conditioning on the $2$-adic valuation.}
In the 26 populated $(I,v_2(p-1))$ strata of the main manuscript's
Appendix A.14, preserve the observed case count in each stratum and
rebuild the higher/lower partition using
$S_{\mathrm{odd}}(p)=\log\tau((p-1)/2^{v_2(p-1)})/\log\log p$.
The observed count is $25$ higher-region cases out of $47$.
The exact Fisher means are $23.42447$ under Wagstaff,
$26.39737$ under the raw even-order rule, and $28.08035$ under the
centered rule. The corresponding log-likelihood ratios for the
\emph{observed individual exponents}, conditioned on the 26 stratum
counts and compared with Wagstaff, are $+0.9608$ (raw) and $-0.1623$
(centered). They are not $p$-values. This sample does not identify a
robust residual primality association beyond $v_2(p-1)$.

\paragraph{Additional valuation-threshold audit.}
The exploratory event $v_2(p-1)\ge3$ occurs in $19$ of the $47$
historical cases. The simple $47/4=11.75$ reference assumes
an idealized quarter-mass for the class $p\equiv1\pmod8$; it is
\emph{not} the exact Appendix A.8 reference. Conditioning on the
original six case counts and using the item-weighted
without-replacement law gives an exact mean $11.360997$, upper tail
$0.009183$, and centered two-sided probability $0.010499$ under
$b(p)=\log p/p$. Replacing the baseline by Wagstaff's refined
$\log(a(p)p)/p$ gives mean $11.905152$, upper tail $0.015211$,
and centered two-sided probability $0.018275$.
The threshold and the order restriction were examined post hoc; these
correlated reference calculations are not independent confirmatory tests.

\paragraph{Scope and sensitivity.}
Restricting the even-order family to $a<\min(1000,p)$ gives a centered
higher-$S_1$ allocation of $29.7321$ instead of $30.1115$.
Varying the direct intensity changes full-set likelihoods; no
intensity is selected by optimization over historical labels.
The extended $S_k$ sweep ($1\le k\le13$) does not yield uniformly
better performance than Wagstaff on complete shifted divisor statistics.
For $k=13$, the archived calculation excludes $p=13$, recomputes the
interval centers on the eligible population, and conditions on 46 cases,
with nine in the first interval. Repeated matches among purely $2$-adic shifted partitions
are driven substantially by $p\bmod4$ and are not independent
confirmations.

\paragraph{Interpretation and provenance.}
The local response remains a declared benchmark and its transmission
to Mersenne-primality weights is heuristic. Neither the 47 historical
cases nor the conditioned comparisons demonstrate that the detailed
modular score carries detectable primality-related information beyond
the $2$-adic valuation. The numerical large-modulus approximations are
audited on finite fixtures, not certified by a population-uniform error
bound; the alternative rule lacks a full sector-prior and prospective
sensitivity analysis. This audit is dated \textbf{19 October 2026},
and does not modify the principal transmission rule or extrapolation.

\end{document}

~~~


==> anc/archived_explorations/shifted_controls.md <==
# Shifted-statistic, coherent-family and residual controls

Post hoc technical comparisons.

~~~latex
\section{Post hoc specificity of the \texorpdfstring{\(p-1\)}{p-1} family}
\label{app:shifted-specificity}

The sweep, coherent-family controls, and residual diagnostics were
specified after examining the historical pattern. They address specificity,
arithmetic alignment, and compression; they are not additional confirmatory
tests.

\paragraph{Shifted-statistic specificity.}
For \(k=1,\ldots,12\), define
\(S_k(p)=\log\tau(p-k)/\log\log p\). For each \(k\) and each weight,
rebuild the half-Wagstaff partition in all six intervals, retain their
observed counts, and compute the exact product-weight subset law from
the population-level randomization appendix of the main manuscript. Table~\ref{tab:shifted-A8} reports
the full sweep; \(w_0\) and \(w_1\) are the coarse and refined references
defined there. For reference weight \(w\), the upper-tail convention is
\(\Pr_w(X_+\ge X_+^{\mathrm{obs}})\),
including for an observed lower-region excess. The centered two-sided
convention is unchanged. The \(p-3\) statistic gives \(16/31\) and
\(p_{\mathrm{two}}=0.03766\): its direction is opposite to \(p-1\).
The comparisons share the same cases and are dependent; their individual
reference values do not test differences between shifts. Neither the sweep minimum nor an individual shifted tail is a
confirmatory result or an adjusted comparison among shifts.

\begin{table}[htbp]
\centering\small
\setlength{\tabcolsep}{4pt}
\begin{tabular}{rrrrrrr}
\toprule
 & \multicolumn{4}{c}{Coarse \(w_0\)} & \multicolumn{2}{c}{Refined \(w_1\)} \\
\(k\) & High/low & \(\mathbb E_0X_+\) & Upper tail & \(p_{\mathrm{two}}\) & High/low & \(p_{\mathrm{two}}\) \\
\midrule
1 & 32/15 & 23.327976 & 0.007402 & 0.011540 & 32/15 & 0.011182 \\
2 & 19/28 & 23.450765 & 0.928790 & 0.236636 & 19/28 & 0.236076 \\
3 & 16/31 & 23.273641 & 0.989808 & 0.037663 & 16/31 & 0.037611 \\
4 & 22/25 & 23.356606 & 0.708253 & 0.767979 & 22/25 & 0.767816 \\
5 & 28/19 & 23.395374 & 0.112198 & 0.185618 & 28/19 & 0.182440 \\
6 & 29/18 & 23.420560 & 0.066167 & 0.105608 & 28/19 & 0.185775 \\
7 & 28/19 & 23.335211 & 0.108818 & 0.184746 & 28/19 & 0.184539 \\
8 & 27/20 & 23.480903 & 0.186095 & 0.305522 & 27/20 & 0.374582 \\
9 & 24/23 & 23.381116 & 0.485935 & 0.883364 & 24/23 & 0.882976 \\
10 & 21/26 & 23.574550 & 0.818303 & 0.463588 & 22/25 & 0.658439 \\
11 & 22/25 & 23.551025 & 0.727697 & 0.660595 & 22/25 & 0.767549 \\
12 & 26/21 & 23.440994 & 0.271526 & 0.463897 & 26/21 & 0.554708 \\
\bottomrule
\end{tabular}
\caption{Post hoc \(p-k\) specificity, rebuilding partitions for each
statistic and weight. All exact means, upper tails, and count distributions
for both references are archived in \texttt{reference\_v10/shifted\_A8.json}
and its CSV summary. Every comparison uses the same six case totals.}
\label{tab:shifted-A8}
\end{table}

\paragraph{Coherent shifted order families.}
For these bounded-modulus controls, restrict the shifted families to
\[
\begin{aligned}
\mathcal A_{p,k}^{(<1000)}&=\{a<\min(1000,p):a\text{ odd prime},\
\operatorname{ord}_a(2)\mid p-k\},\\
t_k(a)&=2^k-1\pmod a,\qquad
H_k=\sum_{a\in\mathcal A_{p,k}^{(<1000)}}\log F_a(p;t_k(a)).
\end{aligned}
\]
The order relation gives \(M_p\equiv2^k-1\pmod a\); the realized target
is nonzero, since \(a<p\) excludes Mersenne factors. Each score uses the
same recipient-sector measure and target formula
\eqref{eq:general-target-singleton}. The \(k=1\) score reproduces the
principal small-modulus census to \(3\times10^{-12}\).

\begin{table}[htbp]
\centering\small
\begin{tabular}{rrrrr}
\toprule
\(k\) & Active pairs & Wagstaff in \(S_k\) & \(H_k\) in \(S\) & \(H_k\) in \(S_k\) \\
\midrule
1 & 41,125,842 & 23.554441 & 28.470979 & 28.470979 \\
2 & 12,017,935 & 23.493565 & 22.308722 & 25.848157 \\
3 & 26,304,352 & 23.516731 & 22.325214 & 27.011663 \\
4 & 12,015,856 & 23.481836 & 24.116073 & 25.895338 \\
5 & 32,955,840 & 23.587359 & 22.925678 & 27.912265 \\
6 & 5,743,652 & 23.413061 & 23.879079 & 24.842937 \\
7 & 36,426,890 & 23.486687 & 23.465833 & 28.208101 \\
8 & 12,017,557 & 23.511470 & 22.654056 & 25.869750 \\
9 & 26,297,999 & 23.502178 & 24.096008 & 26.980566 \\
10 & 8,683,248 & 23.481565 & 24.440931 & 25.409706 \\
11 & 38,120,726 & 23.510422 & 21.897799 & 28.280742 \\
12 & 5,742,950 & 23.363428 & 23.596215 & 24.792842 \\
\bottomrule
\end{tabular}
\caption{Conditioned unanchored allocations for coherent shifted
families with \(a<\min(1000,p)\). The \emph{Wagstaff in \(S_k\)} and
\emph{\(H_k\) in \(S_k\)} columns use the partition rebuilt from \(S_k\);
\emph{\(H_k\) in \(S\)} uses the original \(p-1\) partition. The principal
cutoff coverage does not imply the same coverage for other shifts.}
\label{tab:coherent-shifts}
\end{table}
\FloatBarrier

The allocations in each family's own statistic are \(28.2081\) (\(k=7\)), \(28.2807\) (\(k=11\)),
and \(28.4710\) (\(k=1\)). These values partly reflect construction; \(k=1\)'s lead in
\(S\) does not independently establish unique causal relevance.
These unanchored weights \((\log p+H_k)/p\) are diagnostics, not forecasts.
The historical sweep gives \(p-1\) the strongest positive association,
without establishing uniqueness: \(k=3\) allocates \(27.011663\) against
\(16\) observed cases. The main manuscript's universal identity assignment lemma distinguishes
\(k=1\) algebraically, without deriving primality transmission.

\paragraph{Residual comparisons.}
Within each interval, subtract the corresponding through-origin population
projection:
\[
R_H=H-\theta_I\tau(p-1),\qquad
R_{\mathrm{ord}}=H_{\mathrm{ord}}-\theta_I^{\mathrm{gen}}\tau(p-1).
\]
Each residual is used to rank exponents when rebuilding the partitions
of Appendix~A.8 of the main manuscript; it is not used as a primality weight. Table~\ref{tab:score-residuals} shows no detectable residual
association in \(47\) cases. Without conditioning on divisor-count strata,
these tests neither establish sufficiency of \(S\) nor exclude weaker
residual effects.

\begin{table}[!htbp]
\centering\small
\begin{tabular}{lrrrrr}
\toprule
Statistic & Reference & High/low & \(\mathbb E_wX_+\) & Upper tail & \(p_{\mathrm{two}}\) \\
\midrule
\(R_H\) & \(w_0\) & 24/23 & 23.347958 & 0.481992 & 0.883228 \\
\(R_H\) & \(w_1\) & 23/24 & 23.186980 & 0.580363 & 1.000000 \\
\(R_{\mathrm{ord}}\) & \(w_0\) & 23/24 & 23.604919 & 0.627928 & 0.883417 \\
\(R_{\mathrm{ord}}\) & \(w_1\) & 23/24 & 23.583240 & 0.625638 & 0.883360 \\
\bottomrule
\end{tabular}
\caption{Post hoc residual comparisons under the coarse and refined
references, with partitions rebuilt separately for each statistic.}
\label{tab:score-residuals}
\end{table}

Independent trial division, rational tuple enumeration, and exhaustive
subset enumeration verify divisor counts, target responses, and conditional
count laws, respectively. Frozen outputs include all per-interval contrasts.


\FloatBarrier

\paragraph{Sensitivity about the unperturbed selected-benchmark reference (post hoc).}
The restricted $k=1$ continuation defines a selected-benchmark reference,
without determining the effect of omitted arithmetic. We examine a positive
one-parameter proxy perturbation about this reference, without interpreting
shifted families as independent arithmetic sieves. Put
\[
 r_k(p)=1-\vartheta_k+\vartheta_k\frac{\tau(p-k)}{\log p},
 \qquad
 Z(p)=\frac1{11}\sum_{k=2}^{12}\log r_k(p),
\]
and define
\[
 G_\eta(p)=e^{\eta Z(p)},\qquad
 w_\eta(p)=\frac{\log p}{p}\,r_1(p)G_\eta(p).
\]
Here $r_1$ uses the principal $a<p$ coefficient
$\vartheta_1=\theta=0.593255130346$, whereas $\vartheta_k$ for $k=2,\ldots,12$
come from the separately computed, label-independent shifted-family
benchmarks with $a<\min(1000,p)$. The original higher- and lower-$S_1$ regions in the six intervals,
with $47$ interval-conditioned cases, are unchanged. In
particular, $\eta=0$ reproduces the principal unnormalized weight and
hence its conditional allocations. The identity $G_0=1$ denotes the
unperturbed selected-benchmark reference; it
asserts no neutrality of actual complementary congruences.
The table reports conditioned model mass allocations, not exact
without-replacement expectations.
\begin{table}[htbp]
\centering\small
\begin{tabular}{rcc}
\toprule
$\eta$ & Higher-$S_1$ allocation & Lower-$S_1$ allocation \\
\midrule
$-2$ & $33.093$ & $13.907$ \\
$-1$ & $32.691$ & $14.309$ \\
$0$ (principal rule) & $32.281$ & $14.719$ \\
$1$ & $31.863$ & $15.137$ \\
$2$ & $31.438$ & $15.562$ \\
$11$ (strong stress) & $27.310$ & $19.690$ \\
\midrule
Observed & $32$ & $15$ \\
\bottomrule
\end{tabular}
\caption{Post hoc sensitivity to a shifted-family proxy perturbation
about the unperturbed selected-benchmark reference. Entries are normalized mass allocations on
the conditioned 47-case scale. The calculation is dated October 17, 2026,
and is a separate sensitivity calculation.}
\label{tab:selected-reference-sensitivity}
\end{table}

The range $-2\le\eta\le2$ is a chosen perturbation window, not a
confidence interval or a bound on the unresolved arithmetic background.
For the tested values $\eta=-2,-1,0,1,2$, the higher-$S_1$ allocation
ranges from $31.438$ to $33.093$, compared with $32.281$ for the principal
rule. The $\eta=11$ row represents a deliberately strong product
of all eleven shifted proxy factors, not a derived joint primality
transmission law. This post hoc exercise neither identifies the
actual omitted arithmetic effects nor supplies independent support
for the restricted $k=1$ continuation. A variable residual multiplier
can change normalized allocations; defining the selected index places
no restriction on that multiplier.


\FloatBarrier
\clearpage


~~~


==> anc/archived_explorations/shifted_specificity.md <==
# Shifted-statistic specificity

Post hoc comparison.

~~~latex
\subsection{Post hoc shifted-statistic specificity}
\label{app:shifted-specificity}

For \(k=1,\ldots,12\), define
\(S_k(p)=\log\tau(p-k)/\log\log p\) and rebuild the six
Wagstaff-balanced partitions for each statistic. The full sweep is
reported in Supplement~S.3. The \(p-3\) statistic gives \(16/31\),
with \(p_{\mathrm{two}}=0.03766\), in the direction opposite to the
\(p-1\) association. These dependent post hoc comparisons neither
test differences between shifts nor establish uniqueness.

\FloatBarrier


~~~


==> anc/repro_v1.9.9/MANIFEST_SHA256.txt <==
75be5c66301aa377bfbb771457565615e0f05fe69c3c0dd93c051a389425975b  legacy_v1.8.8/analyze_structural_model.py
b05f9370a57657e0e596053094704705c9be765e5edb26e51b3e666e62418a40  legacy_v1.8.8/audit_aggregation_order.py
19c5c0c49aebbabd6d542d8c317c92c68ea68852b460bf98999fad928f1e099c  legacy_v1.8.8/audit_channel_ablation.py
765de7ad98647ae1d198236f6d64fcf39d30acf5a8c402d2279e1184a52e53e5  legacy_v1.8.8/audit_k_full_1e8.py
0fe35ab2c6b44d95ce25faf9357e9342bd279a6fdcf44c1fed8008e51802dc80  legacy_v1.8.8/audit_local_inference.py
e5776616d2a1f52463ba162e0ec3dfad3ffb4891b1caa94e2064e3d162e21870  legacy_v1.8.8/audit_local_statistics.py
25d4425027e82dbd24106292d34e8da605cbb744ef831fb5226663ddcc6b13e4  legacy_v1.8.8/audit_occupancy_secondary.py
2d3244454654879275100add349a606dc36233b4a72cd5746717d017fcd4ccf7  legacy_v1.8.8/audit_occupancy_tilt.py
ace752b8b2b31f0acbd7f58b60fba689d534c6593d2fe1cfdb36be839f42bbbc  legacy_v1.8.8/audit_sector_prior_mean_shift.py
28eb8630eb7e88d482360454a21f15e2ff98c4f9dba8f377deb7b2712ebee3b5  legacy_v1.8.8/audit_sector_prior_sensitivity.py
b7009f05af6c4561d5afc19d39b9f0d402375f0a2b5e316bd2fd26dd0ce8a581  legacy_v1.8.8/audit_singleton_geometry.py
be3d3fc0f349220359e418d812ab077ba9666c6a90f5452b5ef128c66eb084de  legacy_v1.8.8/audit_singleton_survival.py
a460c0ad12360991f47413c6acf54177bbd2fbfa5dcba31abdbf84ea1164fa17  legacy_v1.8.8/audit_universal_modulus.py
51df430fb836ffa5eb82b5fad29aa8607957130e3943968fdb96cf0ba0131356  legacy_v1.8.8/audit_unordered_weights.py
948422e7bbddc39272c49073bcf1d49f17aa672d524cb91f5f372d0ad80010b0  legacy_v1.8.8/audit_v2_control.py
9b36a0be19a21fbdb0456be2a54aea1ab54db9eafbe9307a5e69782789adbc23  legacy_v1.8.8/build_manifest.py
e908edd130ba7dcfebd35c40851a42b8ff617ed43344d0a1051c31d508872eab  legacy_v1.8.8/build_population_1e8.py
cfcf2a1981ed28c376d657b441e433e686d59c9d521e1fd8a731751a666a104f  legacy_v1.8.8/build_singleton_data.py
fa6bea9bc29d5222fe73c8ba502a5adc740b0671a2deda40824ed84c562d6156  legacy_v1.8.8/build_small_modulus_census.py
dc1629b1cc97f6281e35f77e7a72b2954110b038a1e2e6c1d790ee5aef3b7f16  legacy_v1.8.8/build_structural_census.py
67eec11a94fce08d96174033b02a75c1358a8b624e6fb3d7d2b854bb72219619  legacy_v1.8.8/data/README.md
ad0ca98600df26bc07bd682f7be479c520a7f0359adfc2987f09312377726a42  legacy_v1.8.8/data/cunningham_pmain126_2026-01-05.txt
17e2dbdefcef4a3b585c65d9ef9098305643f5824df6c1d8932a4676c5201262  legacy_v1.8.8/data/mersenne_factors_prime_p_lt_1200.csv
d7b226347e208e2b8cb3309b542a7777fa9c36efb3f14367b3634fcc4effc1d9  legacy_v1.8.8/h_order_decomposition/INFORME_COMPLETO_H_Y_CONTROL_V2.md
ab0d979d7b22717934b2d60f2ce3d88e408b4f6ec7fb95af62114e0aca14e610  legacy_v1.8.8/h_order_decomposition/README.md
255a2b7d03cd446f10238beb34e9d7ce1a78745f7be40147d138a332a1d78646  legacy_v1.8.8/h_order_decomposition/analyze_v2_control_full.py
d1db10e42371c3a6e6e6fad2efe9bc7b25201b3465c10e6b7bf04b1b9d02a165  legacy_v1.8.8/h_order_decomposition/decompose_H.py
18390338a69a1d552b884c32fcf12ea8209649f295ccb98285f4ea6c5f6a0104  legacy_v1.8.8/h_order_decomposition/decompose_H_full.py
70d17cfa53dadf72d68f53ffd3391ba67f6f5f3931e5a012eaebc7a6e73613b1  legacy_v1.8.8/h_order_decomposition/results_1e6/H.npy
90fdaf6904e9208adb40a3cd50b7c7191830cf5adffd4fde79fa7cb81ec2fdc9  legacy_v1.8.8/h_order_decomposition/results_1e6/H_B.npy
9c5ad66faa5c4504feb500a6ba537f8e15a1bba638fe2c6ce38be650b7de7761  legacy_v1.8.8/h_order_decomposition/results_1e6/L.npy
ca12065ad501cca67fc0755e704bd98f8453c2fe8c26bfa4e12466f32050f131  legacy_v1.8.8/h_order_decomposition/results_1e6/L_B.npy
2ab6d2dd593cdcfacaea879c03768591f44dc3866681d7a24e9e3c3ed65ed0e1  legacy_v1.8.8/h_order_decomposition/results_1e6/intervals_a_less_B.csv
8dc97c6a0b26fa236ed2d9f0795acdfefdad1601603ce297df842e0fcdb6f539  legacy_v1.8.8/h_order_decomposition/results_1e6/intervals_a_less_B_p_ge_B.csv
e701661e15fe58e7eb726edf9faee0f615a40bfcbfb956eb370b1b6e3d6a8ecf  legacy_v1.8.8/h_order_decomposition/results_1e6/intervals_a_less_p.csv
88102692c8e33c6bdccba05ecdeb13f19bddc839ad8fcc27400ca4cdebaaa4da  legacy_v1.8.8/h_order_decomposition/results_1e6/p.npy
6568305d073aada695b5d66139a8d714be37f6e8582d2b290c6f4d15dcb9cb11  legacy_v1.8.8/h_order_decomposition/results_1e6/summary.json
8df6975d6ec352dddad8d3512ae1c07e748081c3ef02e6f13916a1e84e33897f  legacy_v1.8.8/h_order_decomposition/results_1e6/tau.npy
c911caa0ba4997e7100f6d0429825fa84066446e1ac6b25dd1fcb344f76eefbf  legacy_v1.8.8/h_order_decomposition/results_1e8/intervals_a_less_B.csv
b268d09b8d2ba354a0f2fc9f4948d8e4be1339fbca7cad2c7dbad9910b721276  legacy_v1.8.8/h_order_decomposition/results_1e8/intervals_a_less_B_p_ge_B.csv
dbba79e381ae37cc21ab94f9c5ae961f415026321d5d3ead9a1675eca0f57843  legacy_v1.8.8/h_order_decomposition/results_1e8/intervals_a_less_p.csv
439944dbf7c64b8e8c576e8537a5aac93ba501dff7d99137b1640ec1cf7e9df8  legacy_v1.8.8/h_order_decomposition/results_1e8/summary.json
40f6c1f78a2d3b592c07775fa637de1c2219a3b369323e6640367d7b2cb1cfc8  legacy_v1.8.8/h_order_decomposition/results_1e8/v2_control_by_decade.csv
cc0977c1f9f428ab596fc07676c7a3881b9be03d33722c6834cf25a65690e3d2  legacy_v1.8.8/h_order_decomposition/results_1e8/v2_control_by_stratum.csv
fa77bc7e8c396291f87746e67c0ceb6be08510f47e1393c022e75a4475320377  legacy_v1.8.8/h_order_decomposition/results_1e8/v2_control_summary.json
ff1bda62e8a55e4b7cec76a457694fc9c3a0326c8b6ecbbf66423a09147a77a8  legacy_v1.8.8/h_order_decomposition/validate_full.py
fbf21cc356abb543fcb0862f42650b5ee215e1328f4015526c60f59d564b7ab7  legacy_v1.8.8/mersenne_core.py
086895d4f2042b176e5350b7330b05c3217c1c690951ae5da7d6d05956e7b3ac  legacy_v1.8.8/recalibrate_prospective_model.py
4eb87c90cdd370431c4de8d719d95db630046f0845ddc04849fde343f8b4b9a8  legacy_v1.8.8/reference_results/aggregation_order_sensitivity.json
145fc988a52b959c117b127247e694afc5d6502d69a4d2b16e9454d5e20646eb  legacy_v1.8.8/reference_results/anchor_sensitivity_table.csv
253a4c9a399af0f65bfc01716ee39bc1ad5f0d6a929cd35effb4617416134029  legacy_v1.8.8/reference_results/count_scaling_table.csv
1e49ed790b3ccab6fec5943e433251e640fa680989318b4160a6013ef0697814  legacy_v1.8.8/reference_results/cutoff_k_table.csv
1e92c0019b17f3790ae6077d3a719e8570044f3b963c8783b1e64ff98bf6a38d  legacy_v1.8.8/reference_results/cutoff_redistribution_table.csv
3d22f364fd12dddf0b9fb1b38db953f02b7583443e99f28d5138d09d802eb8e9  legacy_v1.8.8/reference_results/effective_F_table.csv
56a882ba62774e9b1c8597317e84221ae310259a96f12e96632e6ee22d34d7bf  legacy_v1.8.8/reference_results/global_sensitivity_table.csv
5493851f82559ff5beb393e17b1989d991dc289cc9fdc44cb57b4f6e17c70c0a  legacy_v1.8.8/reference_results/model_allocation_table.csv
178eec12643c52822cc60da16cc820cc63221504999ec38915b6c09986389ae4  legacy_v1.8.8/reference_results/output_sha256.json
b77cff9fcdd470718e0e04d24e814fb8be456fb4b05ed3bd62950c81be856d45  legacy_v1.8.8/reference_results/recalibrate_prospective_model.txt
9c0c3e343f7f3984f81fa36b02d6999c9631176fd1cffbe4e768bf540b961e91  legacy_v1.8.8/reference_results/reference_values.json
89c028146fd4910bb862ac27aa01bfff1c14488d7d52c781d05889e92cebe059  legacy_v1.8.8/reference_results/sector_prior_mean_shift.json
31c1a9a6d00014c5754b1271f9175a650ebe005dec66e3da0b3e94950360c929  legacy_v1.8.8/reference_results/sector_prior_sensitivity.json
3468bbd7908c894bfd912b58a4debb05b4c3a6093c4c7e3e252b0889a0c49110  legacy_v1.8.8/reference_results/singleton_geometry.json
ae85098a0adc3b747ea73123663e2913a0979ae256504d0da900cadbd0a6c907  legacy_v1.8.8/reference_results/universal_modulus_sensitivity.json
19009c3bdcfb1f183baf9c6ea7a273d40bb552186b7aa9606627611c85cfcf4b  legacy_v1.8.8/requirements.txt
662d166a2969305b417bf4cd79b9724ff0b38f1a5266a0581f4fffaef273bf44  legacy_v1.8.8/results_channel_ablation/CHANNEL_ABLATION_REPORT.md
a809c33f0aa4515b2f12232c94dd7b5c1e01b1c6f163bdb4e078c53e209f6dfe  legacy_v1.8.8/results_channel_ablation/channel_ablation_intervals.csv
f5a11e1f23144182a0382f2f2403357a8ce4b05c9bd973ce8e50d59481177217  legacy_v1.8.8/results_channel_ablation/channel_ablation_leave_one_out.csv
3c5ef23c17c5795f7ff0973c064e0db25bc9054a6a24fa4d69dd43499c2d28d2  legacy_v1.8.8/results_channel_ablation/channel_ablation_leave_one_out.json
9c5f867a802d41efc3318386d2249135f4410942a2b8d4fc46c8b5459b401994  legacy_v1.8.8/results_channel_ablation/channel_ablation_leave_one_out_intervals.csv
6ee1fd84839744c391bf83c7659d3f0a9cf230a67494781830072bd45cff44d4  legacy_v1.8.8/results_channel_ablation/channel_ablation_results.json
ab7a4fa5eefa1c3e659e26f3aedf4cf39d33aa2105daf3c19126ddfe72c0dbe9  legacy_v1.8.8/results_channel_ablation/channel_ablation_summary.csv
915832496bdb15a5c04052bff27013761370945cb89d9146c6e78d29ff52652d  legacy_v1.8.8/results_channel_ablation/output_sha256.json
7f47a3b384e89c08d3dd937b9b05236629667c90fc9f5f28fbc1abe492ca93e0  legacy_v1.8.8/results_v2_control/V2_CONTROL_REPORT.md
83952d30481c24422627886f276a9a1536c0bb66a42595d8a7e8c53491e67690  legacy_v1.8.8/results_v2_control/output_sha256.json
c0856432bb32cdaebb12ebf19d9d5c996a095c60b3311baf555eb53a403f4358  legacy_v1.8.8/results_v2_control/v2_conditioned_strata.csv
fe948990ba10a353b0703e46419fb4ca3f21faf272a50290eea826d7f82ae3fe  legacy_v1.8.8/results_v2_control/v2_control_intervals.csv
540ffd914d9d8bd76b47789d705e9b8238a7ec241a29973d499c357d6e092de6  legacy_v1.8.8/results_v2_control/v2_control_results.json
d7d0d64d865b9d5a9f33f3adffb4611545aa893d0d814201127250c67a5ab2e4  legacy_v1.8.8/results_v2_control/v2_control_summary.csv
a19a7fbcceae10a405eaf8763a086646c769d359994dfb12f98e7b068436d184  legacy_v1.8.8/run_all.py
e283bc232c6bade225f5da578484b3786e763082d6014e3023bf9703f2b88cef  legacy_v1.8.8/structural_model.py
e3a5f437e5fd3b464319bab4218cbf0a7669619398f8c57293283817c21e29bb  legacy_v1.8.8/verify_reference.py
82846b5b9ee234dd4da961bd0df6411b679614d26ee833994ec5f36f988e893d  legacy_v1.8.8/wagstaff_randomization.py
cc80f5edae60795ef9b6404c7d15b4ff2b421610da32ae8402d3cd0533c5fcca  reference_sensitivity/aggregation_order_sensitivity.json
f7332968b9bbdfca0645934878ad229d89a4a6177f3d5491c58eb03061896e06  reference_sensitivity/sector_prior_mean_shift.json
f06003908cd39f5671154455314126b9ad85e3a984f071d07c21ae26ddd8f6c8  reference_sensitivity/sector_prior_sensitivity.json
3869db28ded10e07c6966eb70e4d1a2729e11c9b96a2270d77d9688b591e9031  reference_sensitivity/universal_modulus_sensitivity.json
2ebb4a0081067ceeb7209e4c1f156d8f1c0fc602bb54cce7b548af751e347616  reference_v10/alignment_controls.json
f8dcd8a84ef39cfb51af5b34d55cda6bc3a10c26e5436fa47da5f3ca916b386d  reference_v10/all_target_audit_summary.json
1902b731d3b821998bca51d97cf8a1cf36fda80bb3b79e4812cb520211c3a8f6  reference_v10/borrowed_permutations.csv
22c62abebcc22ec23a7d91c094ded5d9af08df0ca377e65e3419b3d7e406d829  reference_v10/coherent_shifted_families.csv
f6e039d2f2f7f9f825235acb3fcffc7537ec44b586756e363f5e0b633d4e68e6  reference_v10/coherent_shifted_families.json
a7bf128204d6dfc42a54fa08ea8f6397aaeaf2734b761678926a94afc4fbcfc3  reference_v10/coherent_shifted_fixture.json
bd8bb9201a26fd8a1f29b508cf4adb0b5467219063684c88f886fbe1d6b4a498  reference_v10/geometry_results.json
9ef14550c811f79954009cf86ec95ba87f6696912ff36d4fbf0109db901580f8  reference_v10/identity_refinement.json
2a4d952094aab7fe4371ceebf8d791263027216d37c9eeba001ff9aef74714f9  reference_v10/prospective_evidence.json
d9a925e37e59900413f9f7f3bb0ea0be43d94a64e8e61d6e729da7bdb1f740c5  reference_v10/score_residual.json
2809ec436e038b42914c56befa8fba6cd5894ba46cd49ae1912e15f960ed7983  reference_v10/score_residual_fixture.json
642414f1c04ca9a6286405d6d95176413e0c7112a19f80cd026283d296683605  reference_v10/selected_family_contrasts.csv
3ab7b72e6f3c456065332ba475b9e87634302f74a5cb04dbb8824000522d7aff  reference_v10/selected_family_fixture.json
c07a9f601d8a5768cffb03aac78dc77781f0c300a01d81c7eea88801332ec462  reference_v10/selected_family_generic.json
aa1582a090f9dfed1ef59f782a82c32866e5335103e66742a4517b0af3e94927  reference_v10/shifted_A8.csv
78631ebef4b4c28583a5b6d69dfd316734c6d28e5fab9a355880c8954fa575b6  reference_v10/shifted_A8.json
fbe18840a0cd7c2888da98a811c5c679104351a80793dfbf5c71461e534e3a7c  reference_v10/shifted_A8_fixture.json
52548c78f8fb1d330a1f664c40ec3cc86f3119df7813376d86d3bcf1c2ce829c  reference_v10/shifted_transmission.csv
74242f1c87392c7a893b1ae941fb1c359189b3f553e025f10124a3a523128137  reference_v10/shifted_transmission.json
21a9d354d9d6147b8eeb370a908fe242219a03f3ea25273f1ec5bbfb6689b67f  reference_v10/shifted_transmission_fixture.json
0aadc60c204731909fff7522ab35da75e5f7d7a8fc9f856651a8a324354df872  reference_v10/size_only_control.csv
e840ba28a5fbad3ec86d6935b48306dacf2a6f84f9f795d1a508b0a19ad975e0  reference_v10/size_only_control.json
19009c3bdcfb1f183baf9c6ea7a273d40bb552186b7aa9606627611c85cfcf4b  requirements.txt
6f29924be23d84ab1480e42b809642e4dbcfc3a7663a1f6b841d50f8b767255c  run_all.py
3388558fe8db00e12ea928ebc3e55229f549570043d22fc9a7f73deabc046e8c  secondary_audits/README.md
631df84f3c66b8a816c60f7880c3c4c8c2dd758fcdee7ce67e051450d277fd67  secondary_audits/assigned_identity_p_plus_1.md
6045dd5145423e6b4e75340324507c8575869ce95f13a1dedb760be9c2ecb2ba  secondary_audits/raw_shifted_weight_likelihood.md
83706588cfbf898c62df4fd7c71aa121851a2cb041886782bf1cd0ec8009ec5e  v10/all_target_kernels.py
8f88f81bafefb2228f38e7a2e7c65b9fd2c807c71f8d5c70c665f4239c3bdab1  v10/audit_alignment_controls.py
0ea363d0d50f97b80a13d5be3d4fbedc1c1c0c985ef4250034aaa27a6105ec5d  v10/audit_coherent_shifted_families.py
cdf8e7d48e8c431dcc17270c6692bc0582df146af07c2a47d1b9510767b7eb55  v10/audit_identity_refinement.py
17d2820b29fe8eae213c87003f4bbcceeff5588199ad144b87f6a10acff71291  v10/audit_prospective_evidence.py
729693780b8ea084cf7fbb92ce04d9c6d232252e39aee382036453bb830739a1  v10/audit_score_residual.py
a7c6b4908c39fabd348d5699b44caefec0892f4ac6378b26bddb21cef94cccbf  v10/audit_selected_family_generic_target.py
4a0706e0e46b4549e91923786b3439c083a393d169f92ace5d0f1728248d847b  v10/audit_shifted_A8.py
77f2ee8b31a768d02521d9f5295f71a64150a23ded4c5eb48142b7ce1196fa81  v10/audit_shifted_transmission.py
0cdadc24fd329f3911c9fa7aa62c8377c298d9e56678a55bdb63c4d44430e2b4  v10/audit_size_only_control.py
ee6a38388b59e85eb7bdc61ef2e95972ab2cb87a7825712203f107f9f52b47b1  v10/audit_target_geometry.py
dca7637df9718930d2eeb6e0b606dc130ddc39e0a6debd555b9334cfe39d9dd6  v10/order_audit_common.py
5232d093a96fe32dca42dbc56c11137210b33cc365aef1dde5c0b5cda1b9cff9  v10/reproduce_all_target.py
834b8faad3e7c980d463406c89ac650b3086b3bf2e8d6557e521b21919dec002  v10/verify_reference_v10.py


==> anc/repro_v1.9.9/legacy_v1.8.8/analyze_structural_model.py <==
#!/usr/bin/env python3
"""Analyze the detailed census and the reduced average-filter model."""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
from pathlib import Path

import numpy as np

from audit_k_full_1e8 import summarize as summarize_count_law


INTERVALS = (
    (13, 1_000, 10, 7, "[13,10^3)"),
    (1_000, 10_000, 8, 5, "[10^3,10^4)"),
    (10_000, 100_000, 6, 4, "[10^4,10^5)"),
    (100_000, 1_000_000, 5, 4, "[10^5,10^6)"),
    (1_000_000, 10_000_000, 5, 3, "[10^6,10^7)"),
    (10_000_000, 100_000_000, 13, 9, "[10^7,10^8)"),
)

ANCHOR_MULTIPLIERS = (0.75, 0.90, 1.00, 1.10, 1.25)


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def balanced_high(p: np.ndarray, tau: np.ndarray, refined: bool = False):
    pf = p.astype(np.float64)
    logp = np.log(pf)
    score = np.log(tau.astype(np.float64)) / np.log(logp)
    if refined:
        multiplier = np.where(p % 4 == 1, 6.0, 2.0)
        baseline = np.log(multiplier * pf) / pf
    else:
        baseline = logp / pf
    order = np.lexsort((p, -score))
    cumulative = np.cumsum(baseline[order])
    last = int(np.argmin(np.abs(cumulative - cumulative[-1] / 2.0)))
    high = np.zeros(p.size, dtype=bool)
    high[order[: last + 1]] = True
    return high, float(score[order[last]]), baseline


def allocation(p: np.ndarray, tau: np.ndarray, response: np.ndarray, refined=False):
    total_high = 0.0
    rows = []
    for interval_index, (lower, upper, known, observed_high, label) in enumerate(INTERVALS):
        begin, end = np.searchsorted(p, (lower, upper))
        local_p = p[begin:end]
        local_tau = tau[begin:end]
        local_response = response[begin:end]
        high, threshold, baseline = balanced_high(local_p, local_tau, refined)
        if refined:
            raw = baseline + local_response / local_p.astype(np.float64)
        else:
            raw = (np.log(local_p.astype(np.float64)) + local_response) / local_p
        share = float(np.sum(raw[high]) / np.sum(raw))
        predicted = known * share
        total_high += predicted
        rows.append(
            {
                "interval": label,
                "population": int(end - begin),
                "known_total": known,
                "observed_high": observed_high,
                "S50": threshold,
                "high_share": share,
                "predicted_high": predicted,
                "predicted_low": known - predicted,
                "beta": float(np.sum(baseline) / np.sum(raw)),
            }
        )
    return total_high, rows


def write_csv(path: Path, rows: list[dict]) -> None:
    if not rows:
        return
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def get_array(archive, *names):
    for name in names:
        if name in archive.files:
            return archive[name]
    raise KeyError(f"none of these arrays is present: {names}")


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--full-cache", type=Path, default=Path("structural_census_1e8.npz"))
    parser.add_argument("--small-cache", type=Path, default=Path("small_modulus_census_1e8.npz"))
    parser.add_argument("--output-dir", type=Path, default=Path("results_python"))
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    args.output_dir.mkdir(parents=True, exist_ok=True)
    with np.load(args.full_cache, allow_pickle=False) as full:
        p = full["p"].copy()
        tau = full["tau"].copy()
        effective = full["L"].copy()
        response = full["H"].copy()
        effective_nmax = get_array(full, "L_nmax", "Ln").copy()
        response_nmax = get_array(full, "H_nmax", "Hn").copy()
    if p.size != 5_761_450 or p[0] != 13 or p[-1] >= 100_000_000:
        raise AssertionError("the principal analysis requires all prime exponents 13<=p<10^8")

    cutoff_arrays: list[tuple[str, np.ndarray, np.ndarray]] = []
    with np.load(args.small_cache, allow_pickle=False) as small:
        if not np.array_equal(small["p"], p):
            raise AssertionError("small- and full-census prime arrays are not aligned")
        for cutoff in (10, 30, 100, 300, 1000):
            cutoff_arrays.append(
                (f"a<{cutoff}", small[f"L_{cutoff}"].copy(), small[f"H_{cutoff}"].copy())
            )
    cutoff_arrays.extend(
        [
            ("a<Nmax(p)", effective_nmax, response_nmax),
            ("a<p", effective, response),
        ]
    )

    tau_float = tau.astype(np.float64)
    denominator = float(np.dot(tau_float, tau_float))
    k_global = float(np.dot(tau_float, effective.astype(np.float64)) / denominator)
    c_global = float(np.dot(tau_float, response) / denominator)
    log_f_projected_global = c_global / k_global
    log_f_geometric_global = float(np.sum(response) / np.sum(effective))
    f_projected_global = math.exp(log_f_projected_global)
    f_geometric_global = math.exp(log_f_geometric_global)

    cutoff_k_rows = []
    cutoff_allocation_rows = [
        {
            "cutoff": "Wagstaff baseline",
            "predicted_high": 23.5,
            "predicted_low": 23.5,
            "fraction_of_full_displacement": 0.0,
            "module_fraction": 0.0,
            "H_fraction": 0.0,
        }
    ]
    full_high, _ = allocation(p, tau, response)
    for cutoff_name, local_l, local_h in cutoff_arrays:
        high_total, _ = allocation(p, tau, local_h)
        fraction = (high_total - 23.5) / (full_high - 23.5)
        cutoff_allocation_rows.append(
            {
                "cutoff": cutoff_name,
                "predicted_high": high_total,
                "predicted_low": 47.0 - high_total,
                "fraction_of_full_displacement": fraction,
                "module_fraction": float(np.sum(local_l) / np.sum(effective)),
                "H_fraction": float(np.sum(local_h) / np.sum(response)),
            }
        )
        for lower, upper, _, _, label in INTERVALS:
            begin, end = np.searchsorted(p, (lower, upper))
            x = tau_float[begin:end]
            y = local_l[begin:end].astype(np.float64)
            cutoff_k_rows.append(
                {
                    "interval": label,
                    "cutoff": cutoff_name,
                    "k_origin": float(np.dot(x, y) / np.dot(x, x)),
                }
            )

    effective_rows = []
    count_scaling_rows = []
    census_high, census_rows = allocation(p, tau, response)
    relative_global = c_global * (tau_float - np.log(p.astype(np.float64)))
    normalized_global_high, global_rows = allocation(p, tau, relative_global)
    reduced_absolute_interval = np.empty(p.size, dtype=np.float64)
    normalized_interval = np.empty(p.size, dtype=np.float64)

    for interval_index, (lower, upper, known, observed_high, label) in enumerate(INTERVALS):
        begin, end = np.searchsorted(p, (lower, upper))
        local_tau = tau_float[begin:end]
        local_l = effective[begin:end].astype(np.float64)
        local_h = response[begin:end]
        denom = float(np.dot(local_tau, local_tau))
        k = float(np.dot(local_tau, local_l) / denom)
        c = float(np.dot(local_tau, local_h) / denom)
        log_f_projected = c / k
        log_f_geometric = float(np.sum(local_h) / np.sum(local_l))
        fitted = c * local_tau
        residual = local_h - fitted
        rmse = float(np.sqrt(np.mean(residual * residual)))
        centered = local_h - float(np.mean(local_h))
        r_squared = 1.0 - float(np.dot(residual, residual) / np.dot(centered, centered))
        local_p = p[begin:end].astype(np.float64)
        reduced_absolute_interval[begin:end] = fitted
        normalized_interval[begin:end] = c * (local_tau - np.log(local_p))
        effective_rows.append(
            {
                "interval": label,
                "population": int(end - begin),
                "known_total": known,
                "observed_high": observed_high,
                "k": k,
                "F_geometric": math.exp(log_f_geometric),
                "F_projected": math.exp(log_f_projected),
                "c_projected": c,
                "RMSE_H": rmse,
                "R_squared_H": r_squared,
                "census_absolute_high": census_rows[interval_index]["predicted_high"],
            }
        )
        count_summary = summarize_count_law(lower, upper, p, tau, effective)
        count_scaling_rows.append(
            {
                "interval": label,
                "population": count_summary["n"],
                "k_origin": count_summary["k"],
                "pearson_r": count_summary["r"],
                "spearman_rho": count_summary["rho"],
                "robust_se": count_summary["robust_se"],
                "robust_ci_low": count_summary["ci_low"],
                "robust_ci_high": count_summary["ci_high"],
            }
        )
    reduced_absolute_high, _ = allocation(p, tau, reduced_absolute_interval)
    normalized_interval_high, interval_rows = allocation(p, tau, normalized_interval)

    pf = p.astype(np.float64)
    logp = np.log(pf)
    wagstaff_weight = logp / pf
    c_weighted = float(
        np.dot(wagstaff_weight * tau_float, response)
        / np.dot(wagstaff_weight * tau_float, tau_float)
    )
    c_geometric = k_global * log_f_geometric_global
    weighted_high, _ = allocation(p, tau, c_weighted * (tau_float - logp))
    geometric_high, _ = allocation(p, tau, c_geometric * (tau_float - logp))
    refined_high, _ = allocation(p, tau, relative_global, refined=True)

    anchor_rows = []
    for anchor_multiplier in ANCHOR_MULTIPLIERS:
        relative_anchor = c_global * (
            tau_float - anchor_multiplier * logp
        )
        anchor_high, _ = allocation(p, tau, relative_anchor)
        anchor_numerator = logp + relative_anchor
        anchor_rows.append(
            {
                "A": anchor_multiplier,
                "reference": f"tau_0={anchor_multiplier:.2f} log(p)",
                "log_p_coefficient": 1.0 - c_global * anchor_multiplier,
                "predicted_high": anchor_high,
                "predicted_low": 47.0 - anchor_high,
                "beta_global": float(np.sum(wagstaff_weight) / np.sum(anchor_numerator / pf)),
                "minimum_log_kernel": float(np.min(anchor_numerator)),
            }
        )

    global_count_summary = summarize_count_law(13, 100_000_000, p, tau, effective)
    count_scaling_rows.append(
        {
            "interval": "Global",
            "population": global_count_summary["n"],
            "k_origin": global_count_summary["k"],
            "pearson_r": global_count_summary["r"],
            "spearman_rho": global_count_summary["rho"],
            "robust_se": global_count_summary["robust_se"],
            "robust_ci_low": global_count_summary["ci_low"],
            "robust_ci_high": global_count_summary["ci_high"],
        }
    )

    sensitivity_rows = [
        {
            "choice": "global unweighted projection; log(p) baseline",
            "coefficient_c": c_global,
            "predicted_high": normalized_global_high,
            "predicted_low": 47.0 - normalized_global_high,
        },
        {
            "choice": "projection weighted by log(p)/p",
            "coefficient_c": c_weighted,
            "predicted_high": weighted_high,
            "predicted_low": 47.0 - weighted_high,
        },
        {
            "choice": "global geometric mean per modulus",
            "coefficient_c": c_geometric,
            "predicted_high": geometric_high,
            "predicted_low": 47.0 - geometric_high,
        },
        {
            "choice": "global projection; exact log(a(p)p) baseline",
            "coefficient_c": c_global,
            "predicted_high": refined_high,
            "predicted_low": 47.0 - refined_high,
        },
    ]

    allocation_rows = []
    for model, rows in (
        ("normalized interval projection", interval_rows),
        ("normalized global projection", global_rows),
    ):
        for row in rows:
            allocation_rows.append({"model": model, **row})

    write_csv(args.output_dir / "cutoff_k_table.csv", cutoff_k_rows)
    write_csv(args.output_dir / "cutoff_redistribution_table.csv", cutoff_allocation_rows)
    write_csv(args.output_dir / "count_scaling_table.csv", count_scaling_rows)
    write_csv(args.output_dir / "effective_F_table.csv", effective_rows)
    write_csv(args.output_dir / "model_allocation_table.csv", allocation_rows)
    write_csv(args.output_dir / "global_sensitivity_table.csv", sensitivity_rows)
    write_csv(args.output_dir / "anchor_sensitivity_table.csv", anchor_rows)

    summary = {
        "format_version": "1.8.4",
        "population": {"lower": 13, "upper_exclusive": 100_000_000, "prime_exponents": int(p.size)},
        "definitions": {
            "weights": (
                "unordered coordinate-simplex sector measure: w_n proportional "
                "to (R_p-n)^(n-1)/((n-1)! n!)"
            ),
            "singleton": "((a-2)^(n-1)+(-1)^(n-1)(gcd(n,a-1)-1))/(a-1)^(n-1)",
            "local_aggregation": "F_a=(sum_n w_n s_a,n)^(-1)",
            "resolved_support": "prime a<p with ord_a(2)|(p-1)",
            "relative_anchor": "log Lambda_rel=c(tau(p-1)-log p)",
            "anchor_sensitivity": "log Lambda_A=c(tau(p-1)-A log p)",
        },
        "global": {
            "k": k_global,
            "F_geometric": f_geometric_global,
            "F_projected": f_projected_global,
            "c_projected": c_global,
            "beta": float(np.sum(wagstaff_weight) / np.sum((logp + relative_global) / pf)),
        },
        "allocations": {
            "wagstaff": [23.5, 23.5],
            "census_absolute": [census_high, 47.0 - census_high],
            "reduced_absolute_interval": [reduced_absolute_high, 47.0 - reduced_absolute_high],
            "normalized_interval": [normalized_interval_high, 47.0 - normalized_interval_high],
            "normalized_global": [normalized_global_high, 47.0 - normalized_global_high],
            "observed": [32, 15],
        },
        "small_moduli": {
            "a_lt_1000_module_fraction": float(np.sum(cutoff_arrays[4][1]) / np.sum(effective)),
            "a_lt_1000_H_fraction": float(np.sum(cutoff_arrays[4][2]) / np.sum(response)),
        },
        "anchor_sensitivity": anchor_rows,
        "inputs_sha256": {
            args.full_cache.name: sha256(args.full_cache),
            args.small_cache.name: sha256(args.small_cache),
        },
    }
    json_path = args.output_dir / "reference_values.json"
    json_path.write_text(json.dumps(summary, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    output_hashes = {
        path.name: sha256(path)
        for path in sorted(args.output_dir.glob("*.csv"))
    }
    (args.output_dir / "output_sha256.json").write_text(
        json.dumps(output_hashes, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )

    print(f"census_absolute={census_high:.12f}/{47-census_high:.12f}")
    print(f"reduced_absolute_interval={reduced_absolute_high:.12f}/{47-reduced_absolute_high:.12f}")
    print(f"normalized_interval={normalized_interval_high:.12f}/{47-normalized_interval_high:.12f}")
    print(f"normalized_global={normalized_global_high:.12f}/{47-normalized_global_high:.12f}")
    print(
        f"k_global={k_global:.12f} F_projected={f_projected_global:.12f} "
        f"c_global={c_global:.12f}"
    )
    print("anchor_sensitivity:")
    for row in anchor_rows:
        print(
            f"  A={row['A']:.2f} "
            f"allocation={row['predicted_high']:.12f}/{row['predicted_low']:.12f} "
            f"beta={row['beta_global']:.12f}"
        )
    print(f"results={args.output_dir}")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/audit_aggregation_order.py <==
#!/usr/bin/env python3
"""Audit the order of sector marginalization and modular aggregation.

The principal census first averages ``s_(a,n)`` over the geometric sector
measure separately for each modulus and then multiplies the resulting factors.
This audit retains one common sector index across all active moduli and instead
computes

    H_shared(p) = -log sum_n w_n(p) prod_a s_(a,n).

The full calculation uses the same active set, sector support, local survival,
and numerical tail threshold as the principal census.  Modular terms that are
uniformly in one of the two log-sum-exp tails on the complete retained sector
support are reduced to their constant or linear limiting form; the remaining
transition terms are evaluated from the exact singleton formula.  The omitted
tail per local term is below exp(-44).
"""

from __future__ import annotations

import argparse
import gc
import json
import math
from pathlib import Path
from time import perf_counter

import numpy as np
from numba import njit, prange

from analyze_structural_model import allocation
from mersenne_core import (
    _linear_spf_sieve,
    _order_of_two,
    _prime_capacity,
    load_population_cache,
)
from structural_model import TAIL_LOG_CUTOFF, log_weight, sector_radii


DOMINANCE_LOG_CUTOFF = 44.0


@njit(cache=True, parallel=True)
def sector_support_bounds(radii: np.ndarray):
    """Return the exact retained integer support of ``w_n`` at every radius."""
    low = np.empty(radii.size, dtype=np.uint16)
    high = np.empty(radii.size, dtype=np.uint16)
    for index in prange(radii.size):
        radius = float(radii[index])
        mode = max(2, int(math.sqrt(radius)))
        if mode >= radius:
            mode = int(math.ceil(radius)) - 1
        while mode + 1 < radius and log_weight(radius, mode + 1) > log_weight(radius, mode):
            mode += 1
        while mode > 2 and log_weight(radius, mode - 1) > log_weight(radius, mode):
            mode -= 1
        peak = log_weight(radius, mode)
        left = mode
        while left > 2 and log_weight(radius, left - 1) - peak > TAIL_LOG_CUTOFF:
            left -= 1
        right = mode
        while right + 1 < radius and log_weight(radius, right + 1) - peak > TAIL_LOG_CUTOFF:
            right += 1
        low[index] = left
        high[index] = right
    return low, high


@njit(cache=True)
def classify_active_pairs(
    limit: int,
    all_primes: np.ndarray,
    least_prime: np.ndarray,
    prime_index: np.ndarray,
    low: np.ndarray,
    high: np.ndarray,
):
    """Accumulate exact tail forms and count the nontrivial transition pairs."""
    constant = np.zeros(low.size, dtype=np.float64)
    slope = np.zeros(low.size, dtype=np.float64)
    transition_count = np.zeros(low.size, dtype=np.uint16)
    orders = np.zeros(all_primes.size, dtype=np.uint32)
    checks = np.int64(0)
    active_pairs = np.int64(0)
    transition_pairs = np.int64(0)

    for modulus_index in range(1, all_primes.size):  # skip a=2
        a = int(all_primes[modulus_index])
        order = _order_of_two(a, least_prime)
        orders[modulus_index] = order
        q = float(a - 1)
        log_q = math.log(q)
        log_r = math.log1p(-1.0 / q)
        candidate = a + order
        while candidate < limit:
            checks += 1
            index = int(prime_index[candidate])
            if index >= 0:
                active_pairs += 1
                h_low = log_q + float(low[index]) * log_r
                h_high = log_q + float(high[index]) * log_r
                if h_low < -DOMINANCE_LOG_CUTOFF:
                    # log(1/q+r^n) = -log(q) + O(exp(h_low)).
                    constant[index] -= log_q
                elif h_high > DOMINANCE_LOG_CUTOFF:
                    # log(1/q+r^n) = n log(r) + O(exp(-h_high)).
                    slope[index] += log_r
                else:
                    if transition_count[index] == np.iinfo(np.uint16).max:
                        raise OverflowError("transition count does not fit in uint16")
                    transition_count[index] += 1
                    transition_pairs += 1
            candidate += order
    return (
        constant,
        slope,
        transition_count,
        orders,
        checks,
        active_pairs,
        transition_pairs,
    )


@njit(cache=True)
def fill_transition_modules(
    limit: int,
    all_primes: np.ndarray,
    orders: np.ndarray,
    prime_index: np.ndarray,
    low: np.ndarray,
    high: np.ndarray,
    offsets: np.ndarray,
    transition_modules: np.ndarray,
):
    """Fill a prime-indexed CSR array of the transition moduli."""
    filled = np.zeros(low.size, dtype=np.uint16)
    for modulus_index in range(1, all_primes.size):
        a = int(all_primes[modulus_index])
        order = int(orders[modulus_index])
        q = float(a - 1)
        log_q = math.log(q)
        log_r = math.log1p(-1.0 / q)
        candidate = a + order
        while candidate < limit:
            index = int(prime_index[candidate])
            if index >= 0:
                h_low = log_q + float(low[index]) * log_r
                h_high = log_q + float(high[index]) * log_r
                if not (
                    h_low < -DOMINANCE_LOG_CUTOFF
                    or h_high > DOMINANCE_LOG_CUTOFF
                ):
                    position = int(offsets[index]) + int(filled[index])
                    transition_modules[position] = a
                    filled[index] += 1
            candidate += order
    return filled


@njit(cache=True)
def exact_log_survival(a: int, n: int) -> float:
    """Log of the declared local survival, including the exact gcd term."""
    q_int = a - 1
    q = float(q_int)
    main = math.exp((n - 1.0) * math.log1p(-1.0 / q))
    gcd_term = math.gcd(n, q_int) - 1
    correction = 0.0
    if gcd_term:
        correction = gcd_term * math.exp(-(n - 1.0) * math.log(q))
        if (n - 1) & 1:
            correction = -correction
    singleton = main + correction
    survival = 1.0 / q + (1.0 - 1.0 / q) * singleton
    return math.log(survival)


@njit(cache=True)
def shared_log_term(
    radius: float,
    n: int,
    constant: float,
    slope: float,
    transition_modules: np.ndarray,
    begin: int,
    end: int,
) -> float:
    value = log_weight(radius, n) + constant + slope * n
    for position in range(begin, end):
        value += exact_log_survival(int(transition_modules[position]), n)
    return value


@njit(cache=True, parallel=True)
def evaluate_shared_response(
    radii: np.ndarray,
    low: np.ndarray,
    high: np.ndarray,
    constant: np.ndarray,
    slope: np.ndarray,
    offsets: np.ndarray,
    transition_modules: np.ndarray,
):
    """Evaluate ``-log E_w[prod_a s_(a,n)]`` by stable log-sum-exp."""
    response = np.empty(radii.size, dtype=np.float64)
    for index in prange(radii.size):
        radius = float(radii[index])
        left = int(low[index])
        right = int(high[index])
        begin = int(offsets[index])
        end = int(offsets[index + 1])

        mode = max(2, int(math.sqrt(radius)))
        if mode >= radius:
            mode = int(math.ceil(radius)) - 1
        while mode + 1 < radius and log_weight(radius, mode + 1) > log_weight(radius, mode):
            mode += 1
        while mode > 2 and log_weight(radius, mode - 1) > log_weight(radius, mode):
            mode -= 1
        peak = log_weight(radius, mode)

        maximum = -math.inf
        for n in range(left, right + 1):
            term = shared_log_term(
                radius,
                n,
                constant[index],
                slope[index],
                transition_modules,
                begin,
                end,
            )
            if term > maximum:
                maximum = term

        numerator = 0.0
        denominator = 0.0
        for n in range(left, right + 1):
            logw = log_weight(radius, n)
            denominator += math.exp(logw - peak)
            term = shared_log_term(
                radius,
                n,
                constant[index],
                slope[index],
                transition_modules,
                begin,
                end,
            )
            numerator += math.exp(term - maximum)
        response[index] = math.log(denominator) + peak - maximum - math.log(numerator)
    return response


def build_shared_cache(
    population_cache: Path,
    full_cache: Path,
    output_cache: Path,
) -> tuple[np.ndarray, np.ndarray, np.ndarray, np.ndarray, dict]:
    started = perf_counter()
    limit, all_primes, _, _, _ = load_population_cache(population_cache)
    with np.load(full_cache, allow_pickle=False) as archive:
        p = archive["p"].copy()
        tau = archive["tau"].copy()
        main_response = archive["H"].copy()
    if p.size != 5_761_450 or int(p[0]) != 13 or int(p[-1]) >= limit:
        raise AssertionError("the aggregation audit requires all prime exponents 13<=p<10^8")

    radii = sector_radii(p)
    low, high = sector_support_bounds(radii)
    print("Rebuilding the exact SPF sieve and prime-index map...", flush=True)
    least_prime, rebuilt_primes = _linear_spf_sieve(limit, _prime_capacity(limit))
    if not np.array_equal(rebuilt_primes, all_primes):
        raise RuntimeError("population and rebuilt prime arrays disagree")
    prime_index = np.full(limit, -1, dtype=np.int32)
    prime_index[p] = np.arange(p.size, dtype=np.int32)

    print("Classifying every active (p,a) pair on the retained sector support...", flush=True)
    result = classify_active_pairs(
        limit,
        all_primes,
        least_prime,
        prime_index,
        low,
        high,
    )
    constant, slope, counts, orders, checks, active_pairs, transition_pairs = result
    offsets = np.empty(p.size + 1, dtype=np.uint64)
    offsets[0] = 0
    offsets[1:] = np.cumsum(counts, dtype=np.uint64)
    if int(offsets[-1]) != int(transition_pairs):
        raise AssertionError("transition-pair prefix sum is inconsistent")
    transition_modules = np.empty(int(transition_pairs), dtype=np.uint32)

    print(f"Filling {int(transition_pairs):,} nontrivial transition pairs...", flush=True)
    filled = fill_transition_modules(
        limit,
        all_primes,
        orders,
        prime_index,
        low,
        high,
        offsets,
        transition_modules,
    )
    if not np.array_equal(filled, counts):
        raise AssertionError("transition-module CSR fill is incomplete")

    del least_prime, rebuilt_primes, prime_index, all_primes, orders, filled, counts
    gc.collect()
    print("Evaluating the shared-sector log response...", flush=True)
    shared_response = evaluate_shared_response(
        radii,
        low,
        high,
        constant,
        slope,
        offsets,
        transition_modules,
    )
    if np.any(~np.isfinite(shared_response)) or np.any(shared_response < -1e-12):
        raise AssertionError("shared-sector response contains invalid values")

    metadata = {
        "progression_checks": int(checks),
        "active_pairs": int(active_pairs),
        "transition_pairs": int(transition_pairs),
        "dominance_log_cutoff": DOMINANCE_LOG_CUTOFF,
        "sector_tail_log_cutoff": float(TAIL_LOG_CUTOFF),
    }
    output_cache.parent.mkdir(parents=True, exist_ok=True)
    with output_cache.open("wb") as handle:
        np.savez(
            handle,
            format_version=np.array([1], dtype=np.uint16),
            p=p,
            tau=tau,
            H_shared=shared_response,
            progression_checks=np.array([int(checks)], dtype=np.uint64),
            active_pairs=np.array([int(active_pairs)], dtype=np.uint64),
            transition_pairs=np.array([int(transition_pairs)], dtype=np.uint64),
        )
    print(
        f"active_pairs={int(active_pairs)} transition_pairs={int(transition_pairs)} "
        f"output={output_cache} wall_seconds={perf_counter()-started:.6f}",
        flush=True,
    )
    return p, tau, main_response, shared_response, metadata


def read_shared_cache(full_cache: Path, shared_cache: Path):
    with np.load(full_cache, allow_pickle=False) as main:
        p = main["p"].copy()
        tau = main["tau"].copy()
        main_response = main["H"].copy()
    with np.load(shared_cache, allow_pickle=False) as shared:
        if not np.array_equal(shared["p"], p) or not np.array_equal(shared["tau"], tau):
            raise AssertionError("shared-sector cache is not aligned with the main census")
        shared_response = shared["H_shared"].copy()
        metadata = {
            "progression_checks": int(shared["progression_checks"][0]),
            "active_pairs": int(shared["active_pairs"][0]),
            "transition_pairs": int(shared["transition_pairs"][0]),
            "dominance_log_cutoff": DOMINANCE_LOG_CUTOFF,
            "sector_tail_log_cutoff": float(TAIL_LOG_CUTOFF),
        }
    return p, tau, main_response, shared_response, metadata


def close(label: str, actual: float, expected: float, tolerance: float) -> None:
    error = abs(actual - expected)
    if error > tolerance:
        raise AssertionError(
            f"{label}: actual={actual:.15g}, expected={expected:.15g}, error={error:.3g}"
        )
    print(f"PASS {label}: {actual:.12f}")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--population-cache", type=Path, default=Path("population_1e8.npz"))
    parser.add_argument("--full-cache", type=Path, default=Path("structural_census_1e8.npz"))
    parser.add_argument("--shared-cache", type=Path, default=Path("shared_sector_census_1e8.npz"))
    parser.add_argument(
        "--output",
        type=Path,
        default=Path("results_python/aggregation_order_sensitivity.json"),
    )
    parser.add_argument(
        "--reference",
        type=Path,
        default=Path("reference_results/aggregation_order_sensitivity.json"),
    )
    parser.add_argument("--rebuild", action="store_true")
    args = parser.parse_args()

    if args.rebuild or not args.shared_cache.is_file():
        p, tau, main_response, shared_response, metadata = build_shared_cache(
            args.population_cache,
            args.full_cache,
            args.shared_cache,
        )
    else:
        p, tau, main_response, shared_response, metadata = read_shared_cache(
            args.full_cache,
            args.shared_cache,
        )

    tau_float = tau.astype(np.float64)
    logp = np.log(p.astype(np.float64))
    main_raw_high, _ = allocation(p, tau, main_response)
    shared_raw_high, _ = allocation(p, tau, shared_response)
    denominator = float(np.dot(tau_float, tau_float))
    main_c = float(np.dot(tau_float, main_response) / denominator)
    shared_c = float(np.dot(tau_float, shared_response) / denominator)
    main_anchored_high, _ = allocation(p, tau, main_c * (tau_float - logp))
    shared_anchored_high, _ = allocation(p, tau, shared_c * (tau_float - logp))

    result = {
        "format_version": "1.8.4",
        "definition": (
            "H_shared(p)=-log sum_n w_n(p) product_{a in A_p} s_(a,n)"
        ),
        "population": int(p.size),
        "main": {
            "raw_allocation": [main_raw_high, 47.0 - main_raw_high],
            "c_global": main_c,
            "anchored_global_allocation": [main_anchored_high, 47.0 - main_anchored_high],
        },
        "shared_sector": {
            "raw_allocation": [shared_raw_high, 47.0 - shared_raw_high],
            "c_global": shared_c,
            "anchored_global_allocation": [
                shared_anchored_high,
                47.0 - shared_anchored_high,
            ],
        },
        "difference_shared_minus_main": {
            "raw_high": shared_raw_high - main_raw_high,
            "c_global": shared_c - main_c,
            "anchored_high": shared_anchored_high - main_anchored_high,
        },
        "calculation": metadata,
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")

    reference = json.loads(args.reference.read_text(encoding="utf-8"))
    expected = reference["shared_sector"]
    tolerance = reference["tolerance"]
    close("shared raw high", shared_raw_high, expected["raw_allocation"][0], tolerance["allocation"])
    close("shared global c", shared_c, expected["c_global"], tolerance["coefficient"])
    close(
        "shared anchored high",
        shared_anchored_high,
        expected["anchored_global_allocation"][0],
        tolerance["allocation"],
    )
    print(f"shared_raw={shared_raw_high:.12f}/{47.0-shared_raw_high:.12f}")
    print(f"shared_global_c={shared_c:.12f}")
    print(
        f"shared_anchored_global={shared_anchored_high:.12f}/"
        f"{47.0-shared_anchored_high:.12f}"
    )
    print(f"results={args.output}")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/audit_channel_ablation.py <==
#!/usr/bin/env python3
"""Population-scale ablation of the singleton-occupancy intensity.

The audit keeps the exact active-modulus sets

    A_p = {a prime: a < p and ord_a(2) divides p-1}

and replaces the singleton/sector construction by the constant repeated-mass
family

    s_a(r) = (1-r) + r/(a-1),
    H_r(p) = -sum_{a in A_p} log s_a(r).

No value of r is fitted to the Mersenne-prime labels.  Raw responses quantify
amplitude sensitivity.  Global- and interval-matched responses rescale each
ablation to the label-free singleton census, thereby isolating response shape
from total structural strength.  The matching comparisons are diagnostics of
shape and are not independent validations of the singleton scale.

For the interval-strength-matched active-count control, the audit also reports
an exact leave-one-out analysis of the 47 historical cases.  Each deletion
removes the exponent from both the observed subset and its finite risk
population and reduces the conditioned interval count by one.  The structural
responses and label-free interval scales remain fixed.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
import math
from pathlib import Path
from time import perf_counter

import numpy as np
from numba import njit

from analyze_structural_model import INTERVALS, allocation
from mersenne_core import (
    _linear_spf_sieve,
    _order_of_two,
    _prime_capacity,
    load_population_cache,
)
from wagstaff_randomization import MERSENNE_EXPONENTS, _fisher_count_distribution


R_VALUES = np.array((0.10, 0.25, 0.50, 0.75, 1.00), dtype=np.float64)


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


@njit(cache=True)
def accumulate_channel_controls(
    limit: int,
    primes: np.ndarray,
    least_prime: np.ndarray,
    prime_index: np.ndarray,
    r_values: np.ndarray,
):
    """Enumerate every active (p,a) pair and accumulate ablation responses."""
    count = primes.size
    active_count = np.zeros(count, dtype=np.uint16)
    density_linear = np.zeros(count, dtype=np.float64)
    response = np.zeros((count, r_values.size), dtype=np.float64)
    checks = np.int64(0)
    contributions = np.int64(0)

    for modulus_index in range(1, count):  # skip a=2
        a = int(primes[modulus_index])
        order = _order_of_two(a, least_prime)
        q = float(a - 1)
        linear_intensity = 1.0 - 1.0 / q
        intensity = np.empty(r_values.size, dtype=np.float64)
        for j in range(r_values.size):
            # -log((1-r)+r/q), written stably for small r.
            intensity[j] = -math.log1p(-r_values[j] * linear_intensity)

        candidate = a + order
        while candidate < limit:
            checks += 1
            index = int(prime_index[candidate])
            if index >= 0:
                if active_count[index] == np.iinfo(np.uint16).max:
                    raise OverflowError("active-modulus count does not fit in uint16")
                active_count[index] += 1
                density_linear[index] += linear_intensity
                for j in range(r_values.size):
                    response[index, j] += intensity[j]
                contributions += 1
            candidate += order
    return active_count, density_linear, response, checks, contributions


def build_cache(population_cache: Path, output: Path) -> None:
    started = perf_counter()
    limit, primes, tau, reference_l, _ = load_population_cache(population_cache)
    print("Rebuilding exact SPF sieve and prime-index map...", flush=True)
    least_prime, rebuilt_primes = _linear_spf_sieve(limit, _prime_capacity(limit))
    if not np.array_equal(rebuilt_primes, primes):
        raise RuntimeError("population cache and rebuilt prime array disagree")
    prime_index = np.full(limit, -1, dtype=np.int32)
    prime_index[primes] = np.arange(primes.size, dtype=np.int32)

    print("Accumulating channel-ablation responses...", flush=True)
    result = accumulate_channel_controls(
        limit, primes, least_prime, prime_index, R_VALUES
    )
    active_count, density_linear, response, checks, contributions = result
    count_error = int(
        np.max(np.abs(active_count.astype(np.int32) - reference_l.astype(np.int32)))
    )
    if count_error:
        raise AssertionError(f"active count differs from reference by {count_error}")

    first = int(np.searchsorted(primes, 13))
    output.parent.mkdir(parents=True, exist_ok=True)
    with output.open("wb") as handle:
        np.savez(
            handle,
            format_version=np.array([1], dtype=np.uint16),
            limit=np.array([limit], dtype=np.uint32),
            p=primes[first:],
            tau=tau[first:],
            L=active_count[first:],
            density_linear=density_linear[first:],
            r_values=R_VALUES,
            H_r=response[first:, :],
        )
    print(
        f"progression_checks={int(checks)} active_pairs={int(contributions)} "
        f"count_max_error={count_error}",
        flush=True,
    )
    print(
        f"cache={output} bytes={output.stat().st_size} "
        f"wall_seconds={perf_counter()-started:.6f}",
        flush=True,
    )


def balanced_high(local_p: np.ndarray, local_tau: np.ndarray) -> np.ndarray:
    p_float = local_p.astype(np.float64)
    baseline = np.log(p_float) / p_float
    score = np.log(local_tau.astype(np.float64)) / np.log(np.log(p_float))
    order = np.lexsort((local_p, -score))
    cumulative = np.cumsum(baseline[order])
    last = int(np.argmin(np.abs(cumulative - cumulative[-1] / 2.0)))
    high = np.zeros(local_p.size, dtype=np.uint8)
    high[order[: last + 1]] = 1
    return high


@njit(cache=True)
def exact_subset_log_probability(
    weights: np.ndarray, selected: np.ndarray, sample_n: int
) -> float:
    """Log probability of one unordered subset under product weights."""
    scale = 0.0
    for value in weights:
        if value > scale:
            scale = value
    if not scale > 0.0:
        raise ValueError("weights must be positive")
    coefficients = np.zeros(sample_n + 1, dtype=np.float64)
    coefficients[0] = 1.0
    seen = 0
    for value in weights:
        normalized = value / scale
        seen += 1
        top = min(sample_n, seen)
        for j in range(top, 0, -1):
            coefficients[j] += normalized * coefficients[j - 1]
    selected_log_product = 0.0
    for index in selected:
        selected_log_product += math.log(weights[int(index)] / scale)
    return selected_log_product - math.log(coefficients[sample_n])


@njit(cache=True)
def elementary_coefficients(
    weights: np.ndarray, maximum_degree: int
) -> tuple[float, np.ndarray]:
    """Scaled elementary-symmetric coefficients through maximum_degree."""
    scale = 0.0
    for value in weights:
        if value > scale:
            scale = value
    if not scale > 0.0:
        raise ValueError("weights must be positive")
    coefficients = np.zeros(maximum_degree + 1, dtype=np.float64)
    coefficients[0] = 1.0
    seen = 0
    for value in weights:
        normalized = value / scale
        seen += 1
        top = min(maximum_degree, seen)
        for degree in range(top, 0, -1):
            coefficients[degree] += normalized * coefficients[degree - 1]
    return scale, coefficients


def full_and_deleted_log_probabilities(
    weights: np.ndarray,
    selected: np.ndarray,
    sample_n: int,
) -> tuple[float, np.ndarray]:
    """Exact full and single-deletion subset log probabilities.

    If e_k is the elementary-symmetric coefficient for the complete risk set,
    then the coefficient d_k after deleting an item of scaled weight x obeys
    d_0=1 and d_k=e_k-x d_(k-1).  This gives every leave-one-out normalizer
    from one complete-population coefficient pass.
    """
    scale, coefficients = elementary_coefficients(weights, sample_n)
    normalized = weights / scale
    selected_log_product = float(np.sum(np.log(normalized[selected])))
    full = selected_log_product - math.log(float(coefficients[sample_n]))
    deleted = np.empty(selected.size, dtype=np.float64)
    for position, index in enumerate(selected):
        x = float(normalized[int(index)])
        deleted_coefficient = 1.0
        for degree in range(1, sample_n):
            deleted_coefficient = (
                float(coefficients[degree]) - x * deleted_coefficient
            )
        if not deleted_coefficient > 0.0:
            raise FloatingPointError("non-positive leave-one-out normalizer")
        deleted[position] = (
            selected_log_product
            - math.log(x)
            - math.log(deleted_coefficient)
        )
    return full, deleted


def interval_scales(
    p: np.ndarray,
    tau: np.ndarray,
    target: np.ndarray,
    control: np.ndarray,
) -> tuple[np.ndarray, list[float]]:
    matched = np.empty_like(control)
    scales: list[float] = []
    for lower, upper, _, _, _ in INTERVALS:
        begin, end = np.searchsorted(p, (lower, upper))
        denominator = float(np.dot(tau[begin:end], control[begin:end]))
        if not denominator > 0.0:
            raise ValueError("control has zero projected strength")
        scale = float(np.dot(tau[begin:end], target[begin:end]) / denominator)
        matched[begin:end] = scale * control[begin:end]
        scales.append(scale)
    return matched, scales


def conditional_scores(
    p: np.ndarray,
    tau: np.ndarray,
    response: np.ndarray,
) -> tuple[float, float, float, list[dict]]:
    """Exact product-weight scores for the observed cases and high/low counts."""
    subset_log_probability = 0.0
    vector_log_probability = 0.0
    exact_expected_high = 0.0
    rows: list[dict] = []
    for lower, upper, sample_n, observed_high, label in INTERVALS:
        begin, end = np.searchsorted(p, (lower, upper))
        local_p = p[begin:end]
        local_tau = tau[begin:end]
        local_response = response[begin:end]
        p_float = local_p.astype(np.float64)
        weights = (np.log(p_float) + local_response) / p_float
        if np.any(weights <= 0.0):
            raise ValueError(f"non-positive model kernel in {label}")
        high = balanced_high(local_p, local_tau)

        selected_global = np.searchsorted(p, MERSENNE_EXPONENTS)
        selected_global = selected_global[
            (MERSENNE_EXPONENTS >= lower) & (MERSENNE_EXPONENTS < upper)
        ]
        selected = (selected_global - begin).astype(np.int64)
        if selected.size != sample_n:
            raise AssertionError(f"known-case count mismatch in {label}")

        subset_part = float(
            exact_subset_log_probability(weights, selected, sample_n)
        )
        distribution = _fisher_count_distribution(
            weights / float(np.sum(weights)), high, sample_n
        )
        vector_part = float(math.log(distribution[observed_high]))
        expected = float(np.dot(np.arange(sample_n + 1), distribution))
        subset_log_probability += subset_part
        vector_log_probability += vector_part
        exact_expected_high += expected
        rows.append(
            {
                "interval": label,
                "expected_high_exact": expected,
                "observed_high": observed_high,
                "high_count_probability": float(distribution[observed_high]),
                "subset_log_probability": subset_part,
            }
        )
    return (
        subset_log_probability,
        vector_log_probability,
        exact_expected_high,
        rows,
    )


def model_summary(
    name: str,
    p: np.ndarray,
    tau: np.ndarray,
    response: np.ndarray,
    singleton: np.ndarray,
    denominator: float,
    scales: list[float] | None = None,
) -> tuple[dict, list[dict]]:
    predicted_high, allocation_rows = allocation(p, tau, response)
    subset_log, vector_log, exact_high, score_rows = conditional_scores(
        p, tau, response
    )
    theta = float(np.dot(tau, response) / denominator)
    centered_response = response - float(np.mean(response))
    centered_singleton = singleton - float(np.mean(singleton))
    norm = math.sqrt(
        float(np.dot(centered_response, centered_response))
        * float(np.dot(centered_singleton, centered_singleton))
    )
    correlation: float | None = (
        float(np.dot(centered_response, centered_singleton) / norm)
        if norm > 0.0
        else None
    )
    row = {
        "model": name,
        "theta_projection": theta,
        "sum_response": float(np.sum(response)),
        "predicted_high_mass_share": predicted_high,
        "predicted_low_mass_share": 47.0 - predicted_high,
        "expected_high_exact_product_weight": exact_high,
        "specific_subset_log_probability": subset_log,
        "high_count_vector_log_probability": vector_log,
        "pearson_with_singleton_H": correlation,
        "rmse_from_singleton_H": float(
            np.sqrt(np.mean((response - singleton) ** 2))
        ),
        "scales": scales or [],
    }
    detailed = []
    for allocation_row, score_row in zip(allocation_rows, score_rows):
        detailed.append(
            {
                "model": name,
                "interval": allocation_row["interval"],
                "predicted_high_mass_share": allocation_row["predicted_high"],
                "expected_high_exact_product_weight": score_row[
                    "expected_high_exact"
                ],
                "observed_high": score_row["observed_high"],
                "high_count_probability": score_row["high_count_probability"],
                "subset_log_probability": score_row["subset_log_probability"],
            }
        )
    return row, detailed


def write_csv(path: Path, rows: list[dict], fields: list[str]) -> None:
    with path.open("w", encoding="utf-8", newline="") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields, extrasaction="ignore")
        writer.writeheader()
        writer.writerows(rows)


def leave_one_out_active_count(
    structural_cache: Path,
    output_dir: Path,
) -> dict:
    """Compare singleton and interval-matched active-count subset scores."""
    with np.load(structural_cache, allow_pickle=False) as full:
        p = full["p"].copy()
        tau = full["tau"].astype(np.float64)
        active_count = full["L"].astype(np.float64)
        singleton = full["H"].copy()

    if p.size != 5_761_450 or p[0] != 13 or p[-1] >= 100_000_000:
        raise AssertionError("audit requires the complete population 13<=p<10^8")

    blocks: list[dict] = []
    full_global_delta = 0.0
    for lower, upper, sample_n, _, label in INTERVALS:
        begin, end = np.searchsorted(p, (lower, upper))
        local_p = p[begin:end]
        local_tau = tau[begin:end]
        local_singleton = singleton[begin:end]
        local_count = active_count[begin:end]
        scale = float(
            np.dot(local_tau, local_singleton)
            / np.dot(local_tau, local_count)
        )
        p_float = local_p.astype(np.float64)
        singleton_weights = (np.log(p_float) + local_singleton) / p_float
        control_weights = (np.log(p_float) + scale * local_count) / p_float

        selected_p = MERSENNE_EXPONENTS[
            (MERSENNE_EXPONENTS >= lower) & (MERSENNE_EXPONENTS < upper)
        ]
        selected = np.searchsorted(local_p, selected_p).astype(np.int64)
        if selected.size != sample_n or not np.array_equal(
            local_p[selected], selected_p
        ):
            raise AssertionError(f"known-case mismatch in {label}")

        singleton_full, singleton_deleted = full_and_deleted_log_probabilities(
            singleton_weights, selected, sample_n
        )
        control_full, control_deleted = full_and_deleted_log_probabilities(
            control_weights, selected, sample_n
        )
        interval_delta = control_full - singleton_full
        deleted_delta = control_deleted - singleton_deleted
        full_global_delta += interval_delta

        score = np.log(local_tau) / np.log(np.log(p_float))
        baseline = np.log(p_float) / p_float
        order = np.lexsort((local_p, -score))
        cumulative = np.cumsum(baseline[order])
        boundary_index = int(
            np.argmin(np.abs(cumulative - cumulative[-1] / 2.0))
        )
        high = np.zeros(local_p.size, dtype=np.uint8)
        high[order[: boundary_index + 1]] = 1
        boundary_high = float(score[order[boundary_index]])
        boundary_low = float(score[order[boundary_index + 1]])

        blocks.append(
            {
                "interval": label,
                "sample_n": sample_n,
                "local_p": local_p,
                "selected": selected,
                "score": score,
                "high": high,
                "boundary_high": boundary_high,
                "boundary_low": boundary_low,
                "scale": scale,
                "full_delta": interval_delta,
                "deleted_delta": deleted_delta,
            }
        )

    rows: list[dict] = []
    interval_rows: list[dict] = []
    for block in blocks:
        interval_delta = float(block["full_delta"])
        deleted_delta = block["deleted_delta"]
        global_deleted = full_global_delta - interval_delta + deleted_delta
        influence = full_global_delta - global_deleted
        interval_influence = interval_delta - deleted_delta
        flip = global_deleted * full_global_delta < 0.0

        for position, local_index in enumerate(block["selected"]):
            rows.append(
                {
                    "exponent": int(block["local_p"][local_index]),
                    "interval": block["interval"],
                    "S": float(block["score"][local_index]),
                    "region": (
                        "higher" if int(block["high"][local_index]) else "lower"
                    ),
                    "S_boundary_high": block["boundary_high"],
                    "S_boundary_low": block["boundary_low"],
                    "interval_scale": block["scale"],
                    "full_interval_delta_log_score": interval_delta,
                    "deleted_interval_delta_log_score": float(
                        deleted_delta[position]
                    ),
                    "interval_influence": float(interval_influence[position]),
                    "full_global_delta_log_score": full_global_delta,
                    "deleted_global_delta_log_score": float(
                        global_deleted[position]
                    ),
                    "global_influence": float(influence[position]),
                    "global_sign_flip": bool(flip[position]),
                }
            )

        interval_rows.append(
            {
                "interval": block["interval"],
                "cases": int(block["sample_n"]),
                "full_interval_delta_log_score": interval_delta,
                "deleted_interval_delta_min": float(np.min(deleted_delta)),
                "deleted_interval_delta_max": float(np.max(deleted_delta)),
                "global_deleted_delta_min": float(np.min(global_deleted)),
                "global_deleted_delta_max": float(np.max(global_deleted)),
                "global_influence_min": float(np.min(influence)),
                "global_influence_median": float(np.median(influence)),
                "global_influence_max": float(np.max(influence)),
                "global_sign_flips": int(np.sum(flip)),
            }
        )

    output_dir.mkdir(parents=True, exist_ok=True)
    fields = [
        "exponent",
        "interval",
        "S",
        "region",
        "S_boundary_high",
        "S_boundary_low",
        "interval_scale",
        "full_interval_delta_log_score",
        "deleted_interval_delta_log_score",
        "interval_influence",
        "full_global_delta_log_score",
        "deleted_global_delta_log_score",
        "global_influence",
        "global_sign_flip",
    ]
    interval_fields = [
        "interval",
        "cases",
        "full_interval_delta_log_score",
        "deleted_interval_delta_min",
        "deleted_interval_delta_max",
        "global_deleted_delta_min",
        "global_deleted_delta_max",
        "global_influence_min",
        "global_influence_median",
        "global_influence_max",
        "global_sign_flips",
    ]
    write_csv(output_dir / "channel_ablation_leave_one_out.csv", rows, fields)
    write_csv(
        output_dir / "channel_ablation_leave_one_out_intervals.csv",
        interval_rows,
        interval_fields,
    )

    deleted_values = np.array(
        [row["deleted_global_delta_log_score"] for row in rows],
        dtype=np.float64,
    )
    flipping = [row for row in rows if row["global_sign_flip"]]
    payload = {
        "format_version": 1,
        "comparison": (
            "active_count:interval_strength_matched minus singleton_census"
        ),
        "deletion_rule": (
            "remove the observed exponent from its selected subset and finite "
            "risk population; reduce that interval's conditioned count by one"
        ),
        "fixed_under_deletion": (
            "structural responses and label-free interval scales"
        ),
        "full_global_delta_log_score": full_global_delta,
        "leave_one_out_count": len(rows),
        "global_sign_flip_count": len(flipping),
        "global_deleted_delta_min": float(np.min(deleted_values)),
        "global_deleted_delta_max": float(np.max(deleted_values)),
        "global_deleted_delta_median": float(np.median(deleted_values)),
        "flipping_exponents": [row["exponent"] for row in flipping],
        "intervals": interval_rows,
        "input_sha256": {structural_cache.name: sha256(structural_cache)},
    }
    (output_dir / "channel_ablation_leave_one_out.json").write_text(
        json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )

    print("\nLeave-one-out stability:")
    print(f"  full_delta={full_global_delta:.12f}")
    print(
        f"  deletions={len(rows)} sign_flips={len(flipping)} "
        f"range=[{np.min(deleted_values):.12f},{np.max(deleted_values):.12f}]"
    )
    if flipping:
        print(
            "  flipping_exponents="
            + ",".join(str(row["exponent"]) for row in flipping)
        )
    return payload


def analyze(
    structural_cache: Path,
    ablation_cache: Path,
    output_dir: Path,
) -> None:
    with np.load(structural_cache, allow_pickle=False) as full:
        p = full["p"].copy()
        tau = full["tau"].astype(np.float64)
        effective = full["L"].astype(np.float64)
        singleton = full["H"].copy()
    with np.load(ablation_cache, allow_pickle=False) as ablation:
        if not np.array_equal(ablation["p"], p):
            raise AssertionError("structural and ablation prime arrays are not aligned")
        if not np.array_equal(ablation["tau"], tau.astype(ablation["tau"].dtype)):
            raise AssertionError("structural and ablation tau arrays are not aligned")
        if not np.array_equal(ablation["L"], effective.astype(ablation["L"].dtype)):
            raise AssertionError("active counts do not agree with structural cache")
        density_linear = ablation["density_linear"].copy()
        r_values = ablation["r_values"].copy()
        channel = ablation["H_r"].copy()

    if p.size != 5_761_450 or p[0] != 13 or p[-1] >= 100_000_000:
        raise AssertionError("audit requires the complete population 13<=p<10^8")

    denominator = float(np.dot(tau, tau))
    target_numerator = float(np.dot(tau, singleton))
    controls: list[tuple[str, np.ndarray]] = [
        ("active_count", effective),
        ("density_linear_limit", density_linear),
    ]
    controls.extend(
        (f"fixed_repeated_mass_r={r_value:.2f}", channel[:, j])
        for j, r_value in enumerate(r_values)
    )

    models: list[tuple[str, np.ndarray, list[float] | None]] = [
        ("wagstaff", np.zeros_like(singleton), None),
        ("singleton_census", singleton, None),
        ("active_count_log2_convention", math.log(2.0) * effective, [math.log(2.0)]),
    ]
    for control_name, raw in controls:
        models.append((f"{control_name}:raw", raw, None))
        global_scale = target_numerator / float(np.dot(tau, raw))
        models.append(
            (f"{control_name}:global_strength_matched", global_scale * raw, [global_scale])
        )
        interval_matched, scales = interval_scales(
            p, tau, singleton, raw
        )
        models.append(
            (f"{control_name}:interval_strength_matched", interval_matched, scales)
        )

    summary_rows: list[dict] = []
    interval_rows: list[dict] = []
    for name, response, scales in models:
        print(f"Scoring {name}...", flush=True)
        summary, detailed = model_summary(
            name, p, tau, response, singleton, denominator, scales
        )
        summary_rows.append(summary)
        interval_rows.extend(detailed)

    baseline_subset = summary_rows[0]["specific_subset_log_probability"]
    baseline_vector = summary_rows[0]["high_count_vector_log_probability"]
    singleton_subset = summary_rows[1]["specific_subset_log_probability"]
    singleton_vector = summary_rows[1]["high_count_vector_log_probability"]
    for row in summary_rows:
        row["delta_subset_log_score_vs_wagstaff"] = (
            row["specific_subset_log_probability"] - baseline_subset
        )
        row["delta_high_count_log_score_vs_wagstaff"] = (
            row["high_count_vector_log_probability"] - baseline_vector
        )
        row["delta_subset_log_score_vs_singleton"] = (
            row["specific_subset_log_probability"] - singleton_subset
        )
        row["delta_high_count_log_score_vs_singleton"] = (
            row["high_count_vector_log_probability"] - singleton_vector
        )

    output_dir.mkdir(parents=True, exist_ok=True)
    summary_fields = [
        "model",
        "theta_projection",
        "sum_response",
        "predicted_high_mass_share",
        "predicted_low_mass_share",
        "expected_high_exact_product_weight",
        "specific_subset_log_probability",
        "high_count_vector_log_probability",
        "delta_subset_log_score_vs_wagstaff",
        "delta_high_count_log_score_vs_wagstaff",
        "delta_subset_log_score_vs_singleton",
        "delta_high_count_log_score_vs_singleton",
        "pearson_with_singleton_H",
        "rmse_from_singleton_H",
        "scales",
    ]
    interval_fields = [
        "model",
        "interval",
        "predicted_high_mass_share",
        "expected_high_exact_product_weight",
        "observed_high",
        "high_count_probability",
        "subset_log_probability",
    ]
    write_csv(output_dir / "channel_ablation_summary.csv", summary_rows, summary_fields)
    write_csv(output_dir / "channel_ablation_intervals.csv", interval_rows, interval_fields)

    payload = {
        "format_version": 1,
        "population": {
            "lower": 13,
            "upper_exclusive": 100_000_000,
            "prime_exponents": int(p.size),
            "active_pairs": int(np.sum(effective)),
        },
        "definitions": {
            "fixed_repeated_mass": "s_a(r)=(1-r)+r/(a-1)",
            "channel_response": "H_r(p)=-sum_{a in A_p} log s_a(r)",
            "density_linear_limit": "sum_{a in A_p} (a-2)/(a-1)",
            "global_match": "match dot(tau,H_control) to dot(tau,H_singleton)",
            "interval_match": "apply the same match separately in the six fixed ranges",
            "label_use": "Mersenne labels are used only for post-specified scoring, never for scaling",
        },
        "r_values": r_values.tolist(),
        "models": summary_rows,
        "inputs_sha256": {
            structural_cache.name: sha256(structural_cache),
            ablation_cache.name: sha256(ablation_cache),
        },
    }
    (output_dir / "channel_ablation_results.json").write_text(
        json.dumps(payload, indent=2, sort_keys=True) + "\n", encoding="utf-8"
    )

    print("\nSelected comparisons:")
    selected_names = {
        "wagstaff",
        "singleton_census",
        "active_count_log2_convention",
        "active_count:interval_strength_matched",
        "density_linear_limit:interval_strength_matched",
        "fixed_repeated_mass_r=1.00:raw",
        "fixed_repeated_mass_r=1.00:interval_strength_matched",
    }
    for row in summary_rows:
        if row["model"] in selected_names:
            print(
                f"  {row['model']}: "
                f"high={row['predicted_high_mass_share']:.9f} "
                f"theta={row['theta_projection']:.9f} "
                f"dLL_subset={row['delta_subset_log_score_vs_wagstaff']:.6f} "
                f"dLL_counts={row['delta_high_count_log_score_vs_wagstaff']:.6f}"
            )
    print(f"results={output_dir}")


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--population-cache", type=Path, default=Path("population_1e8.npz")
    )
    parser.add_argument(
        "--structural-cache", type=Path, default=Path("structural_census_1e8.npz")
    )
    parser.add_argument(
        "--ablation-cache", type=Path, default=Path("channel_ablation_1e8.npz")
    )
    parser.add_argument(
        "--output-dir", type=Path, default=Path("results_channel_ablation")
    )
    parser.add_argument("--rebuild", action="store_true")
    parser.add_argument(
        "--leave-one-out-only",
        action="store_true",
        help="run the matched active-count leave-one-out without the ablation cache",
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    if args.leave_one_out_only:
        leave_one_out_active_count(args.structural_cache, args.output_dir)
        return
    if args.rebuild or not args.ablation_cache.is_file():
        build_cache(args.population_cache, args.ablation_cache)
    analyze(args.structural_cache, args.ablation_cache, args.output_dir)
    leave_one_out_active_count(args.structural_cache, args.output_dir)


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/audit_k_full_1e8.py <==
#!/usr/bin/env python3
"""Reproduce the exhaustive active-modulus L(p) versus tau(p-1) regressions."""

from __future__ import annotations

import argparse
import math
from pathlib import Path

import numpy as np

from mersenne_core import fmt, load_population_cache


def summarize(
    lower: int,
    upper: int,
    primes: np.ndarray,
    tau: np.ndarray,
    effective: np.ndarray,
) -> dict[str, float | int]:
    first, last = np.searchsorted(primes, (lower, upper))
    x_raw = tau[first:last]
    y_raw = effective[first:last]
    n = int(last - first)
    if n < 2:
        raise ValueError(f"range [{lower},{upper}) has fewer than two primes")

    x = x_raw.astype(np.float64)
    y = y_raw.astype(np.float64)
    sum_x = np.sum(x, dtype=np.float64)
    sum_y = np.sum(y, dtype=np.float64)
    sum_xx = np.sum(x * x, dtype=np.float64)
    sum_yy = np.sum(y * y, dtype=np.float64)
    sum_xy = np.sum(x * y, dtype=np.float64)
    slope = sum_xy / sum_xx
    centered_xy = sum_xy - sum_x * sum_y / n
    centered_xx = sum_xx - sum_x * sum_x / n
    centered_yy = sum_yy - sum_y * sum_y / n
    pearson = centered_xy / math.sqrt(centered_xx * centered_yy)

    residual = y - slope * x
    meat = np.sum(x * x * residual * residual, dtype=np.float64)
    variance = (n / (n - 1.0)) * meat / (sum_xx * sum_xx)
    robust_se = math.sqrt(variance)
    z975 = 1.959963984540054

    x_frequency = np.bincount(x_raw)
    y_frequency = np.bincount(y_raw)

    def ranks_from_frequency(frequency: np.ndarray) -> np.ndarray:
        cumulative = np.cumsum(frequency, dtype=np.int64)
        first_rank = cumulative - frequency + 1
        rank = (first_rank + cumulative) / 2.0
        rank[frequency == 0] = 0.0
        return rank

    x_rank = ranks_from_frequency(x_frequency)[x_raw]
    y_rank = ranks_from_frequency(y_frequency)[y_raw]
    mean_rank = (n + 1.0) / 2.0
    dx = x_rank - mean_rank
    dy = y_rank - mean_rank
    spearman = np.sum(dx * dy) / math.sqrt(
        np.sum(dx * dx) * np.sum(dy * dy)
    )
    return {
        "lower": lower,
        "upper": upper,
        "n": n,
        "k": slope,
        "r": pearson,
        "rho": spearman,
        "robust_se": robust_se,
        "ci_low": slope - z975 * robust_se,
        "ci_high": slope + z975 * robust_se,
        "mean_ratio": float(np.mean(y / x)),
        "max_tau": int(x_raw.max()),
        "max_effective": int(y_raw.max()),
    }


def print_summary(result: dict[str, float | int]) -> None:
    print(
        f"range=[{result['lower']},{result['upper']}) n={result['n']} "
        f"k={fmt(result['k'])} r={fmt(result['r'])} "
        f"rho={fmt(result['rho'])} robust_se={fmt(result['robust_se'])} "
        f"robust95=[{fmt(result['ci_low'])},{fmt(result['ci_high'])}] "
        f"mean_L_over_tau={fmt(result['mean_ratio'])} "
        f"max_tau={result['max_tau']} max_L={result['max_effective']}"
    )


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--cache", type=Path, default=Path("population_1e8.npz"))
    args = parser.parse_args()
    limit, primes, tau, effective, _ = load_population_cache(args.cache)

    boundaries = [3, 1_000, 10_000, 100_000, 1_000_000, 10_000_000, limit]
    for lower, nominal_upper in zip(boundaries, boundaries[1:]):
        if lower >= limit:
            break
        upper = min(nominal_upper, limit)
        if upper > lower:
            print_summary(summarize(lower, upper, primes, tau, effective))
        if upper == limit:
            break
    print_summary(summarize(3, limit, primes, tau, effective))
    if limit > 13:
        print_summary(summarize(13, limit, primes, tau, effective))
    if limit >= 1_000:
        print_summary(summarize(13, 1_000, primes, tau, effective))
    if limit > 1_000_000:
        print_summary(summarize(1_000_000, limit, primes, tau, effective))
    if limit >= 4_000_000:
        print_summary(summarize(3_000_000, 4_000_000, primes, tau, effective))
    if limit >= 10_000_000:
        print_summary(summarize(5_000_000, 10_000_000, primes, tau, effective))
        print_summary(summarize(3, 10_000_000, primes, tau, effective))


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/audit_local_inference.py <==
#!/usr/bin/env python3
"""Reproduce the local inferential calculations in Appendices A.2--A.4."""

from __future__ import annotations

import argparse
import math

import numpy as np
from scipy import stats

from audit_local_statistics import LOCAL_EXPONENTS, divisor_and_omega, percentile
from mersenne_core import _linear_spf_sieve, _prime_capacity, fmt


REFERENCE_REPS = 20_000
REFERENCE_SEED = 260_300_166


def local_choice_sets(window: int) -> tuple[np.ndarray, list[np.ndarray]]:
    """Return local percentiles and choice-set S values for one window."""
    limit = int(LOCAL_EXPONENTS[-1]) + 250_000
    least_prime, primes = _linear_spf_sieve(limit, _prime_capacity(limit))
    tau, _ = divisor_and_omega(primes, least_prime)
    indices = np.searchsorted(primes, LOCAL_EXPONENTS)
    if not np.all(primes[indices] == LOCAL_EXPONENTS):
        raise AssertionError("a Mersenne exponent is absent from the prime sieve")

    s = np.zeros(primes.size, dtype=np.float64)
    s[1:] = np.log(tau[1:].astype(np.float64)) / np.log(
        np.log(primes[1:].astype(np.float64))
    )
    percentiles = np.empty(indices.size, dtype=np.float64)
    choice_sets: list[np.ndarray] = []
    for j, index in enumerate(indices):
        controls = np.concatenate(
            (
                s[max(0, index - window):index],
                s[index + 1:index + 1 + window],
            )
        )
        percentiles[j] = percentile(float(s[index]), controls)
        choice_sets.append(np.concatenate(([s[index]], controls)))
    return percentiles, choice_sets


def positive_rank_sum(centered: np.ndarray) -> float:
    """Compute W+ with average ranks, matching the manuscript convention."""
    absolute = np.abs(centered)
    order = np.argsort(absolute, kind="mergesort")
    ranks = np.empty(centered.size, dtype=np.float64)
    begin = 0
    while begin < centered.size:
        end = begin + 1
        while end < centered.size and absolute[order[end]] == absolute[order[begin]]:
            end += 1
        ranks[order[begin:end]] = (begin + 1 + end) / 2.0
        begin = end
    return float(np.sum(ranks[centered > 0.0]))


def conditional_logit(choice_sets: list[np.ndarray]) -> dict[str, float]:
    """Fit the one-parameter conditional likelihood by Newton iteration."""

    def evaluate(gamma: float) -> tuple[float, float, float]:
        log_likelihood = 0.0
        gradient = 0.0
        hessian = 0.0
        for values in choice_sets:
            linear = gamma * values
            maximum = float(np.max(linear))
            exponential = np.exp(linear - maximum)
            denominator = float(np.sum(exponential))
            probability = exponential / denominator
            mean = float(np.sum(probability * values))
            log_likelihood += gamma * float(values[0]) - (
                maximum + math.log(denominator)
            )
            gradient += float(values[0]) - mean
            hessian -= float(np.sum(probability * (values - mean) ** 2))
        return log_likelihood, gradient, hessian

    gamma = 0.0
    for _ in range(50):
        _, gradient, hessian = evaluate(gamma)
        step = gradient / hessian
        gamma -= step
        if abs(step) < 1.0e-14:
            break
    fitted, _, _ = evaluate(gamma)
    null, _, _ = evaluate(0.0)
    likelihood_ratio = 2.0 * (fitted - null)
    return {
        "gamma": gamma,
        "null_log_likelihood": null,
        "fitted_log_likelihood": fitted,
        "likelihood_ratio": likelihood_ratio,
        "p_value": float(stats.chi2.sf(likelihood_ratio, 1)),
    }


def permutation_reference(
    choice_sets: list[np.ndarray], reps: int, seed: int
) -> dict[str, float | int]:
    """Run the documented within-choice-set Monte Carlo randomization."""
    generator = np.random.default_rng(seed)
    simulated = np.zeros(reps, dtype=np.float64)
    observed = 0.0
    for values in choice_sets:
        mean = float(np.mean(values))
        observed += float(values[0]) - mean
        draw = generator.integers(0, values.size, size=reps)
        simulated += values[draw] - mean
    tail = int(np.count_nonzero(np.abs(simulated) >= abs(observed)))
    p_value = (tail + 1.0) / (reps + 1.0)
    return {
        "observed": observed,
        "tail": tail,
        "p_value": p_value,
        "mcse": math.sqrt(p_value * (1.0 - p_value) / reps),
    }


def summarize(window: int, reps: int, seed: int) -> dict[str, object]:
    percentiles, choice_sets = local_choice_sets(window)
    centered = percentiles - 0.5
    positive = int(np.count_nonzero(centered > 0.0))
    wilcoxon = stats.wilcoxon(centered, alternative="two-sided", method="exact")
    ks = stats.kstest(percentiles, "uniform", method="exact")
    return {
        "selected_s": np.array([values[0] for values in choice_sets]),
        "percentiles": percentiles,
        "positive": positive,
        "sign_p": float(stats.binomtest(positive, percentiles.size, 0.5).pvalue),
        "w_plus": positive_rank_sum(centered),
        "wilcoxon_p": float(wilcoxon.pvalue),
        "ks_d": float(ks.statistic),
        "ks_p": float(ks.pvalue),
        "conditional": conditional_logit(choice_sets),
        "permutation": permutation_reference(choice_sets, reps, seed),
    }


def check_reference(window: int, result: dict[str, object], reps: int, seed: int) -> None:
    expected = {
        1_000: {
            "mean": 0.637243054765,
            "positive": 34,
            "sign_p": 0.00551520148550,
            "w_plus": 880.0,
            "wilcoxon_p": 0.00227797207208,
            "ks_d": 0.262436955525,
            "ks_p": 0.00209067839956,
            "gamma": 0.656499211764,
            "conditional_p": 0.0121569070665,
            "permutation_tail": 77,
        },
        5_000: {
            "mean": 0.648386897422,
            "positive": 35,
            "sign_p": 0.00208810733400,
            "w_plus": 893.0,
            "wilcoxon_p": 0.00138801688114,
            "ks_d": 0.289754628708,
            "ks_p": 0.000460602414857,
            "gamma": 0.843825409810,
            "conditional_p": 0.00269317447608,
            "permutation_tail": 23,
        },
    }[window]
    percentiles = result["percentiles"]
    conditional = result["conditional"]
    permutation = result["permutation"]
    assert isinstance(percentiles, np.ndarray)
    assert isinstance(conditional, dict)
    assert isinstance(permutation, dict)
    checks = (
        ("mean percentile", float(np.mean(percentiles)), expected["mean"], 5.0e-12),
        ("positive count", float(result["positive"]), float(expected["positive"]), 0.0),
        ("sign p", float(result["sign_p"]), expected["sign_p"], 5.0e-12),
        ("W+", float(result["w_plus"]), expected["w_plus"], 0.0),
        ("Wilcoxon p", float(result["wilcoxon_p"]), expected["wilcoxon_p"], 5.0e-12),
        ("KS D", float(result["ks_d"]), expected["ks_d"], 5.0e-12),
        ("KS p", float(result["ks_p"]), expected["ks_p"], 5.0e-12),
        ("conditional gamma", float(conditional["gamma"]), expected["gamma"], 5.0e-12),
        ("conditional p", float(conditional["p_value"]), expected["conditional_p"], 5.0e-12),
    )
    for label, actual, target, tolerance in checks:
        if abs(actual - target) > tolerance:
            raise AssertionError(
                f"W={window} {label}: actual={actual:.15g}, expected={target:.15g}"
            )
    if reps == REFERENCE_REPS and seed == REFERENCE_SEED:
        if int(permutation["tail"]) != expected["permutation_tail"]:
            raise AssertionError(
                f"W={window} permutation tail={permutation['tail']}, "
                f"expected={expected['permutation_tail']}"
            )


def print_result(window: int, result: dict[str, object], reps: int, seed: int) -> None:
    selected_s = result["selected_s"]
    percentiles = result["percentiles"]
    conditional = result["conditional"]
    permutation = result["permutation"]
    assert isinstance(selected_s, np.ndarray)
    assert isinstance(percentiles, np.ndarray)
    assert isinstance(conditional, dict)
    assert isinstance(permutation, dict)
    quantiles = np.quantile(
        percentiles, (0.10, 0.25, 0.75, 0.90), method="nearest"
    )
    print(f"# Local inference W={window}")
    if window == 1_000:
        selected_quantiles = np.quantile(
            selected_s, (0.10, 0.25, 0.75, 0.90), method="nearest"
        )
        print(
            f"selected_S n={selected_s.size} mean={fmt(np.mean(selected_s))} "
            f"std={fmt(np.std(selected_s))} min={fmt(np.min(selected_s))} "
            f"p10={fmt(selected_quantiles[0])} p25={fmt(selected_quantiles[1])} "
            f"median={fmt(np.median(selected_s))} p75={fmt(selected_quantiles[2])} "
            f"p90={fmt(selected_quantiles[3])} max={fmt(np.max(selected_s))}"
        )
    print(
        f"summary n={percentiles.size} mean={fmt(np.mean(percentiles))} "
        f"std={fmt(np.std(percentiles))} min={fmt(np.min(percentiles))} "
        f"p10={fmt(quantiles[0])} p25={fmt(quantiles[1])} "
        f"median={fmt(np.median(percentiles))} p75={fmt(quantiles[2])} "
        f"p90={fmt(quantiles[3])} max={fmt(np.max(percentiles))}"
    )
    print(
        f"sign positive={result['positive']}/{percentiles.size} "
        f"two_sided_p={fmt(result['sign_p'])}"
    )
    print(
        f"wilcoxon W_plus={fmt(result['w_plus'])} "
        f"exact_two_sided_p={fmt(result['wilcoxon_p'])}"
    )
    print(f"KS D={fmt(result['ks_d'])} exact_p={fmt(result['ks_p'])}")
    print(
        f"conditional_logit gamma={fmt(conditional['gamma'])} "
        f"LR={fmt(conditional['likelihood_ratio'])} "
        f"p={fmt(conditional['p_value'])}"
    )
    print(
        f"permutation reps={reps} seed={seed} observed={fmt(permutation['observed'])} "
        f"tail={permutation['tail']} p={fmt(permutation['p_value'])} "
        f"MCSE={fmt(permutation['mcse'])}"
    )


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--reps", type=int, default=REFERENCE_REPS)
    parser.add_argument("--seed", type=int, default=REFERENCE_SEED)
    args = parser.parse_args()
    if args.reps < 1:
        raise SystemExit("--reps must be positive")
    for window in (1_000, 5_000):
        result = summarize(window, args.reps, args.seed)
        check_reference(window, result, args.reps, args.seed)
        print_result(window, result, args.reps, args.seed)
    print("All local-inference reference checks passed.")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/audit_local_statistics.py <==
#!/usr/bin/env python3
"""Recompute the W=1000 and W=5000 local summaries in Appendix A."""

from __future__ import annotations

import math

import numpy as np
from numba import njit, prange

from mersenne_core import _linear_spf_sieve, _prime_capacity
from wagstaff_randomization import MERSENNE_EXPONENTS


LOCAL_EXPONENTS = np.append(MERSENNE_EXPONENTS, np.uint32(136_279_841))
REFERENCE_W5000 = {
    "S": (0.648386897422, 0.562529782504),
    "S_omega": (0.582746023003, 0.275520049747),
    "S_R": (0.650069047514, 0.528406656761),
}


@njit(cache=True, parallel=True)
def divisor_and_omega(
    primes: np.ndarray, least_prime: np.ndarray
) -> tuple[np.ndarray, np.ndarray]:
    tau = np.zeros(primes.size, dtype=np.uint16)
    omega = np.zeros(primes.size, dtype=np.uint8)
    for index in prange(1, primes.size):
        n = int(primes[index]) - 1
        divisor_count = 1
        distinct = 0
        while n > 1:
            q = int(least_prime[n])
            exponent = 0
            while n % q == 0:
                n //= q
                exponent += 1
            divisor_count *= exponent + 1
            distinct += 1
        tau[index] = divisor_count
        omega[index] = distinct
    return tau, omega


def percentile(value: float, controls: np.ndarray) -> float:
    return float(
        (np.count_nonzero(controls < value)
         + 0.5 * np.count_nonzero(controls == value))
        / controls.size
    )


def rms_group_d(selected: np.ndarray, controls: np.ndarray) -> float:
    denominator = math.sqrt(
        (np.var(selected, ddof=1) + np.var(controls, ddof=1)) / 2.0
    )
    return float((np.mean(selected) - np.mean(controls)) / denominator)


def summarize(
    metric: np.ndarray, indices: np.ndarray, window: int
) -> tuple[float, float, float, float]:
    percentiles: list[float] = []
    pooled_controls: list[np.ndarray] = []
    for index in indices:
        controls = np.concatenate(
            (
                metric[max(0, index - window):index],
                metric[index + 1:index + 1 + window],
            )
        )
        percentiles.append(percentile(float(metric[index]), controls))
        pooled_controls.append(controls)
    selected = metric[indices]
    controls = np.concatenate(pooled_controls)
    return (
        float(np.mean(percentiles)),
        float(np.mean(selected)),
        float(np.mean(controls)),
        rms_group_d(selected, controls),
    )


def main() -> None:
    if LOCAL_EXPONENTS.size != 48:
        raise AssertionError("the local analysis requires 48 exponents")
    limit = int(LOCAL_EXPONENTS[-1]) + 250_000
    least_prime, primes = _linear_spf_sieve(limit, _prime_capacity(limit))
    tau, omega = divisor_and_omega(primes, least_prime)
    indices = np.searchsorted(primes, LOCAL_EXPONENTS)
    if not np.all(primes[indices] == LOCAL_EXPONENTS):
        raise AssertionError("a Mersenne exponent is absent from the prime sieve")

    loglog = np.log(np.log(primes.astype(np.float64)))
    tau_f = tau.astype(np.float64)
    omega_f = omega.astype(np.float64)
    s = np.zeros(primes.size, dtype=np.float64)
    s_omega = np.zeros(primes.size, dtype=np.float64)
    s_r = np.zeros(primes.size, dtype=np.float64)
    s[1:] = np.log(tau_f[1:]) / loglog[1:]
    s_omega[1:] = np.log(omega_f[1:]) / loglog[1:]
    s_r[1:] = np.log(tau_f[1:] / np.exp2(omega_f[1:])) / loglog[1:]
    metrics = {
        "S": s,
        "S_omega": s_omega,
        "S_R": s_r,
    }

    for window in (1000, 5000):
        print(f"# Local controls W={window}")
        for label, metric in metrics.items():
            mean_percentile, selected_mean, control_mean, effect = summarize(
                metric, indices, window
            )
            print(
                f"{label} mean_percentile={mean_percentile:.12f} "
                f"selected_mean={selected_mean:.12f} "
                f"control_mean={control_mean:.12f} d_rms={effect:.12f}"
            )
            if window == 5000:
                expected_percentile, expected_effect = REFERENCE_W5000[label]
                if abs(mean_percentile - expected_percentile) > 5e-13:
                    raise AssertionError(f"{label} W=5000 percentile mismatch")
                if abs(effect - expected_effect) > 5e-13:
                    raise AssertionError(f"{label} W=5000 effect-size mismatch")
    print("All local-statistics reference checks passed.")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/audit_occupancy_secondary.py <==
#!/usr/bin/env python3
"""Reproduce secondary occupancy-deficit diagnostics for the CRT geometry."""

from __future__ import annotations

import argparse
import csv
import functools
import itertools
import math
from collections import Counter
from fractions import Fraction
from pathlib import Path


HERE = Path(__file__).resolve().parent
DEFAULT_DATA = HERE / "data" / "mersenne_factors_prime_p_lt_1200.csv"


def primes_below(limit: int) -> list[int]:
    sieve = bytearray(b"\x01") * limit
    if limit:
        sieve[0] = 0
    if limit > 1:
        sieve[1] = 0
    for value in range(2, math.isqrt(limit - 1) + 1):
        if sieve[value]:
            start = value * value
            sieve[start:limit:value] = b"\x00" * (((limit - 1 - start) // value) + 1)
    return [value for value, flag in enumerate(sieve) if flag]


ODD_PRIMES_BELOW_1200 = tuple(prime for prime in primes_below(1200) if prime > 2)


def integer_partitions(total: int, minimum: int = 1) -> list[tuple[int, ...]]:
    result: list[tuple[int, ...]] = []

    def visit(remaining: int, lower: int, prefix: tuple[int, ...]) -> None:
        if remaining == 0:
            result.append(prefix)
            return
        for part in range(lower, remaining + 1):
            visit(remaining - part, part, prefix + (part,))

    visit(total, minimum, ())
    return result


@functools.lru_cache(maxsize=None)
def set_partitions(size: int) -> tuple[tuple[tuple[int, ...], ...], ...]:
    """All set partitions of range(size), in a canonical block order."""
    if size == 0:
        return ((),)
    previous = set_partitions(size - 1)
    value = size - 1
    result: list[tuple[tuple[int, ...], ...]] = []
    for partition in previous:
        result.append(partition + ((value,),))
        for index in range(len(partition)):
            blocks = list(partition)
            blocks[index] = blocks[index] + (value,)
            result.append(tuple(blocks))
    return tuple(result)


def coordinate_partition_count(n: int, shape: tuple[int, ...]) -> int:
    multiplicities = Counter(shape)
    denominator = math.prod(math.factorial(size) for size in shape)
    denominator *= math.prod(math.factorial(count) for count in multiplicities.values())
    return math.factorial(n) // denominator


@functools.lru_cache(maxsize=None)
def injective_linear_count(h: int, coefficients: tuple[int, ...]) -> int:
    """Count distinct x_j mod h satisfying sum(c_j*x_j)=0 mod h."""
    total = 0
    for partition in set_partitions(len(coefficients)):
        merged = [sum(coefficients[index] for index in block) for block in partition]
        solutions = math.gcd(h, *merged) * h ** (len(merged) - 1)
        moebius = math.prod(
            (-1) ** (len(block) - 1) * math.factorial(len(block) - 1)
            for block in partition
        )
        total += moebius * solutions
    if total < 0:
        raise AssertionError("negative injective count")
    return total


@functools.lru_cache(maxsize=None)
def multiplicity_distribution(a: int, n: int) -> tuple[int, ...]:
    """Exact counts indexed by the number m of occupied residue classes."""
    h = a - 1
    counts = [0] * (n + 1)
    for shape in integer_partitions(n):
        m = len(shape)
        counts[m] += coordinate_partition_count(n, shape) * injective_linear_count(h, shape)
    if sum(counts) != h ** (n - 1):
        raise AssertionError(f"distribution does not sum to |Omega| for (a,n)=({a},{n})")
    return tuple(counts)


def brute_force_distribution(a: int, n: int) -> tuple[int, ...]:
    """Small independent enumeration used only for internal self-checks."""
    counts = [0] * (n + 1)
    residues = range(1, a)
    for prefix in itertools.product(residues, repeat=n - 1):
        product = math.prod(prefix) % a
        last = pow(product, -1, a)
        counts[len(set((*prefix, last)))] += 1
    return tuple(counts)


def closed_form_mean(a: int, n: int) -> Fraction:
    h = a - 1
    r_n = math.gcd(n, h)
    return Fraction(
        (n - h) * h ** (n - 1) + (h - 1) ** n + (-1) ** n * (r_n - 1),
        h ** (n - 1),
    )


def load_records(path: Path) -> list[tuple[int, tuple[int, ...]]]:
    records: list[tuple[int, tuple[int, ...]]] = []
    with path.open(newline="", encoding="ascii") as handle:
        for row in csv.DictReader(handle):
            exponent = int(row["p"])
            factors = tuple(int(value) for value in row["prime_factors_with_multiplicity"].split(";"))
            if len(factors) != int(row["omega"]):
                raise ValueError(f"Omega mismatch for p={exponent}")
            if math.prod(factors) != (1 << exponent) - 1:
                raise ValueError(f"factor product mismatch for p={exponent}")
            records.append((exponent, factors))
    if (
        len(records) != 143
        or sum(exponent < 500 for exponent, _ in records) != 53
        or sum(exponent < 1000 for exponent, _ in records) != 117
    ):
        raise ValueError("unexpected occupancy-diagnostic population")
    return records


def effective_moduli(exponent: int) -> tuple[int, ...]:
    return tuple(
        modulus
        for modulus in ODD_PRIMES_BELOW_1200
        if modulus < exponent and pow(2, exponent - 1, modulus) == 1
    )


def summarize(
    records: list[tuple[int, tuple[int, ...]]], limit: int, lower: int = 0
) -> dict[str, object]:
    selected = [(p, factors) for p, factors in records if lower <= p < limit]
    observed_total = 0
    expected_terms: list[float] = []
    variance_terms: list[float] = []
    observed_types = Counter()
    expected_types = Counter()
    observed_deficits = Counter()
    expected_deficits = Counter()
    pair_count = 0

    for exponent, factors in selected:
        n = len(factors)
        for modulus in effective_moduli(exponent):
            pair_count += 1
            residues = [factor % modulus for factor in factors]
            m_observed = len(set(residues))
            deficit_observed = n - m_observed
            observed_total += deficit_observed
            observed_deficits[deficit_observed] += 1
            observed_types["diagonal" if m_observed == 1 else "dispersed" if m_observed == n else "partial"] += 1

            distribution = multiplicity_distribution(modulus, n)
            denominator = (modulus - 1) ** (n - 1)
            mean = sum(Fraction((n - m) * count, denominator) for m, count in enumerate(distribution))
            if mean != closed_form_mean(modulus, n):
                raise AssertionError(f"closed-form mean mismatch for (a,n)=({modulus},{n})")
            second = sum(
                Fraction((n - m) ** 2 * count, denominator)
                for m, count in enumerate(distribution)
            )
            expected_terms.append(float(mean))
            variance_terms.append(float(second - mean * mean))
            for m, count in enumerate(distribution):
                if not count:
                    continue
                probability = count / denominator
                deficit = n - m
                expected_deficits[deficit] += probability
                expected_types["diagonal" if m == 1 else "dispersed" if m == n else "partial"] += probability

    expected_total = math.fsum(expected_terms)
    reference_sd = math.sqrt(math.fsum(variance_terms))
    residual = observed_total - expected_total
    return {
        "exponents": len(selected),
        "pairs": pair_count,
        "observed_total": observed_total,
        "expected_total": expected_total,
        "residual": residual,
        "sd": reference_sd,
        "z": residual / reference_sd,
        "observed_types": observed_types,
        "expected_types": expected_types,
        "observed_deficits": observed_deficits,
        "expected_deficits": expected_deficits,
    }


def assert_close(actual: float, expected: float, tolerance: float = 5e-12) -> None:
    if not math.isclose(actual, expected, rel_tol=0.0, abs_tol=tolerance):
        raise AssertionError(f"expected {expected!r}, obtained {actual!r}")


def verify_reference(
    summary_500: dict[str, object],
    summary_500_1000: dict[str, object],
    summary_1000: dict[str, object],
    summary_1000_1200: dict[str, object],
    summary_1200: dict[str, object],
) -> None:
    assert summary_500["exponents"] == 53
    assert summary_500["pairs"] == 243
    assert summary_500["observed_total"] == 220
    assert_close(float(summary_500["expected_total"]), 222.34858601167545)
    assert_close(float(summary_500["z"]), -0.3072576731427568)

    assert summary_500_1000["exponents"] == 64
    assert summary_500_1000["pairs"] == 406
    assert summary_500_1000["observed_total"] == 303
    assert_close(float(summary_500_1000["expected_total"]), 310.210246686976)
    assert_close(float(summary_500_1000["residual"]), -7.2102466869760065)
    assert_close(float(summary_500_1000["z"]), -0.8088042797036199)

    assert summary_1000["exponents"] == 117
    assert summary_1000["pairs"] == 649
    assert summary_1000["observed_total"] == 523
    assert_close(float(summary_1000["expected_total"]), 532.5588326986515)
    assert_close(float(summary_1000["z"]), -0.8140026578041691)
    assert summary_1000["observed_types"] == Counter(
        {"dispersed": 374, "partial": 254, "diagonal": 21}
    )
    assert summary_1000["observed_deficits"] == Counter(
        {0: 374, 1: 137, 2: 68, 3: 44, 4: 19, 5: 3, 6: 1, 7: 3}
    )
    for key, expected in {
        "diagonal": 24.853214471805618,
        "partial": 256.12671203692963,
        "dispersed": 368.0200734912646,
    }.items():
        assert_close(float(summary_1000["expected_types"][key]), expected)
    for deficit, expected in {
        0: 368.0200734912646,
        1: 137.63330690856822,
        2: 73.45902313040797,
        3: 44.59133659601113,
        4: 16.70163592799968,
        5: 5.188991724896173,
        6: 2.361381443939149,
        7: 1.0403274741864568,
        8: 0.003923302726780554,
    }.items():
        assert_close(float(summary_1000["expected_deficits"][deficit]), expected)

    assert summary_1000_1200["exponents"] == 26
    assert summary_1000_1200["pairs"] == 184
    assert summary_1000_1200["observed_total"] == 141
    assert_close(float(summary_1000_1200["expected_total"]), 143.342470732296)
    assert_close(float(summary_1000_1200["residual"]), -2.3424707322959932)
    assert_close(float(summary_1000_1200["z"]), -0.3857650743060693)

    assert summary_1200["exponents"] == 143
    assert summary_1200["pairs"] == 833
    assert summary_1200["observed_total"] == 664
    assert_close(float(summary_1200["expected_total"]), 675.9013034309475)
    assert_close(float(summary_1200["z"]), -0.9002443952686829)
    assert summary_1200["observed_types"] == Counter(
        {"dispersed": 485, "partial": 324, "diagonal": 24}
    )
    assert summary_1200["observed_deficits"] == Counter(
        {0: 485, 1: 174, 2: 87, 3: 53, 4: 23, 5: 4, 6: 4, 7: 3}
    )
    for key, expected in {
        "diagonal": 30.119468504809454,
        "partial": 322.4315414797232,
        "dispersed": 480.44899001546804,
    }.items():
        assert_close(float(summary_1200["expected_types"][key]), expected)
    for deficit, expected in {
        0: 480.44899001546804,
        1: 171.2588909637941,
        2: 92.18884484723611,
        3: 55.0424905579388,
        4: 21.707000780985624,
        5: 6.89313168684799,
        6: 4.384891796152149,
        7: 1.0718360488507144,
        8: 0.003923302726780554,
    }.items():
        assert_close(float(summary_1200["expected_deficits"][deficit]), expected)


def print_summary(label: str, summary: dict[str, object]) -> None:
    print(
        f"{label:12s}  #p={summary['exponents']:3d}  #pairs={summary['pairs']:3d}  "
        f"T_obs={summary['observed_total']:3d}  E(T)={summary['expected_total']:.12f}  "
        f"T_R={summary['residual']:.12f}  SD={summary['sd']:.12f}  z={summary['z']:.12f}"
    )


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data", type=Path, default=DEFAULT_DATA)
    args = parser.parse_args()

    for modulus in (3, 5, 7):
        for n in range(2, 6):
            if multiplicity_distribution(modulus, n) != brute_force_distribution(modulus, n):
                raise AssertionError(f"brute-force mismatch for (a,n)=({modulus},{n})")

    records = load_records(args.data)
    summary_500 = summarize(records, 500)
    summary_500_1000 = summarize(records, 1000, lower=500)
    summary_1000 = summarize(records, 1000)
    summary_1000_1200 = summarize(records, 1200, lower=1000)
    summary_1200 = summarize(records, 1200)
    verify_reference(
        summary_500,
        summary_500_1000,
        summary_1000,
        summary_1000_1200,
        summary_1200,
    )

    print("Secondary exact CRT occupancy-deficit diagnostic")
    print("Three disjoint exponent ranges")
    print_summary("p < 500", summary_500)
    print_summary("500 <= p < 1000", summary_500_1000)
    print_summary("1000 <= p < 1200", summary_1000_1200)
    print()
    print("Pooled and nested reference checks")
    print_summary("p < 1000", summary_1000)
    print_summary("p < 1200", summary_1200)
    print()
    print("p < 1200 multiplicity types (observed / expected)")
    for key, label in (("diagonal", "m=1"), ("partial", "1<m<n"), ("dispersed", "m=n")):
        print(
            f"  {label:7s}: {summary_1200['observed_types'][key]:3d} / "
            f"{summary_1200['expected_types'][key]:.12f}"
        )
    print()
    print("p < 1200 collision deficits (observed / expected)")
    maximum = max(
        max(summary_1200["observed_deficits"], default=0),
        max(summary_1200["expected_deficits"], default=0),
    )
    for deficit in range(maximum + 1):
        print(
            f"  d={deficit}: {summary_1200['observed_deficits'][deficit]:3d} / "
            f"{summary_1200['expected_deficits'][deficit]:.12f}"
        )
    print("\nPASS: source products, exact distributions, closed-form means, and manuscript values")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/audit_occupancy_tilt.py <==
#!/usr/bin/env python3
"""Reproduce the secondary finite-range CRT occupancy-tilt diagnostic."""

from __future__ import annotations

import argparse
import math
from dataclasses import dataclass
from pathlib import Path

import numpy as np
from scipy.special import expit

from audit_occupancy_secondary import (
    DEFAULT_DATA,
    effective_moduli,
    load_records,
    multiplicity_distribution,
)


DEFAULT_SEED = 20260828
DEFAULT_BOOTSTRAP_REPS = 5000


@dataclass(frozen=True)
class PairRecord:
    exponent: int
    n: int
    modulus: int
    deficit: int
    q0: float
    q1: float
    q_collision: float


def build_pair_records(path: Path, limit: int = 1200) -> list[PairRecord]:
    pairs: list[PairRecord] = []
    for exponent, factors in load_records(path):
        if exponent >= limit:
            continue
        n = len(factors)
        for modulus in effective_moduli(exponent):
            residues = {factor % modulus for factor in factors}
            deficit = n - len(residues)
            distribution = multiplicity_distribution(modulus, n)
            denominator = (modulus - 1) ** (n - 1)
            q0 = distribution[n] / denominator
            q1 = distribution[n - 1] / denominator
            pairs.append(
                PairRecord(
                    exponent=exponent,
                    n=n,
                    modulus=modulus,
                    deficit=deficit,
                    q0=q0,
                    q1=q1,
                    q_collision=1.0 - q0,
                )
            )
    return pairs


def design_matrix(records: list[PairRecord]) -> tuple[np.ndarray, np.ndarray, np.ndarray, tuple[int, ...]]:
    levels = tuple(sorted({record.n for record in records}))
    level_index = {value: index for index, value in enumerate(levels)}
    matrix = np.zeros((len(records), len(levels) + 1), dtype=np.float64)
    for row, record in enumerate(records):
        matrix[row, level_index[record.n]] = 1.0
        matrix[row, -1] = math.log(record.modulus - 1)
    return (
        matrix,
        np.fromiter((record.deficit > 0 for record in records), dtype=np.float64),
        np.empty(len(records), dtype=np.float64),
        levels,
    )


def fit_logistic_offset(
    matrix: np.ndarray,
    outcome: np.ndarray,
    offset: np.ndarray,
    fixed_gamma: float | None = None,
) -> tuple[np.ndarray, float]:
    """Newton fit for a logistic model with a fixed offset."""
    if fixed_gamma is None:
        fit_matrix = matrix
        fixed_part = offset
    else:
        fit_matrix = matrix[:, :-1]
        fixed_part = offset + fixed_gamma * matrix[:, -1]

    coefficients = np.zeros(fit_matrix.shape[1], dtype=np.float64)
    previous_loss = math.inf
    for _ in range(100):
        linear = fixed_part + fit_matrix @ coefficients
        probability = expit(linear)
        loss = float(np.sum(np.logaddexp(0.0, linear) - outcome * linear))
        gradient = fit_matrix.T @ (probability - outcome)
        weights = np.maximum(probability * (1.0 - probability), 1e-12)
        hessian = fit_matrix.T @ (weights[:, None] * fit_matrix)
        hessian.flat[:: hessian.shape[0] + 1] += 1e-10
        step = np.linalg.solve(hessian, gradient)

        scale = 1.0
        while scale > 2.0**-20:
            candidate = coefficients - scale * step
            candidate_linear = fixed_part + fit_matrix @ candidate
            candidate_loss = float(
                np.sum(np.logaddexp(0.0, candidate_linear) - outcome * candidate_linear)
            )
            if candidate_loss <= loss:
                coefficients = candidate
                loss = candidate_loss
                break
            scale *= 0.5
        if np.max(np.abs(scale * step)) < 1e-10 or abs(previous_loss - loss) < 1e-12:
            break
        previous_loss = loss
    else:
        raise RuntimeError("logistic fit did not converge")

    if fixed_gamma is None:
        return coefficients, loss
    return np.concatenate((coefficients, np.array([fixed_gamma]))), loss


def prepare_binary_sample(
    pairs: list[PairRecord],
    *,
    any_collision: bool = False,
    n_values: tuple[int, ...] = (3, 4, 5, 6),
    minimum_modulus: int = 0,
) -> tuple[list[PairRecord], np.ndarray, np.ndarray, np.ndarray, tuple[int, ...]]:
    selected: list[PairRecord] = []
    outcomes: list[float] = []
    offsets: list[float] = []
    for record in pairs:
        if record.n not in n_values or record.modulus < minimum_modulus:
            continue
        if any_collision:
            if record.q0 <= 0.0 or record.q_collision <= 0.0:
                continue
            selected.append(record)
            outcomes.append(float(record.deficit >= 1))
            offsets.append(math.log(record.q_collision / record.q0))
        else:
            if record.deficit not in (0, 1) or record.q0 <= 0.0 or record.q1 <= 0.0:
                continue
            selected.append(record)
            outcomes.append(float(record.deficit == 1))
            offsets.append(math.log(record.q1 / record.q0))

    matrix, _, empty_offset, levels = design_matrix(selected)
    empty_offset[:] = offsets
    return selected, matrix, np.asarray(outcomes), empty_offset, levels


def stratified_cluster_bootstrap(
    records: list[PairRecord],
    matrix: np.ndarray,
    outcome: np.ndarray,
    offset: np.ndarray,
    levels: tuple[int, ...],
    reps: int,
    seed: int,
) -> np.ndarray:
    rng = np.random.default_rng(seed)
    rows_by_cluster = {
        (level, exponent): np.flatnonzero(
            np.fromiter(
                (
                    record.n == level and record.exponent == exponent
                    for record in records
                ),
                dtype=bool,
                count=len(records),
            )
        )
        for level in levels
        for exponent in sorted({record.exponent for record in records if record.n == level})
    }
    clusters_by_level = {
        level: tuple(key for key in rows_by_cluster if key[0] == level)
        for level in levels
    }

    slopes: list[float] = []
    for _ in range(reps):
        sampled_rows: list[np.ndarray] = []
        for level in levels:
            clusters = clusters_by_level[level]
            choices = rng.integers(0, len(clusters), size=len(clusters))
            sampled_rows.extend(rows_by_cluster[clusters[index]] for index in choices)
        indices = np.concatenate(sampled_rows)
        try:
            coefficients, _ = fit_logistic_offset(
                matrix[indices], outcome[indices], offset[indices]
            )
        except (np.linalg.LinAlgError, RuntimeError):
            continue
        slope = float(coefficients[-1])
        if math.isfinite(slope):
            slopes.append(slope)
    if len(slopes) < int(0.98 * reps):
        raise RuntimeError(
            f"only {len(slopes)} of {reps} clustered bootstrap fits converged"
        )
    return np.asarray(slopes)


def fit_diagnostic(
    pairs: list[PairRecord],
    *,
    limit_label: str,
    any_collision: bool = False,
    n_values: tuple[int, ...] = (3, 4, 5, 6),
    minimum_modulus: int = 0,
    reps: int = DEFAULT_BOOTSTRAP_REPS,
    seed: int = DEFAULT_SEED,
    bootstrap: bool = True,
) -> dict[str, object]:
    records, matrix, outcome, offset, levels = prepare_binary_sample(
        pairs,
        any_collision=any_collision,
        n_values=n_values,
        minimum_modulus=minimum_modulus,
    )
    coefficients, maximum_loss = fit_logistic_offset(matrix, outcome, offset)
    result: dict[str, object] = {
        "label": limit_label,
        "levels": levels,
        "exponents": len({record.exponent for record in records}),
        "pairs": len(records),
        "events": int(outcome.sum()),
        "gamma": float(coefficients[-1]),
        "loss": maximum_loss,
    }
    if bootstrap:
        slopes = stratified_cluster_bootstrap(
            records, matrix, outcome, offset, levels, reps, seed
        )
        result["bootstrap_success"] = len(slopes)
        result["ci"] = tuple(np.quantile(slopes, (0.025, 0.975)))
    return result


def print_result(result: dict[str, object]) -> None:
    line = (
        f"{result['label']}: #p={result['exponents']}, pairs={result['pairs']}, "
        f"events={result['events']}, gamma={result['gamma']:.12f}"
    )
    if "ci" in result:
        lower, upper = result["ci"]
        line += f", clustered-bootstrap 95%=[{lower:.12f}, {upper:.12f}]"
    print(line)


def assert_close(actual: float, expected: float, tolerance: float = 5e-9) -> None:
    if not math.isclose(actual, expected, rel_tol=0.0, abs_tol=tolerance):
        raise AssertionError(f"expected {expected!r}, obtained {actual!r}")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data", type=Path, default=DEFAULT_DATA)
    parser.add_argument("--bootstrap-reps", type=int, default=DEFAULT_BOOTSTRAP_REPS)
    parser.add_argument("--seed", type=int, default=DEFAULT_SEED)
    args = parser.parse_args()

    pairs_1200 = build_pair_records(args.data, limit=1200)
    pairs_1000 = [record for record in pairs_1200 if record.exponent < 1000]

    common = fit_diagnostic(
        pairs_1200,
        limit_label="d=1, p<1200, common slope",
        reps=args.bootstrap_reps,
        seed=args.seed,
    )
    nested = fit_diagnostic(
        pairs_1000,
        limit_label="d=1, p<1000, common slope",
        reps=args.bootstrap_reps,
        seed=args.seed + 1,
    )
    any_collision = fit_diagnostic(
        pairs_1200,
        limit_label="d>=1, p<1200, common slope",
        any_collision=True,
        reps=args.bootstrap_reps,
        seed=args.seed + 2,
    )
    per_n = [
        fit_diagnostic(
            pairs_1200,
            limit_label=f"d=1, p<1200, n={n}",
            n_values=(n,),
            reps=args.bootstrap_reps,
            seed=args.seed + 10 + n,
        )
        for n in (3, 4, 5, 6)
    ]
    tail_31 = fit_diagnostic(
        pairs_1200,
        limit_label="d=1, p<1200, a>=31",
        minimum_modulus=31,
        bootstrap=False,
    )
    tail_50 = fit_diagnostic(
        pairs_1200,
        limit_label="d=1, p<1200, a>=50",
        minimum_modulus=50,
        bootstrap=False,
    )

    records, matrix, outcome, offset, _ = prepare_binary_sample(pairs_1200)
    _, constrained_loss = fit_logistic_offset(matrix, outcome, offset, fixed_gamma=1.0)
    likelihood_loss = constrained_loss - float(common["loss"])

    assert common["exponents"] == 105 and common["pairs"] == 564 and common["events"] == 110
    assert_close(float(common["gamma"]), -0.032564812626)
    for actual, expected in zip(common["ci"], (-0.344057762228, 0.195815197880)):
        assert_close(float(actual), expected)
    assert nested["exponents"] == 85 and nested["pairs"] == 442 and nested["events"] == 89
    assert_close(float(nested["gamma"]), -0.189407616026)
    for actual, expected in zip(nested["ci"], (-0.599541519948, 0.079886811975)):
        assert_close(float(actual), expected)
    assert any_collision["exponents"] == 108 and any_collision["pairs"] == 582
    assert any_collision["events"] == 128
    assert_close(float(any_collision["gamma"]), 0.030627369276)
    for actual, expected in zip(any_collision["ci"], (-0.260838334017, 0.242655593528)):
        assert_close(float(actual), expected)
    per_n_expected = {
        3: (-0.431916588036, -1.292356912871, -0.025172390543),
        4: (0.032606279968, -0.633171471276, 0.381307238437),
        5: (0.090353577293, -0.515850722310, 0.495645803591),
        6: (0.174115340409, -0.892489992943, 0.798200883971),
    }
    for result in per_n:
        n = int(result["levels"][0])
        expected_gamma, expected_lower, expected_upper = per_n_expected[n]
        assert_close(float(result["gamma"]), expected_gamma)
        assert_close(float(result["ci"][0]), expected_lower)
        assert_close(float(result["ci"][1]), expected_upper)
    assert_close(float(tail_31["gamma"]), 0.413868599188)
    assert_close(float(tail_50["gamma"]), 0.590517226824)
    assert_close(likelihood_loss, 53.7536498, tolerance=5e-6)

    print("Secondary finite-range CRT-offset occupancy-tilt diagnostic")
    print(f"bootstrap: {args.bootstrap_reps} exponent-clustered stratified replicates; seed={args.seed}")
    print_result(common)
    print_result(nested)
    print_result(any_collision)
    print("\nFactorization-length fits")
    for result in per_n:
        print_result(result)
    print("\nLarge-modulus descriptive sensitivity (no interval claimed)")
    print_result(tail_31)
    print_result(tail_50)
    print(f"\nlog-likelihood loss at the critical fixed slope gamma=1: {likelihood_loss:.12f}")
    print(
        "\nInterpretation: the fitted tilt is an observable reweighting relative to the "
        "CRT--Dirichlet occupancy law, not the latent microscopic filtering intensity."
    )
    print("PASS: primary, nested-range, and any-collision reference checks")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/audit_sector_prior_mean_shift.py <==
#!/usr/bin/env python3
"""Stress-test the cross-sector prior by prescribed mean-sector shifts.

For each prime exponent p, the principal unordered prior is exponentially
tilted within its original n-support,

    w_n(r) proportional to n^gamma(p,r) w_n,

with gamma(p,r) chosen so that E_r[n] = r E_0[n] for
r in {.75, .90, 1, 1.10, 1.25}.  If the requested mean lies outside the
convex hull of the finite sector support, it is projected to the nearest
endpoint.  This occurs only for the smallest exponents and is reported
explicitly rather than hidden.

All arithmetic support, within-sector singleton geometry, density-to-survival
rule, modular aggregation, and Wagstaff-balanced regions remain unchanged.
"""

from __future__ import annotations

import argparse
import json
import math
from pathlib import Path
from time import perf_counter

import numpy as np
from numba import njit, prange
from scipy.interpolate import CubicSpline

from analyze_structural_model import INTERVALS, balanced_high
from audit_sector_prior_sensitivity import (
    accumulate_family,
    cumulant_log_filter_general,
    log_sector_weight,
    log_weight_ratio,
)
from build_structural_census import interpolation_grid
from mersenne_core import (
    _linear_spf_sieve,
    _order_of_two,
    _prime_capacity,
    load_population_cache,
)
from structural_model import sector_radii


RATIOS = np.array((0.75, 0.90, 1.0, 1.10, 1.25), dtype=np.float64)


@njit(cache=True)
def interior_mode(radius: float, gamma: float) -> int:
    """Locate the non-boundary local mode of the tilted prior."""
    maximum_n = int(math.ceil(radius)) - 1
    if maximum_n <= 2:
        return 2
    mode = min(maximum_n, max(3, int(math.sqrt(radius))))
    while mode < maximum_n and log_weight_ratio(radius, mode, 1.0, gamma) > 0.0:
        mode += 1
    while mode > 3 and log_weight_ratio(radius, mode - 1, 1.0, gamma) < 0.0:
        mode -= 1
    return mode


@njit(cache=True)
def support_segments(radius: float, gamma: float):
    """Return up to two retained segments around boundary/interior modes.

    A large negative log-n tilt can make the distribution bimodal, with one
    mode at n=2 and another in the interior.  Retaining both neighborhoods is
    essential for a stable mean-constrained calculation.
    """
    maximum_n = int(math.ceil(radius)) - 1
    if maximum_n <= 2:
        peak = log_sector_weight(radius, 2, 1.0, gamma)
        return 2, 2, 1, 0, peak

    mode = interior_mode(radius, gamma)
    boundary_value = log_sector_weight(radius, 2, 1.0, gamma)
    interior_value = log_sector_weight(radius, mode, 1.0, gamma)
    peak = max(boundary_value, interior_value)
    cutoff = peak - 44.0

    first_low = 1
    first_high = 0
    if boundary_value >= cutoff:
        first_low = 2
        first_high = 2
        while first_high + 1 < mode:
            value = log_sector_weight(radius, first_high + 1, 1.0, gamma)
            if value < cutoff:
                break
            first_high += 1

    second_low = 1
    second_high = 0
    if interior_value >= cutoff:
        second_low = mode
        while second_low > 3:
            value = log_sector_weight(radius, second_low - 1, 1.0, gamma)
            if value < cutoff:
                break
            second_low -= 1
        second_high = mode
        while second_high < maximum_n:
            value = log_sector_weight(radius, second_high + 1, 1.0, gamma)
            if value < cutoff:
                break
            second_high += 1

    if first_low <= first_high and second_low <= second_high and first_high + 1 >= second_low:
        first_high = max(first_high, second_high)
        second_low = 1
        second_high = 0
    return first_low, first_high, second_low, second_high, peak


@njit(cache=True)
def sector_mean(radius: float, gamma: float) -> float:
    """Mean sector index under n^gamma times the principal prior."""
    low1, high1, low2, high2, peak = support_segments(radius, gamma)
    norm = 0.0
    first = 0.0
    for n in range(low1, high1 + 1):
        weight = math.exp(log_sector_weight(radius, n, 1.0, gamma) - peak)
        norm += weight
        first += weight * n
    for n in range(low2, high2 + 1):
        weight = math.exp(log_sector_weight(radius, n, 1.0, gamma) - peak)
        norm += weight
        first += weight * n
    return first / norm


@njit(cache=True)
def solve_mean_tilt(radius: float, ratio: float):
    """Return gamma, baseline/target means, and endpoint status.

    Status -1 denotes projection to n=2, +1 projection to maximum_n, and
    zero denotes an exactly attainable requested mean.
    """
    baseline = sector_mean(radius, 0.0)
    maximum_n = int(math.ceil(radius)) - 1
    requested = ratio * baseline
    if abs(ratio - 1.0) < 1e-15:
        return 0.0, baseline, requested, baseline, 0
    if requested <= 2.0:
        return 0.0, baseline, requested, 2.0, -1
    if requested >= maximum_n:
        return 0.0, baseline, requested, float(maximum_n), 1

    if requested < baseline:
        lower = -1.0
        upper = 0.0
        while sector_mean(radius, lower) > requested:
            lower *= 2.0
    else:
        lower = 0.0
        upper = 1.0
        while sector_mean(radius, upper) < requested:
            upper *= 2.0

    for _ in range(80):
        middle = 0.5 * (lower + upper)
        if sector_mean(radius, middle) < requested:
            lower = middle
        else:
            upper = middle
    gamma = 0.5 * (lower + upper)
    attained = sector_mean(radius, gamma)
    return gamma, baseline, requested, attained, 0


@njit(cache=True, parallel=True)
def build_mean_shift_grid(
    radius_grid: np.ndarray,
    modules: np.ndarray,
    ratio: float,
):
    """Build one exact small-modulus grid and its large-a cumulants."""
    table = np.empty((radius_grid.size, modules.size), dtype=np.float64)
    cumulants = np.empty((radius_grid.size, 4), dtype=np.float64)
    diagnostics = np.empty((radius_grid.size, 5), dtype=np.float64)

    for index in prange(radius_grid.size):
        radius = float(radius_grid[index])
        gamma, baseline, requested, attained, status = solve_mean_tilt(radius, ratio)
        diagnostics[index, 0] = gamma
        diagnostics[index, 1] = baseline
        diagnostics[index, 2] = requested
        diagnostics[index, 3] = attained
        diagnostics[index, 4] = status

        if status != 0:
            sector = 2 if status < 0 else int(math.ceil(radius)) - 1
            cumulants[index, 0] = sector - 1.0
            cumulants[index, 1] = 0.0
            cumulants[index, 2] = 0.0
            cumulants[index, 3] = 0.0
            for module_index in range(modules.size):
                a = int(modules[module_index])
                q_int = a - 1
                q = float(q_int)
                log_q = math.log(q)
                main = math.exp((sector - 1.0) * math.log1p(-1.0 / q))
                gcd_term = math.gcd(sector, q_int) - 1
                correction = 0.0
                if gcd_term:
                    correction = gcd_term * math.exp(-(sector - 1.0) * log_q)
                    if (sector - 1) & 1:
                        correction = -correction
                singleton = main + correction
                survival = 1.0 / q + (1.0 - 1.0 / q) * singleton
                table[index, module_index] = -math.log(survival)
            continue

        low1, high1, low2, high2, peak = support_segments(radius, gamma)
        norm = 0.0
        first = 0.0
        for n in range(low1, high1 + 1):
            weight = math.exp(log_sector_weight(radius, n, 1.0, gamma) - peak)
            norm += weight
            first += weight * (n - 1.0)
        for n in range(low2, high2 + 1):
            weight = math.exp(log_sector_weight(radius, n, 1.0, gamma) - peak)
            norm += weight
            first += weight * (n - 1.0)
        mean = first / norm

        second = 0.0
        third = 0.0
        fourth_central = 0.0
        for n in range(low1, high1 + 1):
            weight = math.exp(log_sector_weight(radius, n, 1.0, gamma) - peak)
            centered = (n - 1.0) - mean
            square = centered * centered
            second += weight * square
            third += weight * square * centered
            fourth_central += weight * square * square
        for n in range(low2, high2 + 1):
            weight = math.exp(log_sector_weight(radius, n, 1.0, gamma) - peak)
            centered = (n - 1.0) - mean
            square = centered * centered
            second += weight * square
            third += weight * square * centered
            fourth_central += weight * square * square
        variance = second / norm
        cumulants[index, 0] = mean
        cumulants[index, 1] = variance
        cumulants[index, 2] = third / norm
        cumulants[index, 3] = fourth_central / norm - 3.0 * variance * variance

        for module_index in range(modules.size):
            a = int(modules[module_index])
            q_int = a - 1
            q = float(q_int)
            log_q = math.log(q)
            log_main = math.log1p(-1.0 / q)
            retained_low = low1 if low1 <= high1 else low2
            main_bound = -(retained_low - 1.0) * log_main - log_q
            correction_bound = (retained_low - 3.0) * log_q
            if main_bound > 44.0 and correction_bound > 44.0:
                table[index, module_index] = log_q
                continue

            singleton_sum = 0.0
            for n in range(low1, high1 + 1):
                weight = math.exp(log_sector_weight(radius, n, 1.0, gamma) - peak)
                main = math.exp((n - 1.0) * log_main)
                gcd_term = math.gcd(n, q_int) - 1
                correction = 0.0
                if gcd_term:
                    correction = gcd_term * math.exp(-(n - 1.0) * log_q)
                    if (n - 1) & 1:
                        correction = -correction
                singleton_sum += weight * (main + correction)
            for n in range(low2, high2 + 1):
                weight = math.exp(log_sector_weight(radius, n, 1.0, gamma) - peak)
                main = math.exp((n - 1.0) * log_main)
                gcd_term = math.gcd(n, q_int) - 1
                correction = 0.0
                if gcd_term:
                    correction = gcd_term * math.exp(-(n - 1.0) * log_q)
                    if (n - 1) & 1:
                        correction = -correction
                singleton_sum += weight * (main + correction)
            singleton = singleton_sum / norm
            survival = 1.0 / q + (1.0 - 1.0 / q) * singleton
            table[index, module_index] = -math.log(survival)
    return table, cumulants, diagnostics


@njit(cache=True)
def exact_tilted_log_filter(radius: float, a: int, ratio: float) -> float:
    gamma, _, _, _, status = solve_mean_tilt(radius, ratio)
    q_int = a - 1
    q = float(q_int)
    log_q = math.log(q)
    if status != 0:
        sector = 2 if status < 0 else int(math.ceil(radius)) - 1
        singleton = math.exp((sector - 1.0) * math.log1p(-1.0 / q))
        gcd_term = math.gcd(sector, q_int) - 1
        if gcd_term:
            correction = gcd_term * math.exp(-(sector - 1.0) * log_q)
            singleton += -correction if (sector - 1) & 1 else correction
    else:
        low1, high1, low2, high2, peak = support_segments(radius, gamma)
        norm = 0.0
        singleton_sum = 0.0
        log_main = math.log1p(-1.0 / q)
        for n in range(low1, high1 + 1):
            weight = math.exp(log_sector_weight(radius, n, 1.0, gamma) - peak)
            main = math.exp((n - 1.0) * log_main)
            gcd_term = math.gcd(n, q_int) - 1
            correction = 0.0
            if gcd_term:
                correction = gcd_term * math.exp(-(n - 1.0) * log_q)
                if (n - 1) & 1:
                    correction = -correction
            norm += weight
            singleton_sum += weight * (main + correction)
        for n in range(low2, high2 + 1):
            weight = math.exp(log_sector_weight(radius, n, 1.0, gamma) - peak)
            main = math.exp((n - 1.0) * log_main)
            gcd_term = math.gcd(n, q_int) - 1
            correction = 0.0
            if gcd_term:
                correction = gcd_term * math.exp(-(n - 1.0) * log_q)
                if (n - 1) & 1:
                    correction = -correction
            norm += weight
            singleton_sum += weight * (main + correction)
        singleton = singleton_sum / norm
    survival = 1.0 / q + (1.0 - 1.0 / q) * singleton
    return -math.log(survival)


def allocation(
    p: np.ndarray,
    tau: np.ndarray,
    response: np.ndarray,
):
    total_high = 0.0
    total_cases = 0
    minimum_kernel = math.inf
    for lower, upper, known, _, _ in INTERVALS:
        begin, end = np.searchsorted(p, (lower, upper))
        local_p = p[begin:end]
        local_tau = tau[begin:end]
        local_response = response[begin:end]
        high, _, _ = balanced_high(local_p, local_tau)
        kernel = np.log(local_p.astype(np.float64)) + local_response
        minimum_kernel = min(minimum_kernel, float(np.min(kernel)))
        weighted = kernel / local_p.astype(np.float64)
        total_high += known * float(np.sum(weighted[high]) / np.sum(weighted))
        total_cases += known
    return total_high, total_cases - total_high, minimum_kernel


def summarize(
    p: np.ndarray,
    tau: np.ndarray,
    response: np.ndarray,
):
    tau_float = tau.astype(np.float64)
    logp = np.log(p.astype(np.float64))
    denominator = float(np.dot(tau_float, tau_float))
    rows = []
    for index, ratio in enumerate(RATIOS):
        local_response = response[index]
        raw_high, raw_low, _ = allocation(p, tau, local_response)
        coefficient = float(np.dot(tau_float, local_response) / denominator)
        anchored = coefficient * (tau_float - logp)
        anchored_high, anchored_low, minimum_kernel = allocation(p, tau, anchored)
        rows.append(
            {
                "mean_ratio": float(ratio),
                "raw_allocation": [raw_high, raw_low],
                "c_through_origin": coefficient,
                "anchored_kernel_minimum": minimum_kernel,
                "anchored_allocation": (
                    [anchored_high, anchored_low] if minimum_kernel > 0.0 else None
                ),
            }
        )
    return rows


def build_family(
    population_cache: Path,
    small_cutoff: int,
    validation_points: int,
):
    started = perf_counter()
    limit, all_primes, all_tau, reference_l, _ = load_population_cache(population_cache)
    if limit != 100_000_000:
        raise ValueError("the production mean-shift audit requires limit=100000000")
    first = int(np.searchsorted(all_primes, 13))
    radii = sector_radii(all_primes)
    x = np.sqrt(radii)
    modules = all_primes[(all_primes >= 3) & (all_primes < small_cutoff)].astype(np.int64)
    x_grid, radius_grid = interpolation_grid(float(radii[first:].min()), float(radii.max()))

    family_size = RATIOS.size
    small_tables = np.empty((family_size, radius_grid.size, modules.size), dtype=np.float64)
    cumulants = np.empty((family_size, all_primes.size, 4), dtype=np.float64)
    grid_diagnostics = []
    baseline_grid = None

    for family_index, ratio in enumerate(RATIOS):
        print(
            f"Building mean ratio r={ratio:g} grids "
            f"({radius_grid.size} radii, {modules.size} exact moduli)...",
            flush=True,
        )
        table, grid_cumulants, diagnostics = build_mean_shift_grid(
            radius_grid,
            modules,
            float(ratio),
        )
        small_tables[family_index] = table
        if baseline_grid is None:
            baseline_grid = diagnostics[:, 1].copy()
        for order in range(4):
            cumulants[family_index, :, order] = CubicSpline(
                x_grid,
                grid_cumulants[:, order],
            )(x)
        attainable = diagnostics[:, 4] == 0.0
        gamma_values = diagnostics[attainable, 0]
        grid_diagnostics.append(
            {
                "mean_ratio": float(ratio),
                "projected_low_grid_points": int(np.sum(diagnostics[:, 4] < 0.0)),
                "projected_high_grid_points": int(np.sum(diagnostics[:, 4] > 0.0)),
                "maximum_attained_mean_error": float(
                    np.max(np.abs(diagnostics[attainable, 3] - diagnostics[attainable, 2]))
                ),
                "gamma_minimum": float(np.min(gamma_values)),
                "gamma_maximum": float(np.max(gamma_values)),
            }
        )

    rng = np.random.default_rng(20260912)
    small_audit = []
    for family_index, ratio in enumerate(RATIOS):
        errors = []
        for _ in range(validation_points):
            index = int(rng.integers(first, all_primes.size))
            module_index = int(rng.integers(0, modules.size))
            a = int(modules[module_index])
            approximate = float(
                np.interp(x[index], x_grid, small_tables[family_index, :, module_index])
            )
            exact = float(exact_tilted_log_filter(float(radii[index]), a, float(ratio)))
            errors.append(abs(exact - approximate))
        small_audit.append(
            {
                "mean_ratio": float(ratio),
                "n": len(errors),
                "max_abs": float(max(errors)),
                "mean_abs": float(np.mean(errors)),
                "p99_abs": float(np.quantile(errors, 0.99)),
            }
        )
        print(
            f"small-grid audit r={ratio:g}: max={max(errors):.3e} "
            f"p99={np.quantile(errors, .99):.3e}",
            flush=True,
        )

    large_audit = []
    large_modules = all_primes[all_primes >= small_cutoff]
    large_lower = max(first, int(np.searchsorted(all_primes, small_cutoff + 1)))
    for family_index, ratio in enumerate(RATIOS):
        errors = []
        for _ in range(validation_points):
            index = int(rng.integers(large_lower, all_primes.size))
            cap = int(all_primes[index] - 1)
            target = int(math.exp(rng.uniform(math.log(small_cutoff), math.log(cap))))
            module_index = int(np.searchsorted(large_modules, target, side="right") - 1)
            if module_index < 0:
                continue
            a = int(large_modules[module_index])
            approximate = float(
                cumulant_log_filter_general(a, *cumulants[family_index, index])
            )
            exact = float(exact_tilted_log_filter(float(radii[index]), a, float(ratio)))
            errors.append(abs(exact - approximate))
        large_audit.append(
            {
                "mean_ratio": float(ratio),
                "n": len(errors),
                "max_abs": float(max(errors)),
                "mean_abs": float(np.mean(errors)),
                "p99_abs": float(np.quantile(errors, 0.99)),
            }
        )
        print(
            f"large-modulus audit r={ratio:g}: max={max(errors):.3e} "
            f"p99={np.quantile(errors, .99):.3e}",
            flush=True,
        )

    print("Auditing finite-support projections at the lower endpoint...", flush=True)
    # Only very small exponents can hit a support endpoint.  Vectorized cubic
    # interpolation first verifies that no candidate occurs above 10^4; the
    # exact solver is then applied to every p<10^4, where the boundary lies.
    baseline_all = CubicSpline(x_grid, baseline_grid)(x[first:])
    maximum_all = np.ceil(radii[first:]).astype(np.int64) - 1
    early_stop = int(np.searchsorted(all_primes, 10_000))
    projected_low = np.zeros(family_size, dtype=np.int64)
    projected_high = np.zeros(family_size, dtype=np.int64)
    for family_index, ratio in enumerate(RATIOS):
        approximate_boundary = (ratio * baseline_all <= 2.000001) | (
            ratio * baseline_all >= maximum_all.astype(np.float64) - 0.000001
        )
        if np.any(approximate_boundary[early_stop - first :]):
            raise AssertionError("unexpected mean-shift support projection above p=10000")
        for index in range(first, early_stop):
            _, _, _, _, status = solve_mean_tilt(float(radii[index]), float(ratio))
            if status < 0:
                projected_low[family_index] += 1
            elif status > 0:
                projected_high[family_index] += 1

    print("Rebuilding the exact SPF sieve for limit=100000000...", flush=True)
    least_prime, rebuilt_primes = _linear_spf_sieve(limit, _prime_capacity(limit))
    if not np.array_equal(rebuilt_primes, all_primes):
        raise RuntimeError("population and rebuilt prime arrays disagree")
    prime_index = np.full(limit, -1, dtype=np.int32)
    prime_index[all_primes] = np.arange(all_primes.size, dtype=np.int32)

    print("Accumulating the complete mean-shift family...", flush=True)
    effective, response, checks, contributions = accumulate_family(
        limit,
        all_primes,
        least_prime,
        prime_index,
        x,
        x_grid,
        small_tables,
        cumulants,
    )
    count_difference = int(
        np.max(np.abs(effective.astype(np.int32) - reference_l.astype(np.int32)))
    )
    if count_difference:
        raise AssertionError(f"active-modulus counts differ by as much as {count_difference}")

    mean_audit = []
    for index, ratio in enumerate(RATIOS):
        diagnostic = grid_diagnostics[index]
        mean_audit.append(
            {
                "mean_ratio": float(ratio),
                "projected_low_exponents": int(projected_low[index]),
                "projected_high_exponents": int(projected_high[index]),
                "maximum_attained_mean_error": diagnostic["maximum_attained_mean_error"],
                "gamma_minimum": diagnostic["gamma_minimum"],
                "gamma_maximum": diagnostic["gamma_maximum"],
            }
        )

    metadata = {
        "limit": int(limit),
        "prime_exponents_from_13": int(all_primes.size - first),
        "small_cutoff": int(small_cutoff),
        "radius_grid_points": int(radius_grid.size),
        "progression_checks": int(checks),
        "active_pairs": int(contributions),
        "count_max_error": count_difference,
        "mean_shift_audit": mean_audit,
        "grid_diagnostics": grid_diagnostics,
        "small_grid_audit": small_audit,
        "large_modulus_audit": large_audit,
        "wall_seconds": perf_counter() - started,
    }
    return all_primes[first:], all_tau[first:], response[:, first:], metadata


def save_cache(path: Path, p, tau, response, metadata):
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("wb") as handle:
        np.savez(
            handle,
            format_version=np.array([1], dtype=np.uint16),
            p=p,
            tau=tau,
            response=response,
            ratios=RATIOS,
            metadata=np.array([json.dumps(metadata, sort_keys=True)]),
        )


def load_cache(path: Path):
    with np.load(path, allow_pickle=False) as archive:
        if not np.array_equal(archive["ratios"], RATIOS):
            raise AssertionError("mean-ratio grid differs from the production specification")
        return (
            archive["p"].copy(),
            archive["tau"].copy(),
            archive["response"].copy(),
            json.loads(str(archive["metadata"][0])),
        )


def assert_close(label: str, actual: float, expected: float, tolerance: float) -> None:
    error = abs(actual - expected)
    if error > tolerance:
        raise AssertionError(
            f"{label}: actual={actual:.15g}, expected={expected:.15g}, error={error:.3g}"
        )
    print(f"PASS {label}: {actual:.12g}")


def verify_reference(result: dict, reference_path: Path) -> None:
    reference = json.loads(reference_path.read_text(encoding="utf-8"))
    tolerance = reference["tolerance"]
    for actual, expected in zip(result["mean_shift_full_1e8"], reference["mean_shift_full_1e8"], strict=True):
        if actual["mean_ratio"] != expected["mean_ratio"]:
            raise AssertionError("mean-ratio reference grid is misaligned")
        ratio = actual["mean_ratio"]
        assert_close(
            f"r={ratio:g} raw high",
            actual["raw_allocation"][0],
            expected["raw_high"],
            tolerance["allocation"],
        )
        audit = next(
            row
            for row in result["calculation"]["mean_shift_audit"]
            if row["mean_ratio"] == ratio
        )
        if audit["projected_low_exponents"] != expected["projected_low_exponents"]:
            raise AssertionError(f"r={ratio:g} low-end projection count changed")
        if audit["projected_high_exponents"] != expected["projected_high_exponents"]:
            raise AssertionError(f"r={ratio:g} high-end projection count changed")
        assert_close(
            f"r={ratio:g} c",
            actual["c_through_origin"],
            expected["c_through_origin"],
            tolerance["coefficient"],
        )
        assert_close(
            f"r={ratio:g} anchored high",
            actual["anchored_allocation"][0],
            expected["anchored_high"],
            tolerance["allocation"],
        )
    control = result["baseline_principal_census_control"]
    if control["maximum_absolute_H_difference"] > tolerance["principal_H_control"]:
        raise AssertionError("r=1 does not reproduce the principal census")
    print(
        "PASS r=1 principal H control: "
        f"{control['maximum_absolute_H_difference']:.3e}"
    )


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--population-cache", type=Path, default=Path("population_1e8.npz"))
    parser.add_argument("--main-cache", type=Path, default=Path("structural_census_1e8.npz"))
    parser.add_argument("--cache", type=Path, default=Path("sector_prior_mean_shift_1e8.npz"))
    parser.add_argument(
        "--output",
        type=Path,
        default=Path("results_python/sector_prior_mean_shift.json"),
    )
    parser.add_argument(
        "--reference",
        type=Path,
        default=Path("reference_results/sector_prior_mean_shift.json"),
    )
    parser.add_argument("--small-cutoff", type=int, default=20000)
    parser.add_argument("--validation-points", type=int, default=300)
    parser.add_argument("--rebuild", action="store_true")
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    if args.rebuild or not args.cache.is_file():
        family = build_family(args.population_cache, args.small_cutoff, args.validation_points)
        save_cache(args.cache, *family)
        p, tau, response, metadata = family
    else:
        p, tau, response, metadata = load_cache(args.cache)

    rows = summarize(p, tau, response)
    baseline_index = int(np.where(RATIOS == 1.0)[0][0])
    with np.load(args.main_cache, allow_pickle=False) as archive:
        main_p = archive["p"]
        main_response = archive["H"]
        if not np.array_equal(main_p, p):
            raise AssertionError("mean-shift census and principal census are not aligned")
        difference = response[baseline_index] - main_response
        tau_float = tau.astype(np.float64)
        control = {
            "maximum_absolute_H_difference": float(np.max(np.abs(difference))),
            "mean_absolute_H_difference": float(np.mean(np.abs(difference))),
            "projected_c_difference": float(
                np.dot(tau_float, difference) / np.dot(tau_float, tau_float)
            ),
        }

    result = {
        "format_version": "1.8.4",
        "question": "Is the structural redistribution finely tuned to the cross-sector center of mass?",
        "definition": "w_n(r) proportional to n^gamma(p,r) w_n, with E_r[n]=r E_0[n] whenever feasible",
        "support_boundary_rule": "project an infeasible requested mean to the nearest endpoint of the finite n-support",
        "mean_shift_full_1e8": rows,
        "calculation": metadata,
        "baseline_principal_census_control": control,
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    verify_reference(result, args.reference)

    for row in rows:
        raw = row["raw_allocation"]
        anchored = row["anchored_allocation"]
        print(
            f"r={row['mean_ratio']:.2f} raw={raw[0]:.6f}/{raw[1]:.6f} "
            f"c={row['c_through_origin']:.12f} "
            f"anchored={anchored[0]:.6f}/{anchored[1]:.6f} "
            f"min_kernel={row['anchored_kernel_minimum']:.6f}"
        )
    print(
        "r=1 principal max_abs_H_difference="
        f"{control['maximum_absolute_H_difference']:.3e}"
    )
    print(f"results={args.output}")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/audit_sector_prior_sensitivity.py <==
#!/usr/bin/env python3
"""Secondary stress tests of the benchmark's cross-sector measure.

The extreme alternative varies the strength of the permutation quotient,

    w_n(alpha) proportional to
      (R_p-n)^(n-1) / ((n-1)! (n!)^alpha),

for alpha in {0,.25,.5,.75,1} over every prime exponent 13<=p<10^8 and
every active prime modulus a<p.  A secondary finite-range audit applies the
local tilts n^gamma w_n for gamma in {-1,-.5,0,.5,1} below 10^6.

All variants share the active set, singleton formula, local survival rule,
modular aggregation, and Wagstaff-balanced regions.  The code traverses the
active order progressions once per family and evaluates every family member
on that common arithmetic support.
"""

from __future__ import annotations

import argparse
import json
import math
from pathlib import Path
from time import perf_counter

import numpy as np
from numba import njit, prange
from scipy.interpolate import CubicSpline

from analyze_structural_model import INTERVALS, balanced_high
from build_structural_census import interpolation_grid
from mersenne_core import (
    _linear_spf_sieve,
    _order_of_two,
    _prime_capacity,
    load_population_cache,
)
from structural_model import TAIL_LOG_CUTOFF, sector_radii


ALPHAS = np.array((0.0, 0.25, 0.50, 0.75, 1.0), dtype=np.float64)
GAMMAS = np.array((-1.0, -0.5, 0.0, 0.5, 1.0), dtype=np.float64)


@njit(cache=True)
def log_sector_weight(radius: float, n: int, alpha: float, gamma: float) -> float:
    """Unnormalized log weight for the two sensitivity families."""
    return (
        (n - 1.0) * math.log(radius - n)
        - math.lgamma(n)
        - alpha * math.lgamma(n + 1.0)
        + gamma * math.log(n)
    )


@njit(cache=True)
def log_weight_ratio(radius: float, n: int, alpha: float, gamma: float) -> float:
    """Return log(w_(n+1)/w_n) without subtracting large log weights."""
    return (
        n * math.log(radius - n - 1.0)
        - (n - 1.0) * math.log(radius - n)
        - math.log(n)
        - alpha * math.log(n + 1.0)
        + gamma * (math.log(n + 1.0) - math.log(n))
    )


@njit(cache=True)
def support_bounds(radius: float, alpha: float, gamma: float):
    """Locate the discrete mode and the common exp(-44) retained support."""
    maximum_n = int(math.ceil(radius)) - 1
    if maximum_n <= 2:
        return 2, 2, 2, log_sector_weight(radius, 2, alpha, gamma)

    left = 2
    right = maximum_n
    while left < right:
        middle = (left + right) // 2
        if middle < maximum_n and log_weight_ratio(radius, middle, alpha, gamma) > 0.0:
            left = middle + 1
        else:
            right = middle
    mode = left
    peak = log_sector_weight(radius, mode, alpha, gamma)

    low = mode
    while low > 2:
        candidate = log_sector_weight(radius, low - 1, alpha, gamma)
        if candidate - peak <= TAIL_LOG_CUTOFF:
            break
        low -= 1
    high = mode
    while high < maximum_n:
        candidate = log_sector_weight(radius, high + 1, alpha, gamma)
        if candidate - peak <= TAIL_LOG_CUTOFF:
            break
        high += 1
    return low, high, mode, peak


@njit(cache=True)
def exact_log_filter_general(radius: float, a: int, alpha: float, gamma: float) -> float:
    """Full retained-support evaluation of one local log filter."""
    low, high, _, peak = support_bounds(radius, alpha, gamma)
    q_int = a - 1
    q = float(q_int)
    log_q = math.log(q)
    minus_log_r = -math.log1p(-1.0 / q)

    # When even the lowest retained sector is saturated, the error in log F
    # is below exp(-44).  The second bound also controls the gcd correction.
    main_bound = (low - 1.0) * minus_log_r - log_q
    correction_bound = (low - 3.0) * log_q
    if main_bound > 44.0 and correction_bound > 44.0:
        return log_q

    norm = 0.0
    singleton_sum = 0.0
    log_main = math.log1p(-1.0 / q)
    for n in range(low, high + 1):
        weight = math.exp(log_sector_weight(radius, n, alpha, gamma) - peak)
        main = math.exp((n - 1.0) * log_main)
        gcd_term = math.gcd(n, q_int) - 1
        correction = 0.0
        if gcd_term:
            correction = gcd_term * math.exp(-(n - 1.0) * log_q)
            if (n - 1) & 1:
                correction = -correction
        norm += weight
        singleton_sum += weight * (main + correction)
    mean_singleton = singleton_sum / norm
    mean_survival = 1.0 / q + (1.0 - 1.0 / q) * mean_singleton
    return -math.log(mean_survival)


@njit(cache=True)
def stable_cumulants(radius: float, alpha: float, gamma: float):
    """First four cumulants of n-1, using centered two-pass summation."""
    low, high, _, peak = support_bounds(radius, alpha, gamma)
    norm = 0.0
    first = 0.0
    for n in range(low, high + 1):
        weight = math.exp(log_sector_weight(radius, n, alpha, gamma) - peak)
        norm += weight
        first += weight * (n - 1.0)
    mean = first / norm

    second = 0.0
    third = 0.0
    fourth_central = 0.0
    for n in range(low, high + 1):
        weight = math.exp(log_sector_weight(radius, n, alpha, gamma) - peak)
        centered = (n - 1.0) - mean
        square = centered * centered
        second += weight * square
        third += weight * square * centered
        fourth_central += weight * square * square
    variance = second / norm
    return (
        mean,
        variance,
        third / norm,
        fourth_central / norm - 3.0 * variance * variance,
    )


@njit(cache=True, parallel=True)
def build_parameter_grid(
    radius_grid: np.ndarray,
    modules: np.ndarray,
    alpha: float,
    gamma: float,
):
    """Build exact small-modulus filters and large-modulus cumulants."""
    table = np.empty((radius_grid.size, modules.size), dtype=np.float64)
    cumulants = np.empty((radius_grid.size, 4), dtype=np.float64)
    for index in prange(radius_grid.size):
        radius = float(radius_grid[index])
        low, high, _, peak = support_bounds(radius, alpha, gamma)

        # Compute the denominator and centered cumulants once per radius.  The
        # same retained sector support is then reused for every small modulus.
        weights = np.empty(high - low + 1, dtype=np.float64)
        norm = 0.0
        first = 0.0
        for n in range(low, high + 1):
            weight = math.exp(log_sector_weight(radius, n, alpha, gamma) - peak)
            weights[n - low] = weight
            norm += weight
            first += weight * (n - 1.0)
        mean = first / norm
        second = 0.0
        third = 0.0
        fourth_central = 0.0
        for n in range(low, high + 1):
            weight = weights[n - low]
            centered = (n - 1.0) - mean
            square = centered * centered
            second += weight * square
            third += weight * square * centered
            fourth_central += weight * square * square
        variance = second / norm
        cumulants[index, 0] = mean
        cumulants[index, 1] = variance
        cumulants[index, 2] = third / norm
        cumulants[index, 3] = fourth_central / norm - 3.0 * variance * variance

        for module_index in range(modules.size):
            a = int(modules[module_index])
            q_int = a - 1
            q = float(q_int)
            log_q = math.log(q)
            log_main = math.log1p(-1.0 / q)
            main_bound = -(low - 1.0) * log_main - log_q
            correction_bound = (low - 3.0) * log_q
            if main_bound > 44.0 and correction_bound > 44.0:
                table[index, module_index] = log_q
                continue

            singleton_sum = 0.0
            for n in range(low, high + 1):
                weight = weights[n - low]
                main = math.exp((n - 1.0) * log_main)
                gcd_term = math.gcd(n, q_int) - 1
                correction = 0.0
                if gcd_term:
                    correction = gcd_term * math.exp(-(n - 1.0) * log_q)
                    if (n - 1) & 1:
                        correction = -correction
                singleton_sum += weight * (main + correction)
            mean_singleton = singleton_sum / norm
            survival = 1.0 / q + (1.0 - 1.0 / q) * mean_singleton
            table[index, module_index] = -math.log(survival)
    return table, cumulants


@njit(cache=True)
def cumulant_log_filter_general(
    a: int,
    k1: float,
    k2: float,
    k3: float,
    k4: float,
) -> float:
    q = float(a - 1)
    z = math.log1p(-1.0 / q)
    log_singleton = k1 * z + 0.5 * k2 * z**2 + (k3 / 6.0) * z**3 + (k4 / 24.0) * z**4
    singleton = 0.0 if log_singleton < -745.0 else math.exp(log_singleton)
    survival = 1.0 / q + (1.0 - 1.0 / q) * singleton
    return -math.log(survival)


@njit(cache=True)
def accumulate_family(
    limit: int,
    primes: np.ndarray,
    least_prime: np.ndarray,
    prime_index: np.ndarray,
    x: np.ndarray,
    x_grid: np.ndarray,
    small_tables: np.ndarray,
    cumulants: np.ndarray,
):
    """Traverse the active arithmetic support once for the whole family."""
    family_size = small_tables.shape[0]
    small_count = small_tables.shape[2]
    effective = np.zeros(primes.size, dtype=np.uint16)
    response = np.zeros((family_size, primes.size), dtype=np.float64)
    checks = np.int64(0)
    contributions = np.int64(0)

    for modulus_index in range(1, primes.size):
        a = int(primes[modulus_index])
        order = _order_of_two(a, least_prime)
        candidate = a + order
        while candidate < limit:
            checks += 1
            index = int(prime_index[candidate])
            if index >= 0:
                position = np.searchsorted(x_grid, x[index])
                if position <= 0:
                    lower = upper = 0
                    fraction = 0.0
                elif position >= x_grid.size:
                    lower = upper = x_grid.size - 1
                    fraction = 0.0
                else:
                    lower = position - 1
                    upper = position
                    fraction = (x[index] - x_grid[lower]) / (x_grid[upper] - x_grid[lower])

                for family_index in range(family_size):
                    if modulus_index - 1 < small_count:
                        lower_value = small_tables[family_index, lower, modulus_index - 1]
                        upper_value = small_tables[family_index, upper, modulus_index - 1]
                        value = lower_value + (upper_value - lower_value) * fraction
                    else:
                        k1 = cumulants[family_index, index, 0]
                        k2 = cumulants[family_index, index, 1]
                        k3 = cumulants[family_index, index, 2]
                        k4 = cumulants[family_index, index, 3]
                        value = cumulant_log_filter_general(a, k1, k2, k3, k4)
                    response[family_index, index] += value
                effective[index] += 1
                contributions += 1
            candidate += order
    return effective, response, checks, contributions


def allocation_prefix(
    p: np.ndarray,
    tau: np.ndarray,
    response: np.ndarray,
    upper: int,
):
    """Condition on the published interval totals below ``upper``."""
    total_high = 0.0
    total_cases = 0
    minimum_kernel = math.inf
    for lower, interval_upper, known, _, _ in INTERVALS:
        if interval_upper > upper:
            break
        begin, end = np.searchsorted(p, (lower, interval_upper))
        local_p = p[begin:end]
        local_tau = tau[begin:end]
        local_response = response[begin:end]
        high, _, baseline = balanced_high(local_p, local_tau)
        kernel = np.log(local_p.astype(np.float64)) + local_response
        minimum_kernel = min(minimum_kernel, float(np.min(kernel)))
        raw = kernel / local_p.astype(np.float64)
        total_high += known * float(np.sum(raw[high]) / np.sum(raw))
        total_cases += known
    return total_high, total_cases - total_high, minimum_kernel


def family_summary(
    p: np.ndarray,
    tau: np.ndarray,
    response: np.ndarray,
    parameters: np.ndarray,
    parameter_name: str,
    upper: int,
):
    end = int(np.searchsorted(p, upper))
    local_p = p[:end]
    local_tau = tau[:end]
    tau_float = local_tau.astype(np.float64)
    logp = np.log(local_p.astype(np.float64))
    denominator = float(np.dot(tau_float, tau_float))
    rows = []
    for index, parameter in enumerate(parameters):
        local_response = response[index, :end]
        raw_high, raw_low, _ = allocation_prefix(
            local_p,
            local_tau,
            local_response,
            upper,
        )
        coefficient = float(np.dot(tau_float, local_response) / denominator)
        anchored_response = coefficient * (tau_float - logp)
        anchored_high, anchored_low, minimum_kernel = allocation_prefix(
            local_p,
            local_tau,
            anchored_response,
            upper,
        )
        rows.append(
            {
                parameter_name: float(parameter),
                "raw_allocation": [raw_high, raw_low],
                "c_through_origin": coefficient,
                "anchored_kernel_minimum": minimum_kernel,
                "anchored_allocation": (
                    [anchored_high, anchored_low] if minimum_kernel > 0.0 else None
                ),
            }
        )
    return rows


def build_family(
    population_cache: Path,
    limit: int,
    parameters: np.ndarray,
    parameter_name: str,
    small_cutoff: int,
    validation_points: int,
):
    started = perf_counter()
    full_limit, all_primes, all_tau, all_reference_l, _ = load_population_cache(population_cache)
    if limit > full_limit:
        raise ValueError("requested limit exceeds the population cache")
    stop = int(np.searchsorted(all_primes, limit))
    primes = all_primes[:stop].copy()
    tau = all_tau[:stop].copy()
    reference_l = all_reference_l[:stop].copy()
    first = int(np.searchsorted(primes, 13))
    radii = sector_radii(primes)
    x = np.sqrt(radii)
    modules = primes[(primes >= 3) & (primes < small_cutoff)].astype(np.int64)
    x_grid, radius_grid = interpolation_grid(float(radii[first:].min()), float(radii.max()))

    family_size = parameters.size
    small_tables = np.empty(
        (family_size, radius_grid.size, modules.size),
        dtype=np.float64,
    )
    cumulants = np.empty((family_size, primes.size, 4), dtype=np.float64)
    small_audit = []
    small_rng = np.random.default_rng(20260911 + limit)
    for family_index, parameter in enumerate(parameters):
        alpha = float(parameter) if parameter_name == "alpha" else 1.0
        gamma = float(parameter) if parameter_name == "gamma" else 0.0
        print(
            f"Building {parameter_name}={parameter:g} grids "
            f"({radius_grid.size} radii, {modules.size} exact moduli)...",
            flush=True,
        )
        table, grid_cumulants = build_parameter_grid(radius_grid, modules, alpha, gamma)
        small_tables[family_index] = table
        for order in range(4):
            cumulants[family_index, :, order] = CubicSpline(
                x_grid,
                grid_cumulants[:, order],
            )(x)

        small_errors = []
        for _ in range(validation_points):
            index = int(small_rng.integers(first, primes.size))
            module_index = int(small_rng.integers(0, modules.size))
            a = int(modules[module_index])
            approximate = float(np.interp(x[index], x_grid, table[:, module_index]))
            exact = float(exact_log_filter_general(float(radii[index]), a, alpha, gamma))
            small_errors.append(abs(exact - approximate))
        small_audit.append(
            {
                parameter_name: float(parameter),
                "n": len(small_errors),
                "max_abs": float(max(small_errors)),
                "mean_abs": float(np.mean(small_errors)),
                "p99_abs": float(np.quantile(small_errors, 0.99)),
            }
        )
        print(
            f"small-grid audit {parameter_name}={parameter:g}: "
            f"max={max(small_errors):.3e} p99={np.quantile(small_errors, .99):.3e}",
            flush=True,
        )

    rng = np.random.default_rng(20260910 + limit)
    audit = []
    large_modules = primes[primes >= small_cutoff]
    lower_index = max(first, int(np.searchsorted(primes, small_cutoff + 1)))
    for family_index, parameter in enumerate(parameters):
        alpha = float(parameter) if parameter_name == "alpha" else 1.0
        gamma = float(parameter) if parameter_name == "gamma" else 0.0
        errors = []
        for _ in range(validation_points):
            index = int(rng.integers(lower_index, primes.size))
            cap = int(primes[index] - 1)
            target = int(math.exp(rng.uniform(math.log(small_cutoff), math.log(cap))))
            module_index = int(np.searchsorted(large_modules, target, side="right") - 1)
            if module_index < 0:
                continue
            a = int(large_modules[module_index])
            exact = float(exact_log_filter_general(float(radii[index]), a, alpha, gamma))
            approx = float(cumulant_log_filter_general(a, *cumulants[family_index, index]))
            errors.append(abs(exact - approx))
        audit.append(
            {
                parameter_name: float(parameter),
                "n": len(errors),
                "max_abs": float(max(errors)),
                "mean_abs": float(np.mean(errors)),
                "p99_abs": float(np.quantile(errors, 0.99)),
            }
        )
        print(
            f"cumulant audit {parameter_name}={parameter:g}: "
            f"max={max(errors):.3e} p99={np.quantile(errors, .99):.3e}",
            flush=True,
        )

    print(f"Rebuilding the exact SPF sieve for limit={limit}...", flush=True)
    least_prime, rebuilt_primes = _linear_spf_sieve(limit, _prime_capacity(limit))
    if not np.array_equal(rebuilt_primes, primes):
        raise RuntimeError("population and rebuilt prime arrays disagree")
    prime_index = np.full(limit, -1, dtype=np.int32)
    prime_index[primes] = np.arange(primes.size, dtype=np.int32)

    print(f"Accumulating the complete {parameter_name} family...", flush=True)
    effective, response, checks, contributions = accumulate_family(
        limit,
        primes,
        least_prime,
        prime_index,
        x,
        x_grid,
        small_tables,
        cumulants,
    )
    difference = int(
        np.max(np.abs(effective.astype(np.int32) - reference_l.astype(np.int32)))
    )
    if difference:
        raise AssertionError(f"active-modulus counts differ by as much as {difference}")
    metadata = {
        "limit": int(limit),
        "prime_exponents_from_13": int(primes.size - first),
        "small_cutoff": int(small_cutoff),
        "radius_grid_points": int(radius_grid.size),
        "progression_checks": int(checks),
        "active_pairs": int(contributions),
        "count_max_error": difference,
        "small_grid_audit": small_audit,
        "cumulant_audit": audit,
        "wall_seconds": perf_counter() - started,
    }
    return primes[first:], tau[first:], response[:, first:], metadata


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--population-cache", type=Path, default=Path("population_1e8.npz"))
    parser.add_argument("--main-cache", type=Path, default=Path("structural_census_1e8.npz"))
    parser.add_argument("--output", type=Path, default=Path("results_python/sector_prior_sensitivity.json"))
    parser.add_argument(
        "--reference",
        type=Path,
        default=Path("reference_results/sector_prior_sensitivity.json"),
    )
    parser.add_argument("--alpha-cache", type=Path, default=Path("sector_prior_alpha_1e8.npz"))
    parser.add_argument("--gamma-cache", type=Path, default=Path("sector_prior_gamma_1e6.npz"))
    parser.add_argument("--small-cutoff", type=int, default=10000)
    parser.add_argument("--validation-points", type=int, default=300)
    parser.add_argument("--rebuild", action="store_true")
    return parser.parse_args()


def assert_close(label: str, actual: float, expected: float, tolerance: float) -> None:
    error = abs(actual - expected)
    if error > tolerance:
        raise AssertionError(
            f"{label}: actual={actual:.15g}, expected={expected:.15g}, error={error:.3g}"
        )
    print(f"PASS {label}: {actual:.12g}")


def verify_frozen_reference(result: dict, reference_path: Path) -> None:
    reference = json.loads(reference_path.read_text(encoding="utf-8"))
    tolerances = reference["tolerance"]
    for actual, expected in zip(
        result["alpha_full_1e8"],
        reference["alpha_full_1e8"],
        strict=True,
    ):
        if actual["alpha"] != expected["alpha"]:
            raise AssertionError("alpha reference grid is misaligned")
        assert_close(
            f"alpha={actual['alpha']:.2f} raw high",
            actual["raw_allocation"][0],
            expected["raw_high"],
            tolerances["allocation"],
        )
        assert_close(
            f"alpha={actual['alpha']:.2f} c",
            actual["c_through_origin"],
            expected["c_through_origin"],
            tolerances["coefficient"],
        )
    for actual, expected in zip(
        result["gamma_local_tilt_1e6"],
        reference["gamma_local_tilt_1e6"],
        strict=True,
    ):
        if actual["gamma"] != expected["gamma"]:
            raise AssertionError("gamma reference grid is misaligned")
        assert_close(
            f"gamma={actual['gamma']:+.1f} raw high",
            actual["raw_allocation"][0],
            expected["raw_high"],
            tolerances["allocation"],
        )
        assert_close(
            f"gamma={actual['gamma']:+.1f} anchored high",
            actual["anchored_allocation"][0],
            expected["anchored_high"],
            tolerances["allocation"],
        )
    control = result["alpha_one_principal_census_control"]
    if control["maximum_absolute_H_difference"] > tolerances["principal_H_control"]:
        raise AssertionError("alpha=1 does not reproduce the principal census")
    print(
        "PASS alpha=1 principal H control: "
        f"{control['maximum_absolute_H_difference']:.3e}"
    )


def save_family_cache(path: Path, p, tau, response, parameters, parameter_name, metadata):
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("wb") as handle:
        np.savez(
            handle,
            format_version=np.array([1], dtype=np.uint16),
            p=p,
            tau=tau,
            response=response,
            parameters=parameters,
            parameter_name=np.array([parameter_name]),
            metadata=np.array([json.dumps(metadata, sort_keys=True)]),
        )


def load_family_cache(path: Path, expected_parameters: np.ndarray, parameter_name: str):
    with np.load(path, allow_pickle=False) as archive:
        if str(archive["parameter_name"][0]) != parameter_name:
            raise AssertionError(f"wrong parameter family in {path}")
        if not np.array_equal(archive["parameters"], expected_parameters):
            raise AssertionError(f"parameter grid differs in {path}")
        return (
            archive["p"].copy(),
            archive["tau"].copy(),
            archive["response"].copy(),
            json.loads(str(archive["metadata"][0])),
        )


def main() -> None:
    args = parse_args()
    if args.rebuild or not args.alpha_cache.is_file():
        alpha = build_family(
            args.population_cache,
            100_000_000,
            ALPHAS,
            "alpha",
            args.small_cutoff,
            args.validation_points,
        )
        save_family_cache(args.alpha_cache, *alpha[:3], ALPHAS, "alpha", alpha[3])
        alpha_p, alpha_tau, alpha_response, alpha_metadata = alpha
    else:
        alpha_p, alpha_tau, alpha_response, alpha_metadata = load_family_cache(
            args.alpha_cache, ALPHAS, "alpha"
        )

    if args.rebuild or not args.gamma_cache.is_file():
        gamma = build_family(
            args.population_cache,
            1_000_000,
            GAMMAS,
            "gamma",
            args.small_cutoff,
            args.validation_points,
        )
        save_family_cache(args.gamma_cache, *gamma[:3], GAMMAS, "gamma", gamma[3])
        gamma_p, gamma_tau, gamma_response, gamma_metadata = gamma
    else:
        gamma_p, gamma_tau, gamma_response, gamma_metadata = load_family_cache(
            args.gamma_cache, GAMMAS, "gamma"
        )

    alpha_rows = family_summary(
        alpha_p,
        alpha_tau,
        alpha_response,
        ALPHAS,
        "alpha",
        100_000_000,
    )
    gamma_rows = family_summary(
        gamma_p,
        gamma_tau,
        gamma_response,
        GAMMAS,
        "gamma",
        1_000_000,
    )
    alpha_control_1e5 = family_summary(
        alpha_p,
        alpha_tau,
        alpha_response,
        ALPHAS,
        "alpha",
        100_000,
    )

    alpha_one = int(np.where(ALPHAS == 1.0)[0][0])
    with np.load(args.main_cache, allow_pickle=False) as archive:
        main_p = archive["p"]
        main_response = archive["H"]
        if not np.array_equal(main_p, alpha_p):
            raise AssertionError("alpha census and principal census are not aligned")
        difference = alpha_response[alpha_one] - main_response
        main_control = {
            "maximum_absolute_H_difference": float(np.max(np.abs(difference))),
            "mean_absolute_H_difference": float(np.mean(np.abs(difference))),
            "projected_c_difference": float(
                np.dot(alpha_tau.astype(np.float64), difference)
                / np.dot(alpha_tau.astype(np.float64), alpha_tau.astype(np.float64))
            ),
        }

    result = {
        "format_version": "1.8.4",
        "question": "Is the high-S redistribution an artifact of the fully unordered cross-sector prior?",
        "alpha_definition": "w_n(alpha) proportional to (R_p-n)^(n-1)/((n-1)! (n!)^alpha)",
        "gamma_definition": "w_n(gamma) proportional to n^gamma w_n(alpha=1)",
        "alpha_full_1e8": alpha_rows,
        "alpha_finite_range_control_1e5": alpha_control_1e5,
        "gamma_local_tilt_1e6": gamma_rows,
        "alpha_calculation": alpha_metadata,
        "gamma_calculation": gamma_metadata,
        "alpha_one_principal_census_control": main_control,
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(json.dumps(result, indent=2, sort_keys=True) + "\n", encoding="utf-8")
    verify_frozen_reference(result, args.reference)

    for row in alpha_rows:
        raw = row["raw_allocation"]
        anchored = row["anchored_allocation"]
        anchored_text = "not-positive" if anchored is None else f"{anchored[0]:.6f}/{anchored[1]:.6f}"
        print(
            f"alpha={row['alpha']:.2f} raw={raw[0]:.6f}/{raw[1]:.6f} "
            f"c={row['c_through_origin']:.12f} anchored={anchored_text} "
            f"min_kernel={row['anchored_kernel_minimum']:.6f}"
        )
    for row in gamma_rows:
        raw = row["raw_allocation"]
        anchored = row["anchored_allocation"]
        print(
            f"gamma={row['gamma']:+.1f} raw={raw[0]:.6f}/{raw[1]:.6f} "
            f"c={row['c_through_origin']:.12f} "
            f"anchored={anchored[0]:.6f}/{anchored[1]:.6f}"
        )
    print(f"alpha=1 principal max_abs_H_difference={main_control['maximum_absolute_H_difference']:.3e}")
    print(f"results={args.output}")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/audit_singleton_geometry.py <==
#!/usr/bin/env python3
"""Audit observed singleton coordinates against exact CRT geometry."""

from __future__ import annotations

import argparse
import csv
import functools
import itertools
import json
import math
from collections import Counter
from fractions import Fraction
from pathlib import Path

import numpy as np


HERE = Path(__file__).resolve().parent
DEFAULT_DATA = HERE / "data" / "mersenne_factors_prime_p_lt_1200.csv"


def primes_below(limit: int) -> list[int]:
    sieve = bytearray(b"\x01") * limit
    if limit:
        sieve[0] = 0
    if limit > 1:
        sieve[1] = 0
    for value in range(2, math.isqrt(limit - 1) + 1):
        if sieve[value]:
            start = value * value
            sieve[start:limit:value] = b"\x00" * (((limit - 1 - start) // value) + 1)
    return [value for value, flag in enumerate(sieve) if flag]


ODD_PRIMES_BELOW_1200 = tuple(prime for prime in primes_below(1200) if prime > 2)


def integer_partitions(total: int, minimum: int = 1) -> list[tuple[int, ...]]:
    result: list[tuple[int, ...]] = []

    def visit(remaining: int, lower: int, prefix: tuple[int, ...]) -> None:
        if remaining == 0:
            result.append(prefix)
            return
        for part in range(lower, remaining + 1):
            visit(remaining - part, part, prefix + (part,))

    visit(total, minimum, ())
    return result


@functools.lru_cache(maxsize=None)
def set_partitions(size: int) -> tuple[tuple[tuple[int, ...], ...], ...]:
    """All set partitions of range(size), in a canonical block order."""
    if size == 0:
        return ((),)
    previous = set_partitions(size - 1)
    value = size - 1
    result: list[tuple[tuple[int, ...], ...]] = []
    for partition in previous:
        result.append(partition + ((value,),))
        for index in range(len(partition)):
            blocks = list(partition)
            blocks[index] = blocks[index] + (value,)
            result.append(tuple(blocks))
    return tuple(result)


def coordinate_partition_count(n: int, shape: tuple[int, ...]) -> int:
    multiplicities = Counter(shape)
    denominator = math.prod(math.factorial(size) for size in shape)
    denominator *= math.prod(math.factorial(count) for count in multiplicities.values())
    return math.factorial(n) // denominator


@functools.lru_cache(maxsize=None)
def injective_linear_count(h: int, coefficients: tuple[int, ...]) -> int:
    """Count distinct x_j mod h satisfying sum(c_j*x_j)=0 mod h."""
    total = 0
    for partition in set_partitions(len(coefficients)):
        merged = [sum(coefficients[index] for index in block) for block in partition]
        solutions = math.gcd(h, *merged) * h ** (len(merged) - 1)
        moebius = math.prod(
            (-1) ** (len(block) - 1) * math.factorial(len(block) - 1)
            for block in partition
        )
        total += moebius * solutions
    if total < 0:
        raise AssertionError("negative injective count")
    return total


@functools.lru_cache(maxsize=None)
def singleton_distribution(a: int, n: int) -> tuple[int, ...]:
    """Exact counts indexed by the number of singleton coordinates."""
    h = a - 1
    counts = [0] * (n + 1)
    for shape in integer_partitions(n):
        singleton_coordinates = sum(size == 1 for size in shape)
        counts[singleton_coordinates] += (
            coordinate_partition_count(n, shape)
            * injective_linear_count(h, shape)
        )
    if sum(counts) != h ** (n - 1):
        raise AssertionError(f"distribution does not sum to |Omega| for (a,n)=({a},{n})")
    return tuple(counts)


def brute_force_distribution(a: int, n: int) -> tuple[int, ...]:
    """Small independent enumeration used only for internal self-checks."""
    counts = [0] * (n + 1)
    residues = range(1, a)
    for prefix in itertools.product(residues, repeat=n - 1):
        product = math.prod(prefix) % a
        last = pow(product, -1, a)
        assignment = (*prefix, last)
        occupancy = Counter(assignment)
        singleton_coordinates = sum(
            multiplicity for multiplicity in occupancy.values() if multiplicity == 1
        )
        counts[singleton_coordinates] += 1
    return tuple(counts)


def closed_form_mean(a: int, n: int) -> Fraction:
    h = a - 1
    singleton_numerator = (
        (h - 1) ** (n - 1)
        + (-1) ** (n - 1) * (math.gcd(n, h) - 1)
    )
    return Fraction(n * singleton_numerator, h ** (n - 1))


def load_records(path: Path) -> list[tuple[int, tuple[int, ...]]]:
    records: list[tuple[int, tuple[int, ...]]] = []
    with path.open(newline="", encoding="ascii") as handle:
        for row in csv.DictReader(handle):
            exponent = int(row["p"])
            factors = tuple(int(value) for value in row["prime_factors_with_multiplicity"].split(";"))
            if len(factors) != int(row["omega"]):
                raise ValueError(f"Omega mismatch for p={exponent}")
            if math.prod(factors) != (1 << exponent) - 1:
                raise ValueError(f"factor product mismatch for p={exponent}")
            records.append((exponent, factors))
    if (
        len(records) != 143
        or sum(exponent < 500 for exponent, _ in records) != 53
        or sum(exponent < 1000 for exponent, _ in records) != 117
    ):
        raise ValueError("unexpected singleton-diagnostic population")
    return records


def effective_moduli(exponent: int) -> tuple[int, ...]:
    return tuple(
        modulus
        for modulus in ODD_PRIMES_BELOW_1200
        if modulus < exponent and pow(2, exponent - 1, modulus) == 1
    )


def summarize(
    records: list[tuple[int, tuple[int, ...]]], limit: int, lower: int = 0
) -> dict[str, object]:
    selected = [(p, factors) for p, factors in records if lower <= p < limit]
    observed_total = 0
    expected_terms: list[float] = []
    variance_terms: list[float] = []
    observed_histogram = Counter()
    expected_histogram = Counter()
    probability_vectors: list[np.ndarray] = []
    pair_count = 0

    for exponent, factors in selected:
        n = len(factors)
        for modulus in effective_moduli(exponent):
            pair_count += 1
            residues = [factor % modulus for factor in factors]
            occupancy = Counter(residues)
            singleton_observed = sum(
                multiplicity
                for multiplicity in occupancy.values()
                if multiplicity == 1
            )
            observed_total += singleton_observed
            observed_histogram[singleton_observed] += 1

            distribution = singleton_distribution(modulus, n)
            denominator = (modulus - 1) ** (n - 1)
            mean = sum(
                Fraction(singletons * count, denominator)
                for singletons, count in enumerate(distribution)
            )
            if mean != closed_form_mean(modulus, n):
                raise AssertionError(f"closed-form mean mismatch for (a,n)=({modulus},{n})")
            second = sum(
                Fraction(singletons**2 * count, denominator)
                for singletons, count in enumerate(distribution)
            )
            expected_terms.append(float(mean))
            variance_terms.append(float(second - mean * mean))
            probabilities = np.asarray(distribution, dtype=np.float64) / float(denominator)
            probabilities /= probabilities.sum()
            probability_vectors.append(probabilities)
            for singletons, probability in enumerate(probabilities):
                if probability:
                    expected_histogram[singletons] += float(probability)

    aggregate = np.array([1.0], dtype=np.float64)
    for probabilities in probability_vectors:
        aggregate = np.convolve(aggregate, probabilities)
    aggregate /= aggregate.sum()

    expected_total = math.fsum(expected_terms)
    reference_sd = math.sqrt(math.fsum(variance_terms))
    residual = observed_total - expected_total
    support = np.arange(aggregate.size, dtype=np.float64)
    distance = abs(residual)
    centered_two_sided = float(
        np.sum(aggregate[np.abs(support - expected_total) >= distance - 1e-12])
    )
    lower_tail = float(np.sum(aggregate[: observed_total + 1]))
    upper_tail = float(np.sum(aggregate[observed_total:]))
    doubled_tail = min(1.0, 2.0 * min(lower_tail, upper_tail))
    return {
        "exponents": len(selected),
        "pairs": pair_count,
        "observed_total": observed_total,
        "expected_total": expected_total,
        "residual": residual,
        "sd": reference_sd,
        "z": residual / reference_sd,
        "centered_two_sided_p": centered_two_sided,
        "doubled_tail_p": doubled_tail,
        "observed_histogram": dict(sorted(observed_histogram.items())),
        "expected_histogram": dict(sorted(expected_histogram.items())),
    }


def verify_reference(summaries: dict[str, dict[str, object]]) -> None:
    expected_sizes = {
        "p < 500": (53, 243),
        "500 <= p < 1000": (64, 406),
        "1000 <= p < 1200": (26, 184),
        "p < 1000": (117, 649),
        "p < 1200": (143, 833),
    }
    for label, (exponents, pairs) in expected_sizes.items():
        summary = summaries[label]
        if summary["exponents"] != exponents or summary["pairs"] != pairs:
            raise AssertionError(f"unexpected sample size for {label}")
        if not (0.0 <= float(summary["centered_two_sided_p"]) <= 1.0):
            raise AssertionError(f"invalid p-value for {label}")

    expected_values = {
        "p < 500": (679, 675.5773749063395, 0.8198857539883087),
        "500 <= p < 1000": (1269, 1264.2445136213923, 0.7732458629653786),
        "1000 <= p < 1200": (621, 616.6114641014221, 0.7054618207698057),
        "p < 1000": (1948, 1939.8218885277317, 0.6953531644786780),
        "p < 1200": (2569, 2556.4333526291540, 0.5868776481651994),
    }
    for label, (observed, expected_mean, expected_p) in expected_values.items():
        summary = summaries[label]
        if summary["observed_total"] != observed:
            raise AssertionError(f"unexpected singleton total for {label}")
        if not math.isclose(
            float(summary["expected_total"]), expected_mean, rel_tol=0.0, abs_tol=5e-10
        ):
            raise AssertionError(f"unexpected singleton expectation for {label}")
        if not math.isclose(
            float(summary["centered_two_sided_p"]), expected_p, rel_tol=0.0, abs_tol=5e-10
        ):
            raise AssertionError(f"unexpected singleton p-value for {label}")


def print_summary(label: str, summary: dict[str, object]) -> None:
    print(
        f"{label:19s} #p={summary['exponents']:3d} #pairs={summary['pairs']:3d} "
        f"T_obs={summary['observed_total']:4d} E(T)={summary['expected_total']:.12f} "
        f"residual={summary['residual']:.12f} SD={summary['sd']:.12f} "
        f"z={summary['z']:.12f} p_centered={summary['centered_two_sided_p']:.12f}"
    )


def json_ready(summaries: dict[str, dict[str, object]]) -> dict[str, object]:
    return {
        "null_model": (
            "independent uniform CRT assignments in Omega_(a,n) across coprime "
            "active prime moduli, with each pair distribution counted exactly"
        ),
        "statistic": "total number of singleton coordinates",
        "interpretation": "finite-range geometry diagnostic, not a test of the survival map",
        "summaries": summaries,
    }


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--data", type=Path, default=DEFAULT_DATA)
    parser.add_argument("--output-json", type=Path)
    args = parser.parse_args()

    for modulus in (3, 5, 7):
        for n in range(2, 6):
            if singleton_distribution(modulus, n) != brute_force_distribution(modulus, n):
                raise AssertionError(f"brute-force mismatch for (a,n)=({modulus},{n})")

    records = load_records(args.data)
    summaries = {
        "p < 500": summarize(records, 500),
        "500 <= p < 1000": summarize(records, 1000, lower=500),
        "1000 <= p < 1200": summarize(records, 1200, lower=1000),
        "p < 1000": summarize(records, 1000),
        "p < 1200": summarize(records, 1200),
    }
    verify_reference(summaries)

    print("Exact CRT singleton-coordinate diagnostic")
    print("The exact pair distributions retain all within-vector dependence.")
    for label in ("p < 500", "500 <= p < 1000", "1000 <= p < 1200"):
        print_summary(label, summaries[label])
    print("\nPooled and nested checks")
    print_summary("p < 1000", summaries["p < 1000"])
    print_summary("p < 1200", summaries["p < 1200"])
    if args.output_json:
        args.output_json.parent.mkdir(parents=True, exist_ok=True)
        args.output_json.write_text(
            json.dumps(json_ready(summaries), indent=2, sort_keys=True) + "\n",
            encoding="utf-8",
        )
        print(f"\nresults={args.output_json}")
    print(
        "\nInterpretation: compatibility here concerns the CRT occupancy geometry; "
        "it does not validate the interpretation of prime-support density as effective survival."
    )
    print("PASS: source products, singleton distributions, closed-form means, and exact tails")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/audit_singleton_survival.py <==
#!/usr/bin/env python3
"""Verify the exact singleton count and the survival-first aggregation rule."""

from __future__ import annotations

import itertools
import math
from fractions import Fraction

from structural_model import filter_a, p_singleton, survival_an, wrong_filter_a


def brute_singleton(a: int, n: int) -> Fraction:
    units = range(1, a)
    singleton = 0
    total = 0
    for prefix in itertools.product(units, repeat=n - 1):
        product = math.prod(prefix) % a
        last = pow(product, -1, a)
        vector = (*prefix, last)
        total += 1
        if vector.count(vector[0]) == 1:
            singleton += 1
    return Fraction(singleton, total)


def exact_singleton(a: int, n: int) -> Fraction:
    q = a - 1
    numerator = (q - 1) ** (n - 1) + (-1) ** (n - 1) * (math.gcd(n, q) - 1)
    return Fraction(numerator, q ** (n - 1))


def main() -> None:
    for a in (3, 5, 7, 11):
        for n in range(2, 6):
            brute = brute_singleton(a, n)
            formula = exact_singleton(a, n)
            if brute != formula:
                raise AssertionError(f"singleton mismatch a={a}, n={n}: {brute} != {formula}")
            numeric = p_singleton(a, n)
            if abs(numeric - float(formula)) > 2e-15:
                raise AssertionError(f"floating singleton mismatch a={a}, n={n}")
            print(
                f"PASS a={a:2d} n={n} P_singleton={formula} "
                f"F_an={1.0 / survival_an(a, n):.12f}"
            )

    for p in (101, 1009, 10007):
        for a in (3, 5, 7, 11, 31, 101):
            if a >= p:
                continue
            correct = filter_a(p, a)
            wrong = wrong_filter_a(p, a)
            if wrong + 2e-14 < correct:
                raise AssertionError(
                    f"Jensen check failed p={p}, a={a}: wrong={wrong}, correct={correct}"
                )
        print(f"PASS p={p}: average-survival filter satisfies the Jensen check")

    fixtures = {
        101: ([3, 5, 11, 31, 41], 1.410021596293815),
        1009: (
            [3, 5, 7, 13, 17, 19, 29, 37, 43, 73, 97, 109, 113,
             127, 241, 257, 337, 433, 577, 673],
            5.106192220890077,
        ),
    }
    for p, (modules, expected) in fixtures.items():
        actual = math.fsum(math.log(filter_a(p, a)) for a in modules)
        if abs(actual - expected) > 3e-12:
            raise AssertionError(
                f"fixture p={p}: H={actual:.16g}, expected={expected:.16g}"
            )
        print(f"PASS p={p}: L={len(modules)} H={actual:.15f}")

    print("All exact singleton and correct-order aggregation checks passed.")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/audit_universal_modulus.py <==
#!/usr/bin/env python3
"""Audit the effect of removing the universally active modulus a=3."""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np

from analyze_structural_model import allocation
from build_structural_census import exact_grid, interpolation_grid
from structural_model import sector_radii


def close(label: str, actual: float, expected: float, tolerance: float) -> None:
    error = abs(actual - expected)
    if error > tolerance:
        raise AssertionError(
            f"{label}: actual={actual:.15g}, expected={expected:.15g}, "
            f"error={error:.3g}"
        )
    print(f"PASS {label}: {actual:.12f}")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--full-cache",
        type=Path,
        default=Path("structural_census_1e8.npz"),
    )
    parser.add_argument(
        "--output",
        type=Path,
        default=Path("results_python/universal_modulus_sensitivity.json"),
    )
    parser.add_argument(
        "--reference",
        type=Path,
        default=Path("reference_results/universal_modulus_sensitivity.json"),
    )
    args = parser.parse_args()

    with np.load(args.full_cache, allow_pickle=False) as archive:
        p = archive["p"].copy()
        tau = archive["tau"].copy()
        response = archive["H"].copy()
    if p.size != 5_761_450 or int(p[0]) != 13 or int(p[-1]) >= 100_000_000:
        raise AssertionError("the audit requires all prime exponents 13<=p<10^8")

    # For every odd prime exponent, ord_3(2)=2 divides p-1, so a=3 is active.
    # Rebuild its contribution with the same interpolation grid used by the
    # production census and subtract it from the stored detailed response.
    radii = sector_radii(p)
    x = np.sqrt(radii)
    x_grid, radius_grid = interpolation_grid(float(radii.min()), float(radii.max()))
    table = exact_grid(radius_grid, np.array([3], dtype=np.int64))
    response_without_three = response - np.interp(x, x_grid, table[:, 0])

    tau_float = tau.astype(np.float64)
    logp = np.log(p.astype(np.float64))
    denominator = float(np.dot(tau_float, tau_float))
    main_c = float(np.dot(tau_float, response) / denominator)
    without_three_c = float(
        np.dot(tau_float, response_without_three) / denominator
    )
    main_high, _ = allocation(p, tau, main_c * (tau_float - logp))
    without_three_high, _ = allocation(
        p,
        tau,
        without_three_c * (tau_float - logp),
    )

    result = {
        "format_version": "1.8.4",
        "definition": "remove the a=3 term from H before global projection",
        "population": int(p.size),
        "main": {
            "c_global": main_c,
            "anchored_global_allocation": [main_high, 47.0 - main_high],
        },
        "without_a3": {
            "c_global": without_three_c,
            "anchored_global_allocation": [
                without_three_high,
                47.0 - without_three_high,
            ],
        },
    }
    args.output.parent.mkdir(parents=True, exist_ok=True)
    args.output.write_text(
        json.dumps(result, indent=2, sort_keys=True) + "\n",
        encoding="utf-8",
    )

    reference = json.loads(args.reference.read_text(encoding="utf-8"))
    tolerance = reference["tolerance"]
    close(
        "without-a=3 global c",
        without_three_c,
        reference["without_a3"]["c_global"],
        tolerance["coefficient"],
    )
    close(
        "without-a=3 anchored high",
        without_three_high,
        reference["without_a3"]["anchored_global_allocation"][0],
        tolerance["allocation"],
    )
    print(
        f"without_a3_global={without_three_high:.12f}/"
        f"{47.0-without_three_high:.12f}"
    )
    print(f"results={args.output}")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/audit_unordered_weights.py <==
#!/usr/bin/env python3
"""Audit the unordered geometric sector prior and its fixed fixtures."""

from __future__ import annotations

import argparse
import math

import numpy as np

from structural_model import sector_radius, unordered_weights


FIXTURES = {
    101: {
        "radius": 10.92417113491353,
        "mean": 2.90396998478336,
        "mode": 3,
        "weights": {
            2: 0.3580447956601426,
            3: 0.4198807048457933,
            4: 0.1849866376194181,
            5: 0.0343176362291078,
            6: 0.0026887561622797,
            7: 0.0000807465678633,
        },
    },
    1009: {
        "radius": 80.309386174241,
        "mean": 8.29817178801958,
        "mode": 8,
    },
}


def close(label: str, actual: float, expected: float, tolerance: float) -> None:
    error = abs(actual - expected)
    if error > tolerance:
        raise AssertionError(
            f"{label}: actual={actual:.16g}, expected={expected:.16g}, error={error:.3g}"
        )
    print(f"PASS {label}: {actual:.15g}")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--tolerance", type=float, default=2e-12)
    args = parser.parse_args()

    for p, fixture in FIXTURES.items():
        n, w, radius = unordered_weights(p)
        mean = float(np.dot(n, w))
        mode = int(n[int(np.argmax(w))])
        close(f"p={p} R_p", radius, float(fixture["radius"]), 5e-12)
        close(f"p={p} mean n", mean, float(fixture["mean"]), args.tolerance)
        if mode != fixture["mode"]:
            raise AssertionError(f"p={p} mode={mode}, expected {fixture['mode']}")
        print(f"PASS p={p} mode: {mode}; normalized mass={math.fsum(w):.16g}")
        for sector, expected in fixture.get("weights", {}).items():
            index = int(np.searchsorted(n, sector))
            if index >= n.size or n[index] != sector:
                raise AssertionError(f"p={p} missing n={sector}")
            close(f"p={p} w_{sector}", float(w[index]), expected, args.tolerance)

    print("The audited w_n are geometric sector weights, not probabilities for a realized factorization length.")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/audit_v2_control.py <==
#!/usr/bin/env python3
"""Exact population control for the two-adic component of S(p).

The decomposition

    S(p) = S_odd(p) + S_2(p)

is exact, where

    S_odd(p) = log(tau((p-1)/2^v2(p-1))) / log(log(p)),
    S_2(p)   = log(v2(p-1)+1) / log(log(p)).

This diagnostic repeats the Appendix A.8 Wagstaff-balanced conditional
randomization for all three scores.  It also conditions on the observed
(exponent interval, v2) counts and tests the remaining within-stratum
allocation.  No Mersenne-prime label is used to define a score or a balanced
population partition.
"""

from __future__ import annotations

import argparse
import csv
import hashlib
import json
from pathlib import Path

import numpy as np

from mersenne_core import fmt, load_population_cache
from wagstaff_randomization import (
    MERSENNE_EXPONENTS,
    RANGES,
    _fisher_count_distribution,
    build_design,
    centered_two_sided_tail,
    distribution_mean,
    fisher_distribution,
    observed_statistics,
    upper_tail,
    weights_for,
)


EXPECTED_PRIMARY = {
    "observed_high": 32,
    "null_mean": 23.327976430691557,
    "upper_tail": 0.00740204354947594,
    "two_sided": 0.0115402626809124,
}


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(block)
    return digest.hexdigest()


def score_components(
    p: np.ndarray, tau: np.ndarray
) -> tuple[np.ndarray, np.ndarray, dict[str, np.ndarray], float]:
    n = p.astype(np.uint64) - np.uint64(1)
    low_bit = n & (~n + np.uint64(1))
    v2 = np.log2(low_bit.astype(np.float64)).astype(np.uint16)
    factor = v2.astype(np.uint32) + 1
    tau32 = tau.astype(np.uint32)
    if np.any(tau32 % factor):
        raise AssertionError("tau(p-1) is not divisible by v2(p-1)+1")
    tau_odd = tau32 // factor

    denominator = np.log(np.log(p.astype(np.float64)))
    full = np.log(tau32.astype(np.float64)) / denominator
    odd = np.log(tau_odd.astype(np.float64)) / denominator
    two_adic = np.log(factor.astype(np.float64)) / denominator
    decomposition_error = float(np.max(np.abs(full - odd - two_adic)))
    if decomposition_error > 1.0e-12:
        raise AssertionError(f"score decomposition error {decomposition_error}")
    return v2, tau_odd, {
        "full_S": full,
        "odd_part_S": odd,
        "two_adic_component_S2": two_adic,
    }, decomposition_error


def build_interval_designs(
    p: np.ndarray, score: np.ndarray, refined: bool
) -> list:
    designs = []
    for lower, upper, observed_n, label in RANGES:
        begin, end = np.searchsorted(p, (lower, upper))
        designs.append(
            build_design(
                p,
                score,
                int(begin),
                int(end),
                observed_n,
                label,
                refined,
            )
        )
    return designs


def evaluate_balanced(
    p: np.ndarray, score_name: str, score: np.ndarray, refined: bool
) -> dict:
    designs = build_interval_designs(p, score, refined)
    observed_high, percentile_sum = observed_statistics(p, designs)
    distribution = fisher_distribution(designs)
    null_mean = distribution_mean(distribution)
    intervals = []
    for design in designs:
        local_observed, _ = observed_statistics(p, [design])
        intervals.append(
            {
                "interval": design.label,
                "population": int(design.end - design.begin),
                "sample_n": int(design.sample_n),
                "observed_high": int(local_observed),
                "threshold": float(design.threshold),
                "high_weight_share": float(design.high_mass),
            }
        )
    return {
        "weight": "refined_log_a_p_over_p" if refined else "coarse_log_p_over_p",
        "score": score_name,
        "observed_high": int(observed_high),
        "observed_percentile_sum": float(percentile_sum),
        "null_mean": float(null_mean),
        "upper_tail": upper_tail(distribution, observed_high),
        "centered_two_sided_tail": centered_two_sided_tail(
            distribution, observed_high, null_mean
        ),
        "intervals": intervals,
    }


def evaluate_conditioned_on_v2(
    p: np.ndarray,
    v2: np.ndarray,
    score_name: str,
    score: np.ndarray,
    refined: bool,
) -> dict:
    known_index = np.searchsorted(p, MERSENNE_EXPONENTS)
    if np.any(known_index == p.size) or not np.array_equal(
        p[known_index], MERSENNE_EXPONENTS
    ):
        raise RuntimeError("a known Mersenne exponent is missing from the population")

    total_distribution = np.array([1.0], dtype=np.float64)
    observed_total = 0
    strata = []
    for lower, upper, _, interval_label in RANGES:
        begin, end = np.searchsorted(p, (lower, upper))
        begin = int(begin)
        end = int(end)
        known_mask = (MERSENNE_EXPONENTS >= lower) & (MERSENNE_EXPONENTS < upper)
        local_known = MERSENNE_EXPONENTS[known_mask]
        local_known_index = known_index[known_mask]
        values, counts = np.unique(v2[local_known_index], return_counts=True)

        for value, sample_n in zip(values, counts):
            relative = np.flatnonzero(v2[begin:end] == value)
            local_p = p[begin:end][relative]
            local_score = score[begin:end][relative]
            weights = weights_for(local_p, refined)
            total_weight = float(np.sum(weights))

            order = np.lexsort((local_p, local_score))
            reverse_order = order[::-1]
            cumulative = np.cumsum(weights[reverse_order])
            best_count = int(
                np.argmin(np.abs(cumulative - total_weight / 2.0))
            ) + 1
            high = np.zeros(local_p.size, dtype=np.uint8)
            high[reverse_order[:best_count]] = 1

            local_distribution = _fisher_count_distribution(
                weights / total_weight, high, int(sample_n)
            )
            total_distribution = np.convolve(total_distribution, local_distribution)

            selected = local_known[v2[local_known_index] == value]
            selected_index = np.searchsorted(local_p, selected)
            if np.any(selected_index == local_p.size) or not np.array_equal(
                local_p[selected_index], selected
            ):
                raise RuntimeError("conditioned stratum does not contain a known exponent")
            observed = int(np.sum(high[selected_index]))
            observed_total += observed
            threshold = float(local_score[reverse_order[best_count - 1]])
            high_share = float(np.sum(weights[high.astype(bool)]) / total_weight)
            strata.append(
                {
                    "interval": interval_label,
                    "v2": int(value),
                    "population": int(local_p.size),
                    "sample_n": int(sample_n),
                    "observed_high": observed,
                    "threshold": threshold,
                    "high_weight_share": high_share,
                }
            )

    null_mean = distribution_mean(total_distribution)
    return {
        "weight": "refined_log_a_p_over_p" if refined else "coarse_log_p_over_p",
        "score": score_name,
        "conditioned_strata": len(strata),
        "observed_high": int(observed_total),
        "null_mean": float(null_mean),
        "upper_tail": upper_tail(total_distribution, observed_total),
        "centered_two_sided_tail": centered_two_sided_tail(
            total_distribution, observed_total, null_mean
        ),
        "strata": strata,
    }


def write_csv(path: Path, rows: list[dict], fields: list[str]) -> None:
    with path.open("w", newline="", encoding="utf-8") as handle:
        writer = csv.DictWriter(handle, fieldnames=fields)
        writer.writeheader()
        writer.writerows(rows)


def make_report(results: dict) -> str:
    balanced = {
        (row["weight"], row["score"]): row for row in results["balanced"]
    }
    conditioned = {
        (row["weight"], row["score"]): row
        for row in results["conditioned_on_v2"]
    }

    lines = [
        "# Two-adic control for the population randomization",
        "",
        "## Definition",
        "",
        "For `p-1 = 2^v m` with `m` odd, the diagnostic uses the exact split",
        "",
        "```text",
        "S(p) = log(tau(p-1))/log(log(p))",
        "     = log(tau(m))/log(log(p)) + log(v+1)/log(log(p))",
        "     = S_odd(p) + S_2(p).",
        "```",
        "",
        "Every population partition is rebuilt without using Mersenne-prime labels.",
        "The conditional law, interval counts, baseline weights, finite-population",
        "sampling rule, and two-sided convention are exactly those of Appendix A.8.",
        "",
        "## Wagstaff-balanced reruns",
        "",
        "| Weight | Score | Observed high | Exact mean | Upper tail | Two-sided |",
        "|---|---:|---:|---:|---:|---:|",
    ]
    for weight in ("coarse_log_p_over_p", "refined_log_a_p_over_p"):
        for score in ("full_S", "odd_part_S", "two_adic_component_S2"):
            row = balanced[(weight, score)]
            lines.append(
                "| {weight} | {score} | {observed_high} | {null_mean:.12f} | "
                "{upper_tail:.12g} | {centered_two_sided_tail:.12g} |".format(
                    **row
                )
            )

    lines.extend(
        [
            "",
            "The `full_S` row reproduces the manuscript result exactly. Removing the",
            "two-adic contribution reduces the split from 32/47 to 24/47 and removes",
            "the higher-score enrichment under both baseline weights. The removed",
            "component alone retains a positive association, although it is weaker",
            "under the refined weight.",
            "",
            "## Exact conditioning on v2(p-1)",
            "",
            "The second calculation conditions on the observed count in every",
            "`(exponent interval, v2)` stratum and then constructs a half-Wagstaff-mass",
            "partition inside each stratum. There are 26 nonempty observed strata.",
            "",
            "| Weight | Within-stratum score | Observed high | Exact mean | Upper tail | Two-sided |",
            "|---|---:|---:|---:|---:|---:|",
        ]
    )
    for weight in ("coarse_log_p_over_p", "refined_log_a_p_over_p"):
        for score in ("full_S", "odd_part_S"):
            row = conditioned[(weight, score)]
            lines.append(
                "| {weight} | {score} | {observed_high} | {null_mean:.12f} | "
                "{upper_tail:.12g} | {centered_two_sided_tail:.12g} |".format(
                    **row
                )
            )

    lines.extend(
        [
            "",
            "After conditioning on `v2(p-1)`, this post hoc diagnostic does not",
            "provide clear evidence of a residual odd-part association within the",
            "present 47-case historical sample under the specified design.",
            "",
            "This is a post hoc component diagnostic, not evidence that `v2(p-1)` is a",
            "causal mechanism. It does not invalidate the exact cyclotomic identities or",
            "the separately declared structural model. Its interpretation is limited",
            "to this sample and conditioning scheme.",
            "",
        ]
    )
    return "\n".join(lines)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--cache", type=Path, default=Path("population_1e8.npz"))
    parser.add_argument(
        "--output-dir", type=Path, default=Path("results_v2_control")
    )
    args = parser.parse_args()

    limit, primes, tau, _, _ = load_population_cache(args.cache)
    if limit != 100_000_000:
        raise SystemExit("this diagnostic requires a cache with limit=100000000")
    first = int(np.searchsorted(primes, 13))
    p = primes[first:]
    tau = tau[first:]
    if p.size != 5_761_450:
        raise AssertionError(f"unexpected population size {p.size}")

    v2, tau_odd, scores, decomposition_error = score_components(p, tau)
    balanced = []
    conditioned = []
    for refined in (False, True):
        for score_name, score in scores.items():
            balanced.append(evaluate_balanced(p, score_name, score, refined))
        for score_name in ("full_S", "odd_part_S"):
            conditioned.append(
                evaluate_conditioned_on_v2(
                    p, v2, score_name, scores[score_name], refined
                )
            )

    primary = next(
        row
        for row in balanced
        if row["weight"] == "coarse_log_p_over_p" and row["score"] == "full_S"
    )
    for key, expected in EXPECTED_PRIMARY.items():
        actual_key = "centered_two_sided_tail" if key == "two_sided" else key
        actual = primary[actual_key]
        if isinstance(expected, int):
            if actual != expected:
                raise AssertionError(f"primary reproduction mismatch for {key}")
        elif abs(actual - expected) > 5.0e-13:
            raise AssertionError(
                f"primary reproduction mismatch for {key}: {actual} != {expected}"
            )

    unique_v2, known_v2_counts = np.unique(
        v2[np.searchsorted(p, MERSENNE_EXPONENTS)], return_counts=True
    )
    results = {
        "format_version": 1,
        "definitions": {
            "full_S": "log(tau(p-1))/log(log(p))",
            "odd_part_S": "log(tau((p-1)/2^v2(p-1)))/log(log(p))",
            "two_adic_component_S2": "log(v2(p-1)+1)/log(log(p))",
            "identity": "full_S = odd_part_S + two_adic_component_S2",
            "conditional_law": "Fisher product-weight subset law of Appendix A.8",
        },
        "input": {
            "population_cache": args.cache.name,
            "population_cache_sha256": sha256(args.cache),
            "limit": int(limit),
            "population_size": int(p.size),
        },
        "checks": {
            "maximum_score_decomposition_error": decomposition_error,
            "tau_odd_min": int(np.min(tau_odd)),
            "tau_odd_max": int(np.max(tau_odd)),
            "v2_min": int(np.min(v2)),
            "v2_max": int(np.max(v2)),
            "primary_A8_reproduced": True,
        },
        "known_case_v2_counts": {
            str(int(value)): int(count)
            for value, count in zip(unique_v2, known_v2_counts)
        },
        "balanced": balanced,
        "conditioned_on_v2": conditioned,
    }

    output = args.output_dir
    output.mkdir(parents=True, exist_ok=True)
    json_path = output / "v2_control_results.json"
    json_path.write_text(json.dumps(results, indent=2, sort_keys=True) + "\n")

    summary_rows = []
    for family, rows in (("balanced", balanced), ("conditioned_on_v2", conditioned)):
        for row in rows:
            summary_rows.append(
                {
                    "family": family,
                    "weight": row["weight"],
                    "score": row["score"],
                    "conditioned_strata": row.get("conditioned_strata", 6),
                    "observed_high": row["observed_high"],
                    "null_mean": row["null_mean"],
                    "upper_tail": row["upper_tail"],
                    "centered_two_sided_tail": row["centered_two_sided_tail"],
                }
            )
    write_csv(
        output / "v2_control_summary.csv",
        summary_rows,
        [
            "family",
            "weight",
            "score",
            "conditioned_strata",
            "observed_high",
            "null_mean",
            "upper_tail",
            "centered_two_sided_tail",
        ],
    )

    interval_rows = []
    for row in balanced:
        for item in row["intervals"]:
            interval_rows.append(
                {"weight": row["weight"], "score": row["score"], **item}
            )
    write_csv(
        output / "v2_control_intervals.csv",
        interval_rows,
        [
            "weight",
            "score",
            "interval",
            "population",
            "sample_n",
            "observed_high",
            "threshold",
            "high_weight_share",
        ],
    )

    stratum_rows = []
    for row in conditioned:
        for item in row["strata"]:
            stratum_rows.append(
                {"weight": row["weight"], "score": row["score"], **item}
            )
    write_csv(
        output / "v2_conditioned_strata.csv",
        stratum_rows,
        [
            "weight",
            "score",
            "interval",
            "v2",
            "population",
            "sample_n",
            "observed_high",
            "threshold",
            "high_weight_share",
        ],
    )

    report_path = output / "V2_CONTROL_REPORT.md"
    report_path.write_text(make_report(results))
    frozen = [json_path, output / "v2_control_summary.csv", output / "v2_control_intervals.csv", output / "v2_conditioned_strata.csv", report_path]
    checksum_path = output / "output_sha256.json"
    checksum_path.write_text(
        json.dumps({path.name: sha256(path) for path in frozen}, indent=2, sort_keys=True)
        + "\n"
    )

    print(f"population={p.size} decomposition_error={fmt(decomposition_error)}")
    for row in balanced:
        print(
            f"balanced weight={row['weight']} score={row['score']} "
            f"observed={row['observed_high']} mean={fmt(row['null_mean'])} "
            f"upper={fmt(row['upper_tail'])} "
            f"two_sided={fmt(row['centered_two_sided_tail'])}"
        )
    for row in conditioned:
        print(
            f"conditioned_v2 weight={row['weight']} score={row['score']} "
            f"strata={row['conditioned_strata']} observed={row['observed_high']} "
            f"mean={fmt(row['null_mean'])} upper={fmt(row['upper_tail'])} "
            f"two_sided={fmt(row['centered_two_sided_tail'])}"
        )
    print(f"outputs={output}")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/build_manifest.py <==
#!/usr/bin/env python3
"""Write SHA-256 hashes for every distributed file except the manifest."""

from __future__ import annotations

import hashlib
from pathlib import Path


HERE = Path(__file__).resolve().parent
OUTPUT = HERE / "MANIFEST_SHA256.txt"


def digest(path: Path) -> str:
    value = hashlib.sha256()
    with path.open("rb") as handle:
        for block in iter(lambda: handle.read(1024 * 1024), b""):
            value.update(block)
    return value.hexdigest()


def included(path: Path) -> bool:
    relative = path.relative_to(HERE)
    if path == OUTPUT or not path.is_file():
        return False
    if "__pycache__" in relative.parts or ".venv" in relative.parts:
        return False
    return path.suffix not in {".pyc", ".pyo"}


def main() -> None:
    paths = sorted(path for path in HERE.rglob("*") if included(path))
    lines = [f"{digest(path)}  {path.relative_to(HERE).as_posix()}" for path in paths]
    OUTPUT.write_text("\n".join(lines) + "\n", encoding="utf-8")
    print(f"wrote {OUTPUT.name}: {len(lines)} files")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/build_population_1e8.py <==
#!/usr/bin/env python3
"""Construct and cache the exact population used by all p < 10^8 scripts."""

from __future__ import annotations

import argparse
from pathlib import Path
from time import perf_counter

from mersenne_core import REFERENCE_LIMIT, build_population, save_population_cache


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--limit",
        type=int,
        default=REFERENCE_LIMIT,
        help="exclusive upper bound (default: 100000000)",
    )
    parser.add_argument(
        "--cache",
        type=Path,
        default=Path("population_1e8.npz"),
        help="output NumPy cache (default: population_1e8.npz)",
    )
    parser.add_argument(
        "--k-only",
        action="store_true",
        help="omit log-c2 accumulation and use about 0.8 GB less RAM",
    )
    parser.add_argument(
        "--compressed",
        action="store_true",
        help="compress the cache (smaller, but slower to write and load)",
    )
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = perf_counter()
    arrays = build_population(args.limit, include_log_c2=not args.k_only)
    print(f"Writing cache to {args.cache}...", flush=True)
    save_population_cache(
        args.cache,
        args.limit,
        *arrays,
        compressed=args.compressed,
    )
    print(
        f"cache_bytes={args.cache.stat().st_size} "
        f"wall_seconds={perf_counter() - started:.6f}"
    )


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/build_singleton_data.py <==
#!/usr/bin/env python3
"""Build the complete small-p factor sample used by the singleton audit."""

from __future__ import annotations

import argparse
import csv
import hashlib
import io
import math
import re
from pathlib import Path


HERE = Path(__file__).resolve().parent
DEFAULT_SOURCE = HERE / "data" / "cunningham_pmain126_2026-01-05.txt"
DEFAULT_OUTPUT = HERE / "data" / "mersenne_factors_prime_p_lt_1200.csv"
SOURCE_SHA256 = "ad0ca98600df26bc07bd682f7be479c520a7f0359adfc2987f09312377726a42"


def primes_below(limit: int) -> list[int]:
    sieve = bytearray(b"\x01") * limit
    if limit:
        sieve[0] = 0
    if limit > 1:
        sieve[1] = 0
    for value in range(2, math.isqrt(limit - 1) + 1):
        if sieve[value]:
            start = value * value
            sieve[start:limit:value] = b"\x00" * (((limit - 1 - start) // value) + 1)
    return [value for value, flag in enumerate(sieve) if flag]


def table_2_minus_records(text: str) -> dict[int, str]:
    """Return raw factor expressions keyed by exponent from Table 2-."""
    start_marker = "Table 2-"
    end_marker = "Table 2+(odd)"
    if start_marker not in text or end_marker not in text:
        raise ValueError("Cunningham Table 2- markers were not found")
    body = text.split(start_marker, 1)[1].split(end_marker, 1)[0]
    records: dict[int, list[str]] = {}
    current: int | None = None
    for line in body.splitlines():
        match = re.match(r"^\s*(\d+)\s+(.*)$", line)
        if match:
            current = int(match.group(1))
            records[current] = [match.group(2)]
        elif current is not None and line.strip():
            records[current].append(line.strip())
    return {exponent: "".join(parts) for exponent, parts in records.items()}


def complete_factorization(exponent: int, expression: str) -> list[int] | None:
    """Parse a complete Table 2- entry, resolving its terminal P cofactor."""
    compact = expression.replace("\\", "")
    compact = re.sub(r"\s+", "", compact)
    compact = re.sub(r"^\([^)]*\)", "", compact)
    while ".." in compact:
        compact = compact.replace("..", ".")
    compact = compact.strip(".")

    if re.search(r"C\d+", compact):
        return None

    factors: list[int] = []
    probable_digits: int | None = None
    for token in filter(None, compact.split(".")):
        probable = re.fullmatch(r"P(\d+)", token)
        if probable:
            if probable_digits is not None:
                raise ValueError(f"multiple P cofactors in exponent {exponent}")
            probable_digits = int(probable.group(1))
            continue
        numeric = re.fullmatch(r"(\d+)\*?(?:\^(\d+))?", token)
        if not numeric:
            raise ValueError(f"unparsed token for exponent {exponent}: {token!r}")
        factor = int(numeric.group(1))
        multiplicity = int(numeric.group(2) or 1)
        factors.extend([factor] * multiplicity)

    mersenne = (1 << exponent) - 1
    known_product = math.prod(factors)
    if probable_digits is not None:
        quotient, remainder = divmod(mersenne, known_product)
        if remainder:
            raise ValueError(f"listed factors do not divide M_{exponent}")
        if len(str(quotient)) != probable_digits:
            raise ValueError(
                f"P{probable_digits} digit count mismatch for exponent {exponent}"
            )
        factors.append(quotient)

    if math.prod(factors) != mersenne:
        raise ValueError(f"incomplete factorization for exponent {exponent}")
    return sorted(factors)


def derive_rows(source: Path) -> list[tuple[int, list[int]]]:
    raw = source.read_bytes()
    digest = hashlib.sha256(raw).hexdigest()
    if digest != SOURCE_SHA256:
        raise ValueError(
            f"source SHA-256 mismatch: expected {SOURCE_SHA256}, obtained {digest}"
        )
    records = table_2_minus_records(raw.decode("ascii"))
    rows: list[tuple[int, list[int]]] = []
    incomplete_prime_exponents: list[int] = []
    for exponent in (value for value in primes_below(1200) if value > 2):
        expression = records.get(exponent)
        if expression is None:
            raise ValueError(f"missing Table 2- entry for prime exponent {exponent}")
        factors = complete_factorization(exponent, expression)
        if factors is None:
            incomplete_prime_exponents.append(exponent)
            continue
        if len(factors) >= 3:
            rows.append((exponent, factors))
    if incomplete_prime_exponents:
        raise ValueError(
            "prime exponents below 1200 are not completely factored: "
            + ", ".join(map(str, incomplete_prime_exponents))
        )
    next_incomplete = next(
        exponent
        for exponent in primes_below(1214)
        if exponent >= 1200
        and complete_factorization(exponent, records[exponent]) is None
    )
    if next_incomplete != 1213:
        raise ValueError(
            f"unexpected first incomplete prime exponent after the cutoff: {next_incomplete}"
        )
    if (
        len(rows) != 143
        or sum(exponent < 500 for exponent, _ in rows) != 53
        or sum(exponent < 1000 for exponent, _ in rows) != 117
    ):
        raise ValueError("unexpected selected population size")
    return rows


def csv_bytes(rows: list[tuple[int, list[int]]]) -> bytes:
    stream = io.StringIO(newline="")
    writer = csv.writer(stream, lineterminator="\n")
    writer.writerow(("p", "omega", "prime_factors_with_multiplicity"))
    for exponent, factors in rows:
        writer.writerow((exponent, len(factors), ";".join(map(str, factors))))
    return stream.getvalue().encode("ascii")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--source", type=Path, default=DEFAULT_SOURCE)
    parser.add_argument("--output", type=Path, default=DEFAULT_OUTPUT)
    parser.add_argument(
        "--check",
        action="store_true",
        help="verify that the included CSV is exactly regenerated",
    )
    args = parser.parse_args()
    rows = derive_rows(args.source)
    rendered = csv_bytes(rows)
    if args.check:
        if not args.output.is_file() or args.output.read_bytes() != rendered:
            raise SystemExit(f"FAIL: {args.output} does not match the source snapshot")
        action = "verified"
    else:
        args.output.parent.mkdir(parents=True, exist_ok=True)
        args.output.write_bytes(rendered)
        action = "wrote"
    print(f"PASS: {action} {len(rows)} completely factored composite M_p records")
    print(f"      p < 500: {sum(exponent < 500 for exponent, _ in rows)}")
    print(f"      p < 1000: {sum(exponent < 1000 for exponent, _ in rows)}")
    print(f"      p < 1200: {sum(exponent < 1200 for exponent, _ in rows)}")
    print(f"      source SHA-256: {SOURCE_SHA256}")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/build_small_modulus_census.py <==
#!/usr/bin/env python3
"""Build cumulative structural-density censuses through a<1000."""

from __future__ import annotations

import argparse
import math
from pathlib import Path
from time import perf_counter

import numpy as np

from build_structural_census import exact_grid, interpolation_grid
from mersenne_core import load_population_cache
from structural_model import exact_log_filter, sector_radii


DEFAULT_CUTOFFS = (10, 30, 100, 300, 1000)


def distinct_prime_factors(n: int):
    factors = []
    divisor = 2
    while divisor * divisor <= n:
        if n % divisor == 0:
            factors.append(divisor)
            while n % divisor == 0:
                n //= divisor
        divisor += 1 if divisor == 2 else 2
    if n > 1:
        factors.append(n)
    return factors


def order_two(a: int) -> int:
    order = a - 1
    for factor in distinct_prime_factors(a - 1):
        while order % factor == 0 and pow(2, order // factor, a) == 1:
            order //= factor
    return order


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--population-cache", type=Path, default=Path("population_1e8.npz"))
    parser.add_argument("--output", type=Path, default=Path("small_modulus_census_1e8.npz"))
    parser.add_argument("--compressed", action="store_true")
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = perf_counter()
    limit, all_primes, all_tau, full_l, _ = load_population_cache(args.population_cache)
    first = int(np.searchsorted(all_primes, 13))
    p = all_primes[first:]
    tau = all_tau[first:]
    radii = sector_radii(p)
    x = np.sqrt(radii)
    modules = all_primes[(all_primes >= 3) & (all_primes < DEFAULT_CUTOFFS[-1])].astype(np.int64)
    orders = np.array([order_two(int(a)) for a in modules], dtype=np.int64)
    x_grid, radius_grid = interpolation_grid(float(radii.min()), float(radii.max()))
    table = exact_grid(radius_grid, modules)

    rng = np.random.default_rng(20260908)
    errors = []
    for _ in range(2000):
        exponent_index = int(rng.integers(0, p.size))
        modulus_index = int(rng.integers(0, modules.size))
        approximate = float(np.interp(x[exponent_index], x_grid, table[:, modulus_index]))
        exact = float(exact_log_filter(float(radii[exponent_index]), int(modules[modulus_index])))
        errors.append(abs(approximate - exact))
    print(
        f"interpolation_audit n={len(errors)} max_abs={max(errors):.3e} "
        f"mean_abs={np.mean(errors):.3e}",
        flush=True,
    )

    current_l = np.zeros(p.size, dtype=np.uint16)
    current_h = np.zeros(p.size, dtype=np.float64)
    snapshots: dict[str, np.ndarray] = {}
    cutoff_index = 0
    pair_count = 0
    for modulus_index, (a, order) in enumerate(zip(modules, orders)):
        while cutoff_index < len(DEFAULT_CUTOFFS) and a >= DEFAULT_CUTOFFS[cutoff_index]:
            cutoff = DEFAULT_CUTOFFS[cutoff_index]
            snapshots[f"L_{cutoff}"] = current_l.copy()
            snapshots[f"H_{cutoff}"] = current_h.copy()
            cutoff_index += 1
        start = int(np.searchsorted(p, a + 1))
        relative = np.flatnonzero((p[start:].astype(np.int64) - 1) % order == 0)
        indices = relative + start
        current_l[indices] += 1
        current_h[indices] += np.interp(x[indices], x_grid, table[:, modulus_index])
        pair_count += indices.size
    while cutoff_index < len(DEFAULT_CUTOFFS):
        cutoff = DEFAULT_CUTOFFS[cutoff_index]
        snapshots[f"L_{cutoff}"] = current_l.copy()
        snapshots[f"H_{cutoff}"] = current_h.copy()
        cutoff_index += 1

    args.output.parent.mkdir(parents=True, exist_ok=True)
    writer = np.savez_compressed if args.compressed else np.savez
    with args.output.open("wb") as handle:
        writer(
            handle,
            format_version=np.array([2], dtype=np.uint16),
            limit=np.array([limit], dtype=np.uint32),
            p=p,
            tau=tau,
            L_full_reference=full_l[first:],
            **snapshots,
        )
    print(
        f"effective_pairs_a_lt_1000={pair_count} output={args.output} "
        f"bytes={args.output.stat().st_size} wall_seconds={perf_counter()-started:.6f}",
        flush=True,
    )


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/build_structural_census.py <==
#!/usr/bin/env python3
"""Build the complete a<p structural-density census for prime exponents.

Small moduli are evaluated from the full w_n sum on a dense interpolation
grid. For a>=1000 the probability-generating function is evaluated through
four cumulants. Both approximations are audited deterministically before the
full order-progression census starts.
"""

from __future__ import annotations

import argparse
import math
from pathlib import Path
from time import perf_counter

import numpy as np
from numba import njit

from mersenne_core import (
    _linear_spf_sieve,
    _order_of_two,
    _prime_capacity,
    load_population_cache,
)
from structural_model import (
    cumulant_log_filter,
    cumulants_one,
    exact_log_filter,
    sector_radii,
)


def interpolation_grid(radius_min: float, radius_max: float):
    """Dense nonuniform grid in sqrt(R), matching the audited calculation."""
    xmin, xmax = math.sqrt(radius_min), math.sqrt(radius_max)
    parts = []
    for left, right, step in (
        (xmin, min(20.0, xmax), 0.02),
        (20.0, min(100.0, xmax), 0.10),
        (100.0, min(500.0, xmax), 0.50),
        (500.0, xmax, 1.00),
    ):
        if right > left:
            parts.append(np.arange(left, right, step))
    x = np.unique(np.r_[np.concatenate(parts), xmax])
    return x, x * x


@njit(cache=True)
def exact_grid(radius_grid: np.ndarray, modules: np.ndarray) -> np.ndarray:
    table = np.empty((radius_grid.size, modules.size), dtype=np.float64)
    for i in range(radius_grid.size):
        for j in range(modules.size):
            table[i, j] = exact_log_filter(radius_grid[i], int(modules[j]))
    return table


@njit(cache=True)
def cumulant_grid(radius_grid: np.ndarray) -> np.ndarray:
    table = np.empty((radius_grid.size, 4), dtype=np.float64)
    for i in range(radius_grid.size):
        values = cumulants_one(radius_grid[i])
        for j in range(4):
            table[i, j] = values[j]
    return table


@njit(cache=True)
def accumulate_full(
    limit: int,
    primes: np.ndarray,
    least_prime: np.ndarray,
    prime_index: np.ndarray,
    radii: np.ndarray,
    cumulants: np.ndarray,
    x: np.ndarray,
    x_grid: np.ndarray,
    small_table: np.ndarray,
):
    count = primes.size
    effective = np.zeros(count, dtype=np.uint16)
    log_response = np.zeros(count, dtype=np.float64)
    effective_nmax = np.zeros(count, dtype=np.uint16)
    log_response_nmax = np.zeros(count, dtype=np.float64)
    checks = np.int64(0)
    contributions = np.int64(0)
    small_count = small_table.shape[1]

    for modulus_index in range(1, count):  # skip a=2
        a = int(primes[modulus_index])
        order = _order_of_two(a, least_prime)
        candidate = a + order
        while candidate < limit:
            checks += 1
            index = int(prime_index[candidate])
            if index >= 0:
                if modulus_index - 1 < small_count:
                    value = x[index]
                    position = np.searchsorted(x_grid, value)
                    if position <= 0:
                        log_filter = small_table[0, modulus_index - 1]
                    elif position >= x_grid.size:
                        log_filter = small_table[-1, modulus_index - 1]
                    else:
                        x0, x1 = x_grid[position - 1], x_grid[position]
                        y0 = small_table[position - 1, modulus_index - 1]
                        y1 = small_table[position, modulus_index - 1]
                        log_filter = y0 + (y1 - y0) * (value - x0) / (x1 - x0)
                else:
                    log_filter = cumulant_log_filter(
                        a,
                        cumulants[index, 0],
                        cumulants[index, 1],
                        cumulants[index, 2],
                        cumulants[index, 3],
                    )
                effective[index] += 1
                log_response[index] += log_filter
                if a < int(radii[index]):
                    effective_nmax[index] += 1
                    log_response_nmax[index] += log_filter
                contributions += 1
            candidate += order
    return (
        effective,
        log_response,
        effective_nmax,
        log_response_nmax,
        checks,
        contributions,
    )


def parse_args() -> argparse.Namespace:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--population-cache", type=Path, default=Path("population_1e8.npz"))
    parser.add_argument("--output", type=Path, default=Path("structural_census_1e8.npz"))
    parser.add_argument("--small-cutoff", type=int, default=1000)
    parser.add_argument("--compressed", action="store_true")
    parser.add_argument("--validation-points", type=int, default=600)
    return parser.parse_args()


def main() -> None:
    args = parse_args()
    started = perf_counter()
    limit, primes, tau, reference_l, _ = load_population_cache(args.population_cache)
    first = int(np.searchsorted(primes, 13))
    radii = sector_radii(primes)
    x = np.sqrt(radii)
    modules = primes[(primes >= 3) & (primes < args.small_cutoff)].astype(np.int64)
    x_grid, radius_grid = interpolation_grid(float(radii[first:].min()), float(radii.max()))

    print(
        f"population={primes.size-first} small_modules={modules.size} "
        f"grid={x_grid.size}",
        flush=True,
    )
    print("Building full-w small-modulus table...", flush=True)
    small_table = exact_grid(radius_grid, modules)
    print("Building cumulant table...", flush=True)
    grid_cumulants = cumulant_grid(radius_grid)
    cumulants = np.column_stack(
        [np.interp(x, x_grid, grid_cumulants[:, j]) for j in range(4)]
    )

    rng = np.random.default_rng(20260909)
    errors = []
    large_modules = primes[primes >= args.small_cutoff]
    lower_index = max(first, int(np.searchsorted(primes, args.small_cutoff + 1)))
    for _ in range(args.validation_points):
        index = int(rng.integers(lower_index, primes.size))
        cap = int(primes[index] - 1)
        target = int(math.exp(rng.uniform(math.log(args.small_cutoff), math.log(cap))))
        module_index = int(np.searchsorted(large_modules, target, side="right") - 1)
        if module_index < 0:
            continue
        a = int(large_modules[module_index])
        exact = float(exact_log_filter(float(radii[index]), a))
        approx = float(cumulant_log_filter(a, *cumulants[index]))
        errors.append(abs(exact - approx))
    print(
        f"cumulant_audit n={len(errors)} max_abs={max(errors):.3e} "
        f"mean_abs={np.mean(errors):.3e} p99={np.quantile(errors, .99):.3e}",
        flush=True,
    )

    print("Rebuilding the exact SPF sieve and prime-index map...", flush=True)
    least_prime, rebuilt_primes = _linear_spf_sieve(limit, _prime_capacity(limit))
    if not np.array_equal(rebuilt_primes, primes):
        raise RuntimeError("population and rebuilt prime arrays disagree")
    prime_index = np.full(limit, -1, dtype=np.int32)
    prime_index[primes] = np.arange(primes.size, dtype=np.int32)

    print("Accumulating every effective pair (p,a) with a<p...", flush=True)
    result = accumulate_full(
        limit,
        primes,
        least_prime,
        prime_index,
        radii,
        cumulants,
        x,
        x_grid,
        small_table,
    )
    effective, response, effective_nmax, response_nmax, checks, contributions = result
    count_difference = int(
        np.max(np.abs(effective.astype(np.int32) - reference_l.astype(np.int32)))
    )
    if count_difference:
        raise AssertionError(f"effective-modulus count differs by as much as {count_difference}")

    writer = np.savez_compressed if args.compressed else np.savez
    args.output.parent.mkdir(parents=True, exist_ok=True)
    with args.output.open("wb") as handle:
        writer(
            handle,
            format_version=np.array([2], dtype=np.uint16),
            limit=np.array([limit], dtype=np.uint32),
            p=primes[first:],
            tau=tau[first:],
            L=effective[first:],
            H=response[first:],
            L_nmax=effective_nmax[first:],
            H_nmax=response_nmax[first:],
        )
    print(
        f"progression_checks={int(checks)} effective_pairs={int(contributions)} "
        f"count_max_error={count_difference}",
        flush=True,
    )
    print(
        f"output={args.output} bytes={args.output.stat().st_size} "
        f"wall_seconds={perf_counter()-started:.6f}",
        flush=True,
    )


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/data/README.md <==
# Singleton- and occupancy-diagnostic data

`cunningham_pmain126_2026-01-05.txt` is a byte-for-byte snapshot of the
Cunningham Project's public `pmain126.txt` factorization table, downloaded
from:

<https://homes.cerias.purdue.edu/~ssw/cun/pmain126.txt>

Accessed 2026-08-27. Its SHA-256 is:

```text
ad0ca98600df26bc07bd682f7be479c520a7f0359adfc2987f09312377726a42
```

`mersenne_factors_prime_p_lt_1200.csv` is a deterministic derived file. It
contains every prime exponent `p < 1200` for which `M_p = 2^p-1` is composite,
completely represented in the source table, and has at least three prime
factors counted with multiplicity. Terminal Cunningham `Pnnn` cofactors are
recovered exactly by division from `2^p-1`; their displayed digit counts and
the complete factor products are checked. No eligible prime exponent below
1200 is omitted. The first incomplete prime-exponent entry in the snapshot is
`p=1213`, so `p<1200` is the largest clean rounded cutoff below it.

Rebuild or verify the derived file with:

```sh
python build_singleton_data.py
python build_singleton_data.py --check
```

The singleton and secondary occupancy auditors independently verify every
factor product before using the records. The included snapshot makes the exact
geometry diagnostics reproducible without relying on later changes to the live
Cunningham tables. These factorizations are not used to estimate the sector
weights, local survival factors, or census coefficients.


==> anc/repro_v1.9.9/legacy_v1.8.8/data/mersenne_factors_prime_p_lt_1200.csv <==
p,omega,prime_factors_with_multiplicity
29,3,233;1103;2089
43,3,431;9719;2099863
47,3,2351;4513;13264529
53,3,6361;69431;20394401
71,3,228479;48544121;212885833
73,3,439;2298041;9361973132609
79,3,2687;202029703;1113491139767
113,5,3391;23279;65993;1868569;1066818132868207
151,5,18121;55871;165799;2332951;7289088383388253664437433
157,4,852133201;60726444167;1654058017289;2134387368610417
163,5,150287;704161;110211473;27669118297;36230454570129675721
173,4,730753;1505447;70084436712553223;155285743288572277679887
179,3,359;1433;1489459109360039866456940197095433721664951999121
181,4,43441;1164193;7648337;7923871097285295625344647665764672671
191,5,383;7068569257;39940132241;332584516519201;87274497124602996457
193,3,13821503;61654440233248340616559;14732265321145317331353282383
211,3,15193;60272956433838849161;3593875704495823757388199894268773153439
223,6,18287;196687;1466449;2916841;1469495262398780123809;596242599987116128415063
229,4,1504073;20492753;59833457464970183;467795120187583723534280000348743236593
233,4,1399;135607;622577;116868129879077600270344856324766260085066532853492178431
239,6,479;1913;5737;176383;134000609;7110008717824458123105014279253754096863768062879
251,5,503;54217;178230287214063289511;61676882198695257501367;12070396178249893039969681
257,3,535006138814359;1155685395246619182673033;374550598501810936581776630096313181393
263,4,23671;13572264529177;120226360536848498024035943;383725126655170964501315730676446647
277,3,1121297;31133636305610209482201109050392404721;6955979459776540052280934851589652278783
283,3,9623;68492481833;23579543011798993222850893929565870383844167873851502677311057483194673
307,5,14608903;85798519;23487583303;78952752017;112177476474470525577861298937835338545723093134076373561
311,3,5344847;2647649373910205158468946067671;294803681348959296477194164064643062187559537539328375831
313,4,10960009;14787970697180273;3857194764289141165278097;26693012026551688286164949958620483258358551879
317,4,9511;587492521482839879;4868122671322098041565641;9815639231755686605031317440031161584572466128599
331,3,16937389168607;865118802936559;298542624980197463613767215333569428005686468835821253721796682625551919
337,5,18199;2806537;95763203297;726584894969;78778047326466742993612420842416198311394008068822475527239136925369
349,3,1779973928671;34720396273212657799920861294559;18555393648630683868229284313709360336855095474246691696225599
353,3,931921;2927455476800301964116805545194017;6725414756111955781503880188940925566051960039574573675843402666863
359,6,719;855857;778165529;65877330027880703;370906580744492785430299503112990447;100361196281293745682520861860411315001
367,5,12479;51791041;78138581882953;301311116540899114446723859201;19755740081951910036006278827509875120092863638283602681
383,5,1440847;7435494593;503823044204581129045587727;15174923558680812616818436353130417;240522700235167893496900256599634325263
389,3,56478911;4765678679;4684435266636161232578932847604331726884269415306219621279642876954933236537677535849040755779223719
397,9,2383;6353;50023;53993;202471;5877983;814132872808522587940886856743;1234904213576000272542841146073;6597485910270326519900042655193
401,4,856971565399;2136958965524920285681;594538100848945223169882301931953;4743358775443804666040010704534780418840545962266329593
409,3,4480666067023;76025626689833;3881196575913244673719425770871246487895686937951690944453838586764072695131586617955811936945129
419,5,839;903780021613921;5800422716722833271214743;10287968884341772230096159036619433593;29919490848598531825060153417921002916701815927
431,8,863;3449;36238481;76859369;558062249;4642152737;142850312799017452169;1807482391092819529831423005040763105191863029850140579776353298087457
433,4,22086765417396827057;737748363812546584876297;5028667832511715101284999;270704078857734344240200528055897595961633472511075822112527121
439,4,104110607;127321491658223;122551752733003055543;873880146833642190373525520936770796845382029997855219402285283144955696825577908510162169
443,3,887;207818990653657;123219439267346362049744425289349676468781136823956005602631224069302162695430546376768705960936201429580820215522273
449,5,1256303;6871197486841;3578620616468306981503;526385733768051189441947168504909159;89396693392545895668303801721053258296972567022618106513441
461,4,2767;358228856441770927;7099353734763245383;846134609236527432935428641453947808692744612842997575850108349114305165850593069285923876628410633
463,6,11113;3407681;448747600991881;239932071009857681156251129;385606580062688087218266143;15148264043785111348665069495360623752616947973471649653354617
467,3,121606801;1148984537885906196977362003686090739460725564747973734847;2727318928892040009397199815225412029789790574177544409019502626344207905841
479,4,33385343;6293443049;683481445118041278287416124073722711169070307627777892361;10869186607773319558730501484452015470992764113369214593828236615596881
491,7,983;7707719;110097436327057;6976447052525718623;19970905118623195851890562673;3717542676439779473786876643915388439;14797326616665978116353515926860025681383
499,3,20959;1998447222711143545931606352264121;39075504626391841678304934944805852280404731716385642050296152320994438836806257083337312828162589099799400566633
503,4,3213684984979279;12158987054135300783;1873030665061080894263;357801561527383951750371336247776228772287580084037416747290336593974702826921943012497755232377
509,4,12619129;19089479845124902223;647125715643884876759057;10751168288022146026259956092344345159681167846281852853736470411971627982051345994439553634116438524169
541,5,4312790327;6115209994009;77146448294831869472151022106713;904106555381898703253733254107256591;3913112911835820709255943886069525362580351752909309688547154382752707879
547,4,5471;172720604638150729;157552196128597543991;3094370432032805355177230433270065636934209000089709476056046201975893944504526523646181882472019182454441940262575164313583
557,5,3343;21993703;4565508951414453792719;22053236096920219270632521586535711;63725217520100446091019213316114800470054259870518161822841838235099774015887061706672583915057828311
563,3,2815747080256641401887817;13299213974872825932452460424235657;806246686530274231554002548822879844631710799886320977786718630531739958469131883287342678637275814925394111503
569,5,15854617;55470673;182602768015690099110572536951;110582329556343704552404016904356632250881;108806602929626417274819133540757472113515266666479405303620102624927964940643869698641
571,4,5711;27409;6969336604531667168509871230100794095801832527002849548226132675916172927;7084851186360580941633572744569751943590093912197024061201633650193388126309578906138706239
577,3,3463;132305774316967;1079633141772892852450713464662329764119217100464362618290526362027911012565069142996396993157133020422681868025602819574600599624729277860300320636162145551
587,6,554129;2926783;39483330766889;73208283304744901303;3728298863422039632638351;28981531265700436474908668605764037292283479533071482196860868875487797459833848867410473799526014756969233
593,4,104369;3061144307110551703729;4027016481761119763553952463965455549881;25196991873376840666877753354820854690700634889106188923103670773691217227808851569395431001182974969907991345111
599,3,16659379034607403556537;148296291984475077955727317447564721950969097;839804700900123195473468092497901750422530587828620063507554515144683510250490874819119570309824866293030799718783
601,4,3607;64863527;643390760896826272806925563059612685509039265031067456849993;55132269643416861808940702349402264919915041547757633769331818430511033108848146620408728664776308505356579463
613,3,44599476833089207;332817722770314187794325446534549089;2290082526100134480992198124951512750039139339635155094272008280546850886939008711730865851616722892614369047154769105713048457413017
617,4,59233;68954123297;157751978115225385495647532421006478127229405644601;844128455869220390432964719493514618402640004425573909495498148095803754815792818296643067760548829906291314807571121271
619,4,110183;710820995447;109378681671075297195692480234213908123642560192251038455204252439;253956768073164214501297023118206917309861082669993582450697816383242451115365529071170420452455686291833
631,3,333628015107245479;474640860193534882628078580680807822523991;56272943145171606416041974272779967237377245135400982739236727888151415549771970573866251017208467153984404288129453336803370700223
641,6,35897;49999;1173835097;2401258891949526685926151441;745276300734440606226386924312213175677903182797334854064486587296999;2420161564200739329410254310444778820196576654139080232429544162649795567983079
643,3,3189281;22532429052605670225026391054393428833168207234802434915090881303620353;507909591297683949138862971271266635431758872031092542127980551589004038646657157217329569167343063743426799521984799
647,3,303303806129303896428103;11502383762931955619183430785983;167394614336255622287892974563562062279515450939194955645810372698957070837766887487273372150456980944216508605805295762403884169162369962423
653,6,78557207;289837969;16008527538753578495897;3044938125828889184039273431;3786707123184812723340717607;8893122618977158614989714180722964331426004820169213558574794542353622623988934429093001259164784553073
659,4,1319;11527429277532648241;626564962613678012662146877852049;251086738251154096972406810844747949762035524178595675929170915606850110959224676215815898957406470467234237429325630890565682143133147884918697
661,5,1330270433;3370159489168519;1009157848082361225065617;118420287267066844820208926433723871;17858769391813189478549404315577297646468853412925918136831275019859096428810527270736800933577430978666397275839559
673,4,581163767;41283139633378645724930694480520226273492263;68396769572915971687133122358352070840260017483089158059519;23882525111457526669660263269125438250762730250942712633131193354954889195068879706608493409
677,5,1943118631;531132717139346021081;978146583988637765536217;53625112691923843508117942311516428173021903300344567;11583306121194302925666610180475654822154587629577979400456857120235319057709961541850271218784399
683,3,1367;434836499112609694795723958417048861299768144283442662402095922180462812746769;67513796971703570854592232797421324116119881147340327278928245456644619398078155616494185719845536064262986241999463764460809
691,5,906642603313;10488160032325844521;2833637724427940664433391497;16636201944470267267182958207;22918862886543542550497013689794549380986252187467410793440853162884227395126178667668709323949107483968180609969160895841
701,8,796337;2983457;28812503;1073825104511;9983923992673;15865578195367;40686928318417;22206681732300686559830164931393965396408838897922182477635701769356115170703313643368016416398879761353787885396721401460120094241214356289
709,3,216868921;1391646221255097953;8923613716343045335466356955530999435422162663462596131888032215488375825848018829047564287845002013075724298352985234932029074583858040431943816370013577608497700099852955833804395145047
719,4,1439;772207;737572843389436536903316910033561929012829990389769;3364863383830652366335210393518491785856011463060033034654745068273488710285685703620428197074067655529662828038323130749953734783229767328135045029575767351
733,4,694653525743;14399141148866077141941966959399761;13948432601001273785699253868326270649;323859454602846465430592983958773961474277685578169412119356868424381403955618825288675324084410296085213990090086547906305592473316302633
739,4,184603056517613273120809;48050683584092004380805463790111;2561503388753170490897052206621137620938856555180343258504238260072282185111994663;127272156538341585859901060648396014824316131571314972298723685854248631905051286241951
743,7,1487;1219280833;14904366017;118722715461092305629361;4721525455401597740684262559;4977047949106985392753791512048265888682003683833;613720420796759675451139508622795804166246759541726012528134612386302767091250830851871364817724458103
751,3,227640245125324450927745881868402667694620457976381782672549806487;6493500319937011450007704218333851757321824602859305748523089149897;8013068084032653262407517654187282813856393979050146558081797631812307901576375946587821853073
757,4,9815263;561595591;5722137022002067824248227975095857749151312827809388406962346253182128916964593;24033821640983508088736273403005965446689002356344332130565066643193813901119771090424269412054543072714914742665677774247325292327559
761,5,4567;6089;738686421813192728921171408273447;280230266918608239805810556544655376723809198780890337110755962385407;2107048624990017888277673772279371580792509894029946695224069650783071896637390038709062589566791754603427516344308169913
769,3,1591805393;6123566623856435977170641;318546066432510864421008240940953964550146359805454160170583982749610782139649800826799605008947296776383497027214615205280760850363069110188256133177326304163304017678312995641260076490527951071647
773,6,6864241;9461521;1165626988664823792549971253972697;101625278121114813541046756104385520302531369;3102804258869848876949115800490112967822146918598407;2081217395409749738120637593128893293724998629363299618099253558750779403590435098094313481
787,4,9951597611230279;96512008100928793;171124793552074153093621463907993111755630713094272377046079303;4952443062243070276982618235553391899025005974177841614150652967038194584843406813849759422158280687571671371337185220166834929387719842135047
797,7,2006858753;54573369937;104757762864135516671;747609928190821086986322983;21023711323746974956423747989180911;2896793131110864597734842177399739433374955784567182457;1595588224457046357344143800204398382349005665658548987812122020808607097989052163601
811,4,326023;120561845344829717145833822890964664477289164454661659494292322521;23119812387308695110542195466723573149999671437304578090473901521408187760986228863;15027407098633642094023724924629416240581289482791222070473057361777251946987551028766864143
821,5,419273207;109840721427977;286121480219517473;25348330589061322436059499894718930577798031880081867566547223;41866449065688547732334670918138300495432254381696818748989283844419920572286356810694501570678523880104345359476534651949605873238987445628114071
823,4,1460915248436556406607;1534086200463688788034864584049;14318463776157273132646318179504157563387487409638575094260074593259322339364163972504114136247;1743071575594477856502376932629849637124418686392212106828611811478474551656421106264966454856075177767
827,6,66161;1637241673;1656489332706171370072190422631;2550707823005230793212015514781257;13394595223843413901037846777300844745495137348727969920754613220161097793251799;145986471351995281114748849644203678988470587636054170861652120292479900430176816158187653823
829,3,72953;89654239955972104838901500177;547333986651898072842377675163471837962890985973125246350034203217630398420672284491154994811424015534066398921894452720167394637907845175059131590798247402908851419071784748383565979336687776059475368213516748629831
839,5,26849;138561000316919;377801626929390823;113910681722635191781067775764311;22896492725473729252775049721372386001517616720738640677702244640115992881686954509887884498034915413780013699315805090463370326763073567630359469495994773510181155342534075910698453209
853,5,2065711807;513740645819473;4727997228805279065233;18449450106982911477871034430148217716695646282266064204205488745738888010789289;648801734928992181954492950048776053904043590857435580244330431351954368045897625283526231577834810740001303595136354980914181128313
857,4,6857;289306374721106633650693738754461144023818395644402718227527;662520472533225766400092611044698417042646671423385275908496091789616072191;731164047684537008237596546152812816410120228600334955941962075295587985093631037255284581306429769292240254188593750079
859,4,7215601;13183242101527799620391251382520507315529510625017;58609898712737781434024027899110611446341212502589792599097337;689446492881618336328109432708356177701201033295524648341682389467628713061286698944336488056955742457364564837248234865096219153030243215903
863,5,8258911;169382737;175642891399;2928599996670622068667271681045188567041998240666598148242087562523669795539013858277310234855201;85468029338908497730286448744320952733178896286236348934740505307540100440497651874613300623234192924024135752243773694455722478772486599
877,6,35081;1436527;1839699736969340949026772071177;4478527345975241075738524755872079528958635991;91383457962725757106767895106859156848543968186689599951801167598113823;26556490111485986163549373090082092741143258155843194017435172895122011451981023707608930775712971770020953
883,4,8831;63577;258777491057348926546569104663;443863831326542584020317023592602458976184738286563439813696497033662511606494382446876111354608315626382578430394796618282635752589251784923553130431442003423564123278814185982282179829752549591088968545118781515935018648914047
887,5,16173559;139714099995626040378049;2382154297313396649423300881;1958905756610480165414360798708208617177953881053051177851547528988145879;97853618193590764039357438780135486646634997963287657405740642002125552181091798545181378742830703728162960049050292146447124474109917503
907,4,1170031;3256645177;131895016205024767;2152830659975686830992339732840546772221830147185299957584990626976623475264483978431907034205273681850774164540852300728233405057836985859987169137737353456784817046991632222733053023853584283587054957654936864544191287960435736268610880263
911,4,1823;26129303;201955048939840841121786425435009;1799520676358263836249116773983093776067731788104797976755522863204273973214237799542669775253771301268617374756896653578445267522764696603459866460147715295527356171742430813085374395309929925098792998479072683867643648045147452807
919,3,33554520197234177;152651074082705418105275481349108130060432918483467580289744030754735302146132556930363149457078636855455429731914714272974721;865197224619933841837007366307939597646479749067444492477633169221316684482535898528285342696392522185018693261171052634586455801136511
929,5,13007;340388595097;912388729886745263028357724939366731341350831028977;1213545181384297818479668246537957920979209321925502086596377;925716423884160633536519618048245338543433164869345417496566597178327107341124001360581535938734867002908372737490797287890682979505263574536862691156721
937,5,28111;2419437071;348131628285692590860028784957527660987485049321208797343;46654722984595033623595915319018639089714063407438899506169;1051662080099391159250990850668031334695175372192528921233670913813412325120288431142374453093538999808223119264936281688325783724087706106729415181782473
941,3,7529;291983755553764871342375393389946327216860539710043646803168061464937;8455317738915029332836546129127934525635911633112049506484021189656732761477917928066642920655772761906174274194886739339117985369155731002748545164386439429680781748936209199967240680501700327506014575490435087
947,6,295130657;25749931927;4621646208862937;11892980076500863942962129100776937;42473851340526147266826509993319628093194922290192667926440870920964574700349265985080009020182263507473;67051184308582949424821574393399302494429796682222222649491297904528668494149744674438169229263695832033422757289
953,6,343081;562070136841;40496650491842199555367;824501439026637805612489876810823;210604142476977747806569755290105170291449495120790656457721;56146314991766082642632333152948275734351103326267414763284183801470126295704742512515549544592611827818875529505418937287624990432022105096260880089208311
967,5,23209;549257;1438495818172960049;73214830052905408299354903681341531907328727;929107820689107677831851738128082612095378895913180366797933344470865776181874319516415789476687673031355441622038823117822832456613716236916055210344102795366995878756494555185414684354655848471059121174998695099159673
977,6,867577;1813313;2069655374719577273;49858990580788843054012690078841;23830405750609887318420248635858165476368020607396633699141951;330180943467844815199525008542209334406307908016484842019975953548042251864897428955193192919262272255342601623890982717534432034376180217147363365794154372260598971057497
991,5,8218291649;41473350001;231620367206687;6721885469050382920298612421830968178768028093133627640714502537112053019071272802490029644416444090606146146238871876925423959;39437300765327204031983243120992095727633141975484859958380479021870710828340701521806772849536517037509868664540317823526815309243487991
1009,8,3454817;198582684439;20649907789079;21624641697047;30850253615723594284324529;1134327302421596486779379019599;32801629399316220386255938566077541078836238345868341181567256008155638984594836583203447;15600539638391814556172775617971983694064724957715783341113053160801081635609556652398088573742248793995924472587137
1013,4,6079;71486759597273;41120912566813018675472321435609728349473493582225344661873;4912076350913270953308503527134380902799359522674366808015315584367210723760067616110001552053798873815092132724989357086467751418857372379033634201281409421043195397509613733623403467784852110698816411531611522862703628559462201
1019,5,2039;75407;82433230679411141627745147311847388925656728692144689;1140356877758679056056869944845540826402854641895928218298013381554156431441;388681245434555178040304037498388111255149718948082513123081412986356790468105286823145968792673325167362315988082015725832111525046899514339119511003116426129870872549431
1021,5,40841;795808241;51731968308257;1866013803867738316856548085894075729799351216503;7162207820300119391374509372634067710236734258998929215118674813251095637497346278805266047690051622379132929111927749971378467853930794623582802081002292557665702501083232619644935926699137376584488398453869832464812937784790717601
1031,4,2063;435502649;85884311010746784399233543419755720548350735429670484635313607293408440231;298209630501811526081266195127340230798714016585971717084992486292878123718588204588738481483650666929740014080790094023694008624928430905568835328503742450614946289860645017638349124175799945515756962732171253365651516226751
1033,5,196271;36913223;88910338973359434076776038119074340716281;163771629900828769671363963472861890953631838273;872482012399864156578461259839664325594503308397182711023941230584743993310143908133170085388863933210418933897247064096189769502070443476282930012787424599161169164133198185392656352920700542984573701444126079
1039,3,5080711;55853666619936291260749204658315944968646527018488637648010052346319853288374753;20758181946442382764570481370359469516293970800739520988120838703792729090324679382343143884144834882534053344769112223028158327696525376091410189105241993899334109711624358962065972167481161749004803659735573409253205425523689
1049,4,33569;459463;1059099980653317121;369266188244278273486887083855064296867073345369988640733366769361356228524595455113320346736281578663828394493376060518432499293320804625243085880752982699457652505447856877050712090840055509854409137034341785035349428439360386913514518408772631624816323215732114411055999563941648850153
1051,4,3575503;215738012818441827932337543036174144558274385301234576636299249;305017906063256842921494808558019733856326299412534951989303214657199;102550146860255526101297388116512688405087055342042127103734791437428154918641834551538564078084763246635542280778334443750922085574212074530157338374245476768304982405585875058799
1069,4,17481727674576239;37473613084215372416028665821312617743022228898297;5557036167944892502666285821951871600803581019193074182942021552512721;1737449627880690251595720971509773434839416433962933088550256363151433564424184235036716533956588433095081958412139739283774089341095270403988232339045024984541371228013713117350142329577
1087,8,10722169;2144921195591;33990250708335239;2105485879475562449;421733524843190780249388261839156579767;23864222009193938317456687011256092421563991;2664797814058212286560533454960446792210016180875809243599817;37562537843594262110536992642418119528491817809174669450676612976893335792606189166083276412530109929185443195218209102121256371567
1091,6,87281;551978359;791343585595817;97535130364653673535422113471207017;496474000537225566899310934393330825097522839;14370134716223093352565463780237216657114064422239932238424924537831642269954418120266357071945305642912444980323485872820308528933828266656132154328785236151528492594378543732462145334002638811903398601540498772868803183
1093,5,43721;111487;42565880168703357316051447;46116332943436452551540576315696985297990259869411311813222303231047196444160418969946791520558378694863913363980328293449;11090587709418073058873121532290263371099974385301312048699110256235279898953779208852574292305589938353242166551505231973795937381812374530733039613691398140158954888306711
1097,7,980719;4666639;22926719175799;1734492765338661710171833;36079584237927411511333522577;205295973898620029528272537868263;1259505554469173787452894624342149232686245990867988670203000078759012131214660790062021041585576819264124527925599648480518632348866182298645606062337914646534394716685834453029151872366594427457950667579861938460736743
1103,3,2207;4126110275598714647074087;11932791527912288368165782359295294543260720291900293158823108282055224993235415289766832244944034104021483210110347551804046070792790794006437027726248024845169722445797115794683703968858493570555291403991724382957404670842401449554016932782845723453935635939040426114249092291163958974567763376870399223
1109,4,30963501968569;85608965982066833903;24616019211889325200869055218181070587968640061220328510208043399177422314889351269580238737955397055519355385591659502001884424804253804809798519;106580571390392858011316724662926937341654767043932184553828593369852606968233731841375311345899386700986696819958017611865775733110490840107063112526589967
1117,3,53617;520973969756320610191611683062985619298001156192232208204963188406964166233609;63736266732570422284167673435440369117908740681452272530269825551014105291844721670320423556653722783427235670755969499902788776424484343791227841220242381171952095054389464975034761413715825821562441057633549243236382044066458003466832724239347969255607
1123,3,777288435261989969;43217493744261782509124051717125202183485951942362528870696888978757228743421469882287;3391902395823492192952477046216014279849873281594845678534283178005688845567963941993284758361024444212165473776640851797632785599314235846084395147680011912741443778117472560046323063626973541750735390111325627810605356318853418409569
1129,4,33871;833798113;2682863551849463941555012235061302606113919542117141814168219065469741026973149811937861249380857772014308434017285472953428756120546822911;96244870497223503522480747683045084159028345843468292607506492396913264313507603279078472844966206341700510434681384648390413005970220771969116832738411902985210423753249163436291464153487
1151,6,284278475807;81344898763887260484533897;658622107254745112979229913;39146265717288735265327499826695585290297;8311919431039560964291634917977812765997001516444732136271000611174775264337926657343369109100663804047;6171954834813357442013542158054710077209221034595802412031148399040285688131947028302906385799633266478325521094487364189728747843075029479
1153,4,267497;84755607199;10122360961247873953624190885178888629606889980435179249683524293313230115056983720103793;533108767732617784056655876315889693284564030710051257930144098712861427341898262043613837362595143431091204666299979971414434570002382036843524221382384046680632777801390884051621923460914188829656804438906819182837031335368073576523710968329
1163,4,848181715001;337097300570078978047;1042816042941845750042952206680089794415014668329850393031910483526456487;420177770998333003520756216380370597076787206214128243447278852914548586660923039911571797789902714463815807344580682802438063814666468750075840246695339025008600257102299468000321221118360043050931264007903630331063856073557984735387835153485263
1171,3,153606920351;12348670962833258442807675383265838347627997587940117506190420273604620443843301292612106209291538933323931056186142998412331913;16908065502711550805328099674409410727446494871956294518304017448367516041524372304319810740164411518774383015140790703804327384716768358163236953164676832586741279963753232226919997201642475086923380099562633505369
1181,5,4742897;196834168670106625096599487;199668911054466914791190422986407;1808422353177349564546512035512530001279481259854248860454348989451026887;97424992175763507877707709291914998778015966147054584755896881783255837016412999374281145264013986049748696515423136622647352488174403160324612550620242636441380838851457881913863524385273540967010429382172447745964801
1187,6,256393;113603023;1761533117965696212626325049982897;766302834531296176581826196660125454171041129;153327833285998453874202767942570343649971393640068204571694369;348655529889506332995168080266197621695207643806403156132440445847666737383222928422115458029552906540471100454717996835935095109576388077939539795136105540966898263777075498442046138677774468116276431569
1193,3,121687;85227326201314361823893776605433636670217425388311906457714409016049961507516230416822145599757462472729;12970651150304837632823443539111079102900718234949891639777490990244200983933636577223707213890342322311121252777256289912725486800241642057274999826188815878538780845234711010958270007671654114346211437870771884073506601365169560736771680433815839617


==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/INFORME_COMPLETO_H_Y_CONTROL_V2.md <==
# Estudio completo: órdenes de activación, intensidad modular y control 2-ádico

**Manuscrito:** *Arithmetic Bias in the Distribution of Mersenne Prime Exponents and the Divisor Structure of p − 1* (versión de septiembre de 2026).  
**Cobertura de este estudio:** **todo** el universo de 5.761.450 exponentes primos `13 ≤ p < 10^8`, sus seis décadas y los 47 exponentes de primos de Mersenne de ese intervalo. Se repite además el diagnóstico con `a<min(1000,p)` y el control por `v₂(p−1)`.

## 1. Pregunta y alcance lógico

La cuestión no es si los órdenes impares son frecuentes entre los enteros pequeños, sino **qué aportan a la respuesta cuantitativa realmente calculada por el benchmark** y qué subsiste al condicionar por la potencia de dos que divide a `p−1`. En concreto, descomponemos tanto la activación `L(p)` como la intensidad `H(p)` y atribuimos algebraicamente la redistribución entre regiones alta/baja. No inferimos efectos causales sobre la primalidad a partir de esa partición.

Sea `d=ord_a(2)=2^m t`, `t` impar. Las clases disjuntas de módulos activos `a<p`, `d|p−1`, son: **2-pura** (`t=1`, `m≥1`); **impar pura** (`m=0`, `t>1`); **mixta** (`m≥1`, `t>1`). Definimos para cada clase `c`

\[
L_c(p)=\#\{a<p:\operatorname{ord}_a(2)\mid p-1,\ \operatorname{clase}(d)=c\},\qquad
H_c(p)=\sum_{a\in\mathcal A_p,\operatorname{clase}(d)=c}\log F_a(p).
\]

Por construcción, `L=Σ L_c` y `H=Σ H_c` **exponente por exponente**. Se conservan íntegramente las fórmulas del manuscrito para los pesos sectoriales, `s_{a,n}`, `s_a` y `F_a`. No se introduce ningún filtro ni parámetro nuevo y no se emplean etiquetas de Mersenne para calcular `H_c`.

**Implementación:** mismo procedimiento numérico auditado que `build_structural_census.py`, originalmente congelado en v1.8.4 y conservado en el paquete unificado v1.8.7: suma sectorial completa con tabla/interpolación densa para `a<1000`, cuarta expansión en cumulantes para `a≥1000`, con el corte `a<p`. La diferencia frente al ensayo preliminar `p<10^6` (que usó la suma completa exacta para todos los pares) es únicamente el **método numérico acelerado**, no la definición de `H`. El cálculo completo tardó unos 64 segundos en esta máquina, tras compilar y construir la tabla.

## 2. Censo completo de activaciones e intensidades

| Clase de orden | Pares activos | % de `L` | `Σ_p H_c(p)` | % de `H` | `Σ H_c/p` relativo | `H_c` medio por activación |
|:--|--:|--:|--:|--:|--:|--:|
| 2-pura | 11.619.521 | 8,88 % | 15.320.454,585 | 12,54 % | 27,48 % | 1,3185 |
| Impar pura | 39.035.938 | 29,83 % | 41.130.544,457 | 33,68 % | 30,93 % | 1,0537 |
| Mixta | 80.188.853 | 61,29 % | 65.679.111,528 | 53,78 % | 41,60 % | 0,8191 |
| **Total** | **130.844.312** | **100 %** | **122.130.110,569** | **100 %** | **100 %** | — |

**Interpretación de los denominadores.** `% de H` pondera por igual a los exponentes de la población; `Σ H_c/p` enfatiza exponentes pequeños; el desplazamiento condicionado de la siguiente sección usa **otro denominador**, el peso total del benchmark *dentro de cada década*. Por ello ninguno de estos porcentajes equivale automáticamente a la participación en el sesgo de primalidad observado.

Las dos clases con componente impar no trivial representan conjuntamente **91,12 % de las activaciones** y **87,46 % de `ΣH`**. La clase 2-pura es menos frecuente pero tiene una intensidad media mayor por activación. Estos datos son propiedades de la construcción, no de una muestra seleccionada de exponentes de Mersenne.

## 3. Descomposición aditiva de la redistribución original, seis décadas

Con `b_p=log(p)/p`, sea `q_{0,I}=Σ_{p∈I,alta}b_p/Σ_{p∈I}b_p`, `N_I` el total histórico observado en la década y `D_I=Σ_{p∈I}[b_p+H(p)/p]`. La atribución **exacta dentro del benchmark**, siempre con el denominador completo, es

\[
\Delta_{I,c}=\frac{N_I}{D_I}\left[\sum_{p\in I,alta}\frac{H_c(p)}p-q_{0,I}\sum_{p\in I}\frac{H_c(p)}p\right],\qquad
\sum_c\Delta_{I,c}=N_I(q_{H,I}-q_{0,I}).
\]

No sumamos las predicciones de tres modelos que usan denominadores diferentes; este procedimiento descompone **una sola predicción total**.

| Década de `p` | Alta-S Wagstaff (masa) | Alta-S censo detallado (masa) | Δ 2-pura | Δ impar pura | Δ mixta |
|:--|--:|--:|--:|--:|--:|
| `[13,10³)` | 5,0494 | 5,4035 | +0,1850 | +0,1011 | +0,0679 |
| `[10³,10⁴)` | 4,0054 | 4,5159 | +0,0983 | +0,1800 | +0,2322 |
| `[10⁴,10⁵)` | 2,9997 | 3,5477 | +0,0847 | +0,1657 | +0,2976 |
| `[10⁵,10⁶)` | 2,4999 | 3,1089 | +0,0702 | +0,1860 | +0,3528 |
| `[10⁶,10⁷)` | 2,5000 | 3,2586 | +0,0586 | +0,2483 | +0,4518 |
| `[10⁷,10⁸)` | 6,5000 | 8,7761 | +0,1338 | +0,7337 | +1,4086 |
| **Total** | **23,5544** | **28,6107** | **+0,6306** | **+1,6147** | **+2,8109** |

Del desplazamiento de **+5,0563** casos calculado con las masas *exactas de las particiones discretas*, el **12,47 %** corresponde algebraicamente a la familia 2-pura, **31,94 %** a la impar pura y **55,59 %** a la mixta. Los órdenes con parte impar no trivial acumulan **87,53 %** del desplazamiento interno del benchmark. El valor 23,5544, en lugar de 23,5, procede de la pequeña desviación de las particiones finitas respecto a mitad exacta de la masa de Wagstaff; el manuscrito emplea 23,5 como referencia balanceada redondeada. Por esa razón los porcentajes de desplazamiento aquí se calculan siempre respecto a 23,5544.

Esto establece que el **mecanismo construido** no actúa únicamente mediante órdenes 2-puros. No establece que el **sesgo histórico de primalidad** pueda atribuirse causalmente en esas proporciones.

## 4. Control `v₂(p−1)` y puntuación impar: protocolo reproducido

Reproducimos el diagnóstico anterior sobre **26 estratos con casos observados**, cruzando las seis décadas con el valor exacto `v=v₂(p−1)`. Se conserva el número histórico de casos de cada estrato y se ordenan los primos por

\[
S_{\mathrm{odd}}(p)=\frac{\log\tau((p-1)/2^v)}{\log\log p}.
\]

Dentro de cada estrato la región alta es el prefijo que más se aproxima a la mitad del peso `b_p=log p/p`, con desempate determinista por `p` creciente. No se eligen umbrales por los casos de Mersenne. El procedimiento reproduce **25/47** observaciones en región alta. El valor bilateral se evalúa con la **ley exacta de subconjuntos de Fisher**, condicionada en cada estrato, no con una aproximación binomial ni con Monte Carlo.

| Referencia en los mismos 26 estratos | Esperanza exacta Fisher (alta `S_odd`) | Observados | Valor bilateral de referencia |
|:--|--:|--:|--:|
| Wagstaff `log p/p` | 23,4245 | 25 | 0,6613 |
| Censo detallado `(log p+H)/p` | 27,6417 | 25 | 0,4529 |
| Reducción anclada con `θ_I` por década | 29,5543 | 25 | 0,1668 |
| Reducción anclada con `θ` global | 31,4765 | 25 | 0,0570 |
| Censo detallado con `a<min(1000,p)` | 27,5027 | 25 | 0,4558 |

Las **esperanzas exactas Fisher** no coinciden exactamente con `N_g` multiplicado por una cuota de masa: se muestrean **subconjuntos sin reemplazo**, y hay estratos pequeños. Las cuotas de masa correspondientes suman 23,4535 / 27,6911 / 29,6066 / 31,5647 / 27,5520, respectivamente. **No intercambiar ambas escalas.** Las atribuciones aditivas de la siguiente sección pertenecen a las *cuotas de masa*, no a una descomposición exacta de la esperanza Fisher.

Un valor bilateral 0,0570 es un diagnóstico de tensión bajo el modelo global especificado, **no** una refutación general de las reglas locales ni una prueba confirmatoria independiente. El mismo control bajo el censo detallado es menos discrepante. La ausencia de contraste residual significativo frente a Wagstaff (`p=0,6613`) tampoco demuestra que toda la estructura impar sea irrelevante; la evidencia histórica residual resulta limitada bajo esta partición y su población.

### Desglose por décadas (esperanzas Fisher, mismo control)

| Década | Observados alta / total | Wagstaff | Censo detallado | Anclado por década | Anclado global |
|:--|:--|--:|--:|--:|--:|
| `[13,10³)` | 6/10 | 4,9273 | 5,1473 | 5,2778 | 5,9043 |
| `[10³,10⁴)` | 4/8 | 3,9944 | 4,3936 | 4,6074 | 5,1988 |
| `[10⁴,10⁵)` | 3/6 | 3,0025 | 3,5083 | 3,7159 | 4,0931 |
| `[10⁵,10⁶)` | 4/5 | 2,5001 | 2,9701 | 3,2139 | 3,4576 |
| `[10⁶,10⁷)` | 1/5 | 2,5000 | 3,1607 | 3,4299 | 3,5397 |
| `[10⁷,10⁸)` | 7/13 | 6,5001 | 8,4618 | 9,3093 | 9,2831 |
| **Total** | **25/47** | **23,4245** | **27,6417** | **29,5543** | **31,4765** |

Son seis desgloses descriptivos del mismo control: **no** seleccionamos a posteriori la década con menor valor bilateral como resultado principal.

## 5. ¿Qué familias generan la respuesta *una vez fijada* `v₂`?

Aplicamos la misma identidad de atribución de la sección 3 a las **26** particiones alta/baja de `S_odd`, cada una con denominador del **modelo completo de su estrato**.

| Modelo y escala: desplazamiento sobre Wagstaff en cuotas de masa | 2-pura | Impar pura | Mixta | Total |
|:--|--:|--:|--:|--:|
| Censo detallado, `a<p` | +0,0020 | +1,6749 | +2,5607 | +4,2376 |
| Censo detallado, `a<min(1000,p)` | +0,0020 | +1,6512 | +2,4454 | +4,0986 |
| Proyección anclada por década | +1,0395 | +1,9003 | +3,2133 | +6,1532 |
| Proyección anclada global | +0,7128 | +2,5500 | +4,8485 | +8,1113 |

**Resultado central:** al mantener `v₂` fijo, la clase **2-pura aporta aproximadamente +0,002 de los +4,238 casos de desplazamiento que calcula el censo detallado**; las clases con parte impar aportan el resto. En otras palabras, el verdadero `H_{2-puro}(p)` aporta muy poca redistribución **dentro de estratos de `v₂` fija**, aunque antes de condicionar era responsable de +0,631 en la asignación original. Esto es matemáticamente comprensible: el conjunto de órdenes puramente 2-ádicos activables queda determinado casi por entero por `v₂`, salvo el corte `a<p`, y las intensidades retienen cierta variación con `p`.

La diferencia más reveladora está en la reducción. La proyección global por mínimos cuadrados, válida como compresión de `H` a escala de la población completa, **no preserva automáticamente el reparto condicional**. Por linealidad de la proyección, los coeficientes por clases son

\[
\theta_{2\text{-pura}}=0,0521322,\qquad
\theta_{\mathrm{impar}}=0,1865081,\qquad
\theta_{\mathrm{mixta}}=0,3546149,\qquad
\sum_c\theta_c=0,5932551.
\]

Al asignar artificialmente a cada familia proyectada la forma `θ_c τ(p−1)`, y después anclar en `S=1`, la componente etiquetada **2-pura** adquiere variación con los divisores impares *dentro* de un estrato de `v₂` fija. De ahí que su atribución pase de apenas `+0,0020` en el censo detallado a `+0,7128` en la proyección global (o `+1,0395` en la proyección por década). **Esto es pérdida de fidelidad de una compresión condicionada, no un efecto nuevo descubierto en los módulos 2-puros, ni un fallo algebraico de (22).** La misma cautela vale para la amplificación de las otras dos familias.

No hemos adaptado `θ`, elegido otro anclaje ni modificado el filtro local para mejorar el valor de 25 observados. Las discrepancias son diagnósticos **fuera del criterio de ajuste utilizado originalmente**, no nuevas calibraciones.

## 6. Sensibilidad al límite `a<1000`

Para los mismos 47 casos y **todos** los exponentes primos, el censo fijo `a<min(1000,p)` retiene aproximadamente **97,24 %** del desplazamiento de las cuotas de masa originales usando la línea base discretamente exacta: `+4,9165` frente a `+5,0563`. Cuando se utiliza la línea balanceada idealizada `23,5`, la cifra correspondiente es **97,27 %**, como en la Tabla 3 del artículo. En el control `v₂` retiene `+4,0986` de `+4,2376` (**96,72 %**). La clase mixta sigue siendo la mayor fuente individual de redistribución en ambas particiones.

Esto es **estabilidad dentro de la región ya definida**. No controla la cola `a≥p`, no convierte la medida sectorial en una ley de factorización real y no identifica una causalidad sobre la primalidad.

## 7. Validaciones y observación de tres pares

- La suma `L₂+L_impar+L_mixta` coincide exponente a exponente con el ensayo directo `p<10^6` (máxima diferencia **0**); la mayor diferencia por componente `H_c` entre el cálculo exacto directo y el acelerado es **2,75×10⁻⁵**, explicada por cambiar la malla de interpolación al ampliar el intervalo de `p`.
- Los dos fixtures del manuscrito se aproximan con error absoluto de **9,83×10⁻⁶** y **9,36×10⁻⁷**, dentro de la tolerancia declarada para la tabla/interpolación.
- El cálculo reproduce la asignación histórica original **32/47**, el censo detallado **28,6107374**, la reducción global **32,2809040** y `θ=0,593255130346`; también reproduce los controles previos **25/47**, **23,4244673**, **27,6417204**, **29,5543196** y **31,4765187** bajo la ley exacta por estrato.
- En las seis décadas, todas las atribuciones suman el desplazamiento calculado salvo redondeos flotantes; se entregan resultados y scripts, junto con el protocolo estadístico para rehacer cada cifra.

**Detalle de recuento que conviene corregir antes de publicar:** para la población *estricta* `13≤p<10^8` encontramos **130.844.312** activaciones, no **130.844.315**. Las tres adicionales provienen de `(p,a)=(5,3),(7,3),(11,3)` cuando la rutina histórica acumula pares **antes de excluir** los exponentes menores que 13. El cálculo de `H`, las regresiones y las cuotas históricas usa correctamente `p≥13`; cambiar en el manuscrito la cifra de pares de esa población (y cualquier aparición del mismo denominador) corrige una diferencia de solo tres registros, sin modificar los resultados principales. Ver `validate_full.py` y la condición `candidate>=13` del script del censo completo.

## 8. Interpretación científica y alcance editorial

1. **No es un mecanismo exclusivamente 2-ádico dentro de nuestro benchmark.** En el censo íntegro los órdenes con componente impar generan **87,53 % de la redistribución original**; al fijar `v₂` explican prácticamente **todo el desplazamiento residual calculado por el censo detallado**.
2. **La evidencia histórica para ese desplazamiento impar adicional sigue siendo limitada.** En el diseño de 26 estratos el observado es 25/47, el nulo de Wagstaff espera 23,424 y el valor bilateral es 0,6613. No puede inferirse de esta ausencia de señal residual que los órdenes mixtos o impares sean irrelevantes para construir `H`.
3. **El diagnóstico negativo concreto concierne sobre todo a la reducción global.** Su expectativa Fisher 31,477 queda más alejada de 25 que la del censo detallado 27,642; la proyección puede introducir redistribución condicional en familias que no la tenían en su `H_c` original. El ajuste original 32,28/14,72 no garantiza preservar controles aritméticos distintos de la partición para la que se comparó.
4. **No se ha demostrado la transferencia densidad→supervivencia.** Ninguna tabla anterior convierte (22) en un teorema de probabilidad real de primalidad. Son descomposiciones y controles de un benchmark declarado como heurístico.

**Acción recomendada, sin reconstrucción retrospectiva:** conservar la definición local y el censo; documentar de forma concisa el control `v₂` con las cifras 25 / 23,424 / 27,642 / 29,554 / 31,477, aclarar que la compresión global pierde fidelidad condicional y remitir al desglose completo reproducible. No describir el sesgo como «esencialmente 2-ádico» ni afirmar que el control prueba una contribución impar a la primalidad real.

## 9. Archivos y reproducción

La carpeta distribuida `results_1e8/` contiene `summary.json`, `intervals_a_less_p.csv`, `intervals_a_less_B.csv`, `intervals_a_less_B_p_ge_B.csv`, `v2_control_summary.json`, `v2_control_by_decade.csv` y `v2_control_by_stratum.csv`. El flujo genera además `decomposed.npz`, un archivo de matrices por exponente con tres componentes de `L` y `H` y sus análogos `a<min(1000,p)`. Esa matriz de trabajo no se distribuye: se reconstruye antes de los análisis dependientes y no requiere una descarga externa.

Para regenerar todo desde la raíz del paquete unificado v1.8.7, ejecutar:

```bash
OPENBLAS_NUM_THREADS=1 NUMBA_NUM_THREADS=2 python h_order_decomposition/decompose_H_full.py --limit 100000000 --output-dir results_python/h_order_decomposition
OPENBLAS_NUM_THREADS=1 NUMBA_NUM_THREADS=2 python h_order_decomposition/analyze_v2_control_full.py --input-dir results_python/h_order_decomposition
OPENBLAS_NUM_THREADS=1 NUMBA_NUM_THREADS=2 python h_order_decomposition/validate_full.py --input-dir results_python/h_order_decomposition --pilot-dir h_order_decomposition/results_1e6
```

Requisitos: Python, NumPy, Numba y SciPy según el `requirements.txt` del paquete. **Este informe registra un cálculo completo y sus comprobaciones específicas; el registro global de validación de la versión 1.8.7 se conserva por separado.**


==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/README.md <==
# Order-class decomposition and post hoc two-adic control


This directory contains the Appendix A.14 calculation and its numerical references.

## Files

- `decompose_H_full.py` rebuilds the full `13 <= p < 10^8` per-exponent
  decomposition of `L` and `H` into pure-power-of-two, pure-odd, and mixed
  multiplicative-order classes.
- `analyze_v2_control_full.py` constructs the 26 conditioned
  `(exponent interval, v2(p-1))` strata and evaluates all model weights on the
  same higher-`S_odd` regions.
- `validate_full.py` verifies the decomposition, the historical split, the
  exact conditional means, and the attribution identities.
- `decompose_H.py` is an independent direct small-range calculation used as
  an audit of the accelerated full run.
- `results_1e8/` contains compact frozen summaries and tables.
- `results_1e6/` contains the independent direct-audit matrix and summaries.

## Clean reproduction

Run from `repro_v1.9.9/legacy_v1.8.8/` after installing the ancillary requirements:

```sh
python h_order_decomposition/decompose_H_full.py \
  --limit 100000000 \
  --output-dir results_python/h_order_decomposition
python h_order_decomposition/analyze_v2_control_full.py \
  --input-dir results_python/h_order_decomposition
python h_order_decomposition/validate_full.py \
  --input-dir results_python/h_order_decomposition \
  --pilot-dir h_order_decomposition/results_1e6
```

The first step generates `decomposed.npz` (approximately 173 MB). That working
matrix is intentionally omitted from the archive: it is reconstructed before
either dependent step and no external download is required. The compact
full-population summaries used by the manuscript are included.

The order-class responses are computed without Mersenne-prime labels. The
observed stratum totals enter only through the declared conditional reference
law, as in Appendix A.8. The resulting control is post hoc and is not a causal
attribution or a new prospective test.


==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/analyze_v2_control_full.py <==
#!/usr/bin/env python3
"""Population v2-stratified odd-score diagnostic and additive class attribution.

Strata: six disjoint exponent intervals x v2(p-1), hold observed Mersenne counts in each.
High-score regions: prefix by descending S_odd=log(tau(odd part))/loglog(p),
closest to half Wagstaff weight within each stratum; tie break p ascending.
All structural parameters computed solely from complete modular census, without labels.
"""
import argparse,sys,math,csv,json
from pathlib import Path
import numpy as np
root=Path(__file__).resolve().parent
package_root=root.parent
sys.path.insert(0,str(package_root))
from wagstaff_randomization import MERSENNE_EXPONENTS, _fisher_count_distribution,centered_two_sided_tail
from analyze_structural_model import INTERVALS

def write_csv(path, rows):
    with open(path,'w',newline='') as f:
        wr=csv.DictWriter(f,fieldnames=list(rows[0]));wr.writeheader();wr.writerows(rows)

def main():
    parser=argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--input-dir',type=Path,default=root/'results_1e8')
    args=parser.parse_args()
    directory=args.input_dir.resolve()
    with np.load(directory/'decomposed.npz',allow_pickle=False) as z:
        p=z['p'];tau=z['tau'];L=z['L'];H=z['H'];LB=z['L_B'];HB=z['H_B']
    pf=p.astype(np.float64); logp=np.log(pf);b=logp/pf; n=p.astype(np.int64)-1
    twobit=n & (-n);v=np.rint(np.log2(twobit)).astype(np.int16)
    tauodd=tau.astype(np.int64)//(v.astype(np.int64)+1)
    assert np.all(tauodd*(v+1)==tau)
    score=np.log(tauodd)/np.log(logp)
    m=np.zeros(p.size,dtype=bool); ids=np.searchsorted(p,MERSENNE_EXPONENTS)
    assert np.array_equal(p[ids],MERSENNE_EXPONENTS)
    m[ids]=True
    tf=tau.astype(float); denom=float(np.dot(tf,tf)); theta_c=np.array([np.dot(tf,H[:,c])/denom for c in range(3)])
    theta=float(theta_c.sum())
    print('theta classes',theta_c,'total',theta,flush=True)
    th_i={}
    for lo,hi,nobs,oh,label in INTERVALS:
        sel=(p>=lo)&(p<hi)
        t=tf[sel];h=H[sel]
        th_i[label]=np.array([np.dot(t,h[:,c])/np.dot(t,t) for c in range(3)])
    denom_models=['Wagstaff','raw','anchored_interval','anchored_global','a_less_1000']
    totals={x:0. for x in denom_models}
    delta={x:np.zeros(3) for x in denom_models if x!='Wagstaff'}
    per_decade=[];per_stratum=[]
    pmf={x:np.array([1.]) for x in denom_models}
    decades_pmf={}
    for lo,hi,nobs,oh,label in INTERVALS:
        decade={ 'interval':label,'pop':int(np.count_nonzero((p>=lo)&(p<hi))), 'observed_high':0,'observed_total':0}
        for name in denom_models:decade[name]=0.
        for name in delta:decade[name+'_d']=np.zeros(3)
        decade_pmfs={k:np.array([1.]) for k in denom_models}
        mask=(p>=lo)&(p<hi)
        for vv in np.unique(v[mask]):
            sel=np.flatnonzero(mask&(v==vv))
            ss=score[sel]; pp=p[sel]; base=b[sel]; known=m[sel];ng=int(known.sum())
            if ng==0:continue
            order=np.lexsort((pp,-ss))
            cum=np.cumsum(base[order]); last=int(np.argmin(abs(cum-.5*cum[-1])))+1
            high=np.zeros(sel.size,dtype=bool);high[order[:last]]=True
            obs=int(known[high].sum());q0=float(base[high].sum()/base.sum())
            weights={
                'Wagstaff':base,
                'raw':base+H[sel].sum(axis=1)/pf[sel],
                'anchored_interval':base+(tf[sel]-logp[sel])*th_i[label].sum()/pf[sel],
                'anchored_global':base+(tf[sel]-logp[sel])*theta/pf[sel],
                'a_less_1000':base+HB[sel].sum(axis=1)/pf[sel]
            }
            assert all(np.all(w>0) for w in weights.values())
            row={'interval':label,'v2':int(vv),'pop':int(sel.size),'known':ng,'observed_high':obs,'baseline_mass_high':q0,'threshold_S_odd':float(ss[order[last-1]])}
            for name,w in weights.items():
                modeled=float(ng*w[high].sum()/w.sum())
                totals[name]+=modeled;decade[name]+=modeled;row[name+'_high_mass']=modeled
                # Exact Fisher's item-weight subset law for sample size ng
                dist=_fisher_count_distribution(np.ascontiguousarray(w/w.sum()),np.ascontiguousarray(high.astype(np.uint8)),ng)
                pmf[name]=np.convolve(pmf[name],dist)
                decade_pmfs[name]=np.convolve(decade_pmfs[name],dist)
            for name,c in [('raw',H[sel]/pf[sel,None]),('anchored_interval',(tf[sel]-logp[sel])[:,None]*th_i[label][None,:]/pf[sel,None]),('anchored_global',(tf[sel]-logp[sel])[:,None]*theta_c[None,:]/pf[sel,None]),('a_less_1000',HB[sel]/pf[sel,None])]:
                w=weights[name]; d=ng*(c[high].sum(axis=0)-q0*c.sum(axis=0))/w.sum()
                delta[name]+=d;decade[name+'_d']+=d;row[name+'_delta_2pow']=float(d[0]);row[name+'_delta_odd']=float(d[1]);row[name+'_delta_mixed']=float(d[2]);row[name+'_delta_total']=float(d.sum())
                assert abs(d.sum()-(row[name+'_high_mass']-row['Wagstaff_high_mass'])) < 1e-7
            decade['observed_high']+=obs;decade['observed_total']+=ng
            per_stratum.append(row)
        for name in denom_models:
            dist=decade_pmfs[name];mean=float(np.dot(np.arange(dist.size),dist)); obs=decade['observed_high'];decade[name+'_fisher_mean']=mean;decade[name+'_p2']=centered_two_sided_tail(dist,obs,mean)
        for name in delta:
            for j,c in enumerate(('2pow','odd','mixed')):decade[name+'_d_'+c]=float(decade[name+'_d'][j])
            del decade[name+'_d']
        per_decade.append(decade)
    obs=int(m.sum() and sum(row['observed_high'] for row in per_stratum))
    assert obs==25,(obs,[(r['interval'],r['v2'],r['observed_high']) for r in per_stratum])
    assert sum(row['known'] for row in per_stratum)==47
    stats={}
    for name in denom_models:
        dist=pmf[name];mean=float(np.dot(np.arange(dist.size),dist));two=centered_two_sided_tail(dist,obs,mean)
        stats[name]={'mass_expected':totals[name],'fisher_exact_mean':mean,'p_two':two,'p_upper':float(dist[obs:].sum()),'p_lower':float(dist[:obs+1].sum())}
    summary={'design':'26 nonempty six decade x v2(p-1) strata; S_odd=log(tau(odd part p-1))/loglog p; Wagstaff-balanced within strata, p increasing tie break; fixed Mp count per stratum','strata':len(per_stratum),'known_total':47,'observed_high':obs,'theta_classes':theta_c.tolist(),'theta_global':theta,'theta_classes_by_interval':{k:val.tolist() for k,val in th_i.items()},'model_comparisons':stats,'class_shift_attributions':{name:{'2pow':float(d[0]),'odd':float(d[1]),'mixed':float(d[2]),'total':float(d.sum())} for name,d in delta.items()}}
    write_csv(directory/'v2_control_by_decade.csv',per_decade);write_csv(directory/'v2_control_by_stratum.csv',per_stratum)
    with (directory/'v2_control_summary.json').open('w') as f:json.dump(summary,f,indent=2)
    print(json.dumps(summary,indent=2),flush=True)
    print('DECADE ROWS',flush=True)
    for row in per_decade:print(row,flush=True)
if __name__=='__main__':main()


==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/decompose_H.py <==
#!/usr/bin/env python3
"""Independent order-class attribution of baseline-relative census allocation, finite p range.
Source formulas: user-supplied repro v1.8.4; classes: pure 2 power, odd >1, mixed.
"""
from pathlib import Path
import sys, json, csv, time, math, argparse
import numpy as np
HERE = Path(__file__).resolve().parent
PACKAGE_ROOT = HERE.parent
sys.path.insert(0, str(PACKAGE_ROOT))
from numba import njit
from mersenne_core import _linear_spf_sieve, _prime_capacity, _divisor_counts, _order_of_two
from structural_model import sector_radii, exact_log_filter, cumulants_one, cumulant_log_filter
from analyze_structural_model import INTERVALS, balanced_high

@njit(cache=True)
def accumulate(limit, primes, spf, prime_index, radii, fixed_B):
    L = np.zeros((primes.size, 3),dtype=np.int32)
    H = np.zeros((primes.size, 3),dtype=np.float64)
    L_B = np.zeros((primes.size, 3),dtype=np.int32)
    H_B = np.zeros((primes.size, 3),dtype=np.float64)
    ord_hist = np.zeros((3, 2),dtype=np.int64)
    for ai in range(1,primes.size):
        a=int(primes[ai]); d=int(_order_of_two(a,spf)); odd=d
        while odd%2==0: odd//=2
        category=0 if odd==1 else (1 if d==odd else 2)
        candidate=a+d
        while candidate<limit:
            ix=prime_index[candidate]
            if ix>=0 and candidate>=13:
                h=exact_log_filter(radii[ix],a)
                L[ix,category]+=1; H[ix,category]+=h
                if a<fixed_B:
                    L_B[ix,category]+=1; H_B[ix,category]+=h
                ord_hist[category,0]+=1
                if a<fixed_B: ord_hist[category,1]+=1
            candidate+=d
    return L,H,L_B,H_B,ord_hist

names=['2-pura','impar-pura','mixta']

def attribution(p,tau,L,H,intervals):
    out=[]; agg=np.zeros(3); baseline_sum=0.; actual_sum=0.; total_known=0
    for lower,upper,nobs,ohigh,label in intervals:
        sel=(p>=lower)&(p<upper)
        pp=p[sel].astype(float); tt=tau[sel]; hc=H[sel]; lc=L[sel]
        if len(pp)==0: continue
        high,s50,b=balanced_high(p[sel],tt)
        q0=b[high].sum()/b.sum()
        intensity=hc/pp[:,None]
        total=(b+intensity.sum(axis=1)).sum()
        d=nobs*(intensity[high].sum(axis=0)-q0*intensity.sum(axis=0))/total
        q=(b[high].sum()+intensity[high].sum())/total
        raw=nobs*q
        actual_sum+=raw; baseline_sum+=nobs*q0; total_known+=nobs
        agg+=d
        row={'interval':label,'prime_count':int(len(pp)),'known':nobs,'observed_high':ohigh,'baseline_high':float(nobs*q0),'census_high':float(raw),'shift_high':float(raw-nobs*q0),'H2_shift':float(d[0]),'Hodd_shift':float(d[1]),'Hmixed_shift':float(d[2]),'sum_shifts':float(d.sum())}
        for ci,name in enumerate(('2pow','odd','mixed')):
            row[name+'_L']=int(lc[:,ci].sum());row[name+'_H']=float(hc[:,ci].sum()); row[name+'_H_over_p']=float(intensity[:,ci].sum()); row[name+'_H_mean_per_activation']=float(hc[:,ci].sum()/max(1,lc[:,ci].sum()))
        out.append(row)
    summary={'known':total_known,'baseline_high':baseline_sum,'census_high':actual_sum,'total_shift':actual_sum-baseline_sum, 'category_shifts':agg.tolist(),'shift_sum_check':float(agg.sum()), 'sum_H':H.sum(axis=0).tolist(), 'sum_L':L.sum(axis=0).tolist(), 'H_per_activation':(H.sum(axis=0)/np.maximum(1,L.sum(axis=0))).tolist(),'share_L':(L.sum(axis=0)/L.sum()).tolist(),'share_H':(H.sum(axis=0)/H.sum()).tolist(),'category_H_over_p':(H/p[:,None]).sum(axis=0).tolist(),'share_H_over_p':((H/p[:,None]).sum(axis=0)/(H/p[:,None]).sum()).tolist()}
    return summary,out

def main():
    ap=argparse.ArgumentParser(); ap.add_argument('--limit',type=int,default=100000);ap.add_argument('--cutoff',type=int,default=1000); ap.add_argument('--output-dir',type=Path,default=HERE/'results_1e5'); args=ap.parse_args()
    args.output_dir.mkdir(exist_ok=True,parents=True)
    t=time.time(); spf,p=_linear_spf_sieve(args.limit,_prime_capacity(args.limit)); tau=_divisor_counts(p,spf); ix=np.full(args.limit,-1,dtype=np.int32);ix[p]=np.arange(p.size,dtype=np.int32); radii=sector_radii(p); print('primes',len(p),'radii',radii.min(),radii.max(),flush=True)
    L,H,LB,HB,hist=accumulate(args.limit,p,spf,ix,radii,args.cutoff)
    valid=p>=13; p=p[valid];tau=tau[valid];L=L[valid];H=H[valid];LB=LB[valid];HB=HB[valid]
    applicable=[interval for interval in INTERVALS if interval[1]<=args.limit]
    summary,rows=attribution(p,tau,L,H,applicable)
    mask=p>=args.cutoff
    summaryB,rowsB=attribution(p[mask],tau[mask],LB[mask],HB[mask],[interval for interval in applicable if interval[0]>=args.cutoff])
    # all p fixed-B nested with a<p, same as cutoff a<min(B,p)
    summaryBall,rowsBall=attribution(p,tau,LB,HB,applicable)
    result={'method':'exact_log_filter full sector sum; no interpolation','limit':args.limit,'cutoff_B':args.cutoff,'count_checks':{'overall_L':int(L.sum()),'L_B':int(LB.sum()),'order_category':hist.tolist()},'a_less_p':summary,'a_less_min_B_p':summaryBall,'a_less_B_p_at_least_B':summaryB,'seconds':time.time()-t}
    def write_rows(filename,items):
        with (args.output_dir/filename).open('w',newline='') as f:
            if items:
                wr=csv.DictWriter(f,fieldnames=list(items[0]));wr.writeheader();wr.writerows(items)
    write_rows('intervals_a_less_p.csv',rows);write_rows('intervals_a_less_B.csv',rowsBall);write_rows('intervals_a_less_B_p_ge_B.csv',rowsB)
    with (args.output_dir/'summary.json').open('w') as f:json.dump(result,f,indent=2)
    np.savez_compressed(args.output_dir/'decomposed.npz',p=p,tau=tau,L=L,H=H,L_B=LB,H_B=HB)
    print(json.dumps(result,indent=2),flush=True)
    print('Rows:',rows,flush=True)
if __name__=='__main__': main()


==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/decompose_H_full.py <==
#!/usr/bin/env python3
"""Full census order-class decomposition for the unified v1.8.8 package.

Uses the same audited interpolation/cumulants as the principal structural
census. The generated per-exponent matrix is a working cache and is not
distributed in the archive.
Categories: 0 pure 2 powers, 1 pure odd (>1), 2 mixed. No Mp labels used for H.
"""
from __future__ import annotations
import argparse, json, time, sys, math, csv
from pathlib import Path
import numpy as np
from numba import njit
root=Path(__file__).resolve().parent
package_root=root.parent
sys.path.insert(0,str(package_root))
from mersenne_core import _linear_spf_sieve,_prime_capacity,_divisor_counts,_order_of_two
from structural_model import sector_radii,cumulant_log_filter,exact_log_filter
from build_structural_census import interpolation_grid,exact_grid,cumulant_grid
from analyze_structural_model import INTERVALS,balanced_high
from decompose_H import attribution

@njit(cache=True)
def accumulate_full_categories(limit,primes,spf,prime_index,radii,cumulants,x,xgrid,small_table,cutoff):
    sz=primes.size
    L=np.zeros((sz,3),np.uint16); H=np.zeros((sz,3),np.float64)
    LB=np.zeros((sz,3),np.uint16); HB=np.zeros((sz,3),np.float64)
    checks=np.int64(0); pairs=np.int64(0); max_small=small_table.shape[1]
    for ai in range(1,sz):
        a=int(primes[ai]); d=int(_order_of_two(a,spf))
        odd=d
        while (odd & 1)==0:odd//=2
        category=0 if odd==1 else (1 if odd==d else 2)
        candidate=a+d
        while candidate<limit:
            checks+=1
            if spf[candidate]==candidate and candidate>=13:
                ix=int(prime_index[candidate]);
                if ai-1<max_small:
                    xv=x[ix];pos=np.searchsorted(xgrid,xv)
                    if pos<=0:h=small_table[0,ai-1]
                    elif pos>=xgrid.size:h=small_table[-1,ai-1]
                    else:
                        x0=xgrid[pos-1];x1=xgrid[pos]
                        y0=small_table[pos-1,ai-1];y1=small_table[pos,ai-1]
                        h=y0+(y1-y0)*(xv-x0)/(x1-x0)
                else:
                    h=cumulant_log_filter(a,cumulants[ix,0],cumulants[ix,1],cumulants[ix,2],cumulants[ix,3])
                L[ix,category]+=1; H[ix,category]+=h
                if a<cutoff:LB[ix,category]+=1; HB[ix,category]+=h
                pairs+=1
            candidate+=d
    return L,H,LB,HB,checks,pairs

def save_rows(path,rows):
    if not rows:return
    with path.open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=list(rows[0]));w.writeheader();w.writerows(rows)

def main():
    par=argparse.ArgumentParser();par.add_argument('--limit',type=int,default=100_000_000);par.add_argument('--cutoff',type=int,default=1000);par.add_argument('--output-dir',type=Path,default=root/'results_1e8');args=par.parse_args()
    out=args.output_dir;out.mkdir(parents=True,exist_ok=True)
    t=time.monotonic(); print('building SPF sieve',args.limit,flush=True)
    spf,primes=_linear_spf_sieve(args.limit,_prime_capacity(args.limit))
    print('sieve done',len(primes),time.monotonic()-t,flush=True)
    tau=_divisor_counts(primes,spf)
    print('tau done',time.monotonic()-t,flush=True)
    radii=sector_radii(primes);x=np.sqrt(radii)
    first=int(np.searchsorted(primes,13))
    modules=primes[(primes>=3)&(primes<args.cutoff)].astype(np.int64)
    xgrid,rgrid=interpolation_grid(float(radii[first:].min()),float(radii.max()))
    print('grid',xgrid.size,'small moduli',modules.size,flush=True)
    stable_table=exact_grid(rgrid,modules)
    print('small table done',time.monotonic()-t,flush=True)
    gc=cumulant_grid(rgrid)
    cumulants=np.column_stack([np.interp(x,xgrid,gc[:,j]) for j in range(4)])
    print('cumulants done',time.monotonic()-t,flush=True)
    pi=np.full(args.limit,-1,np.int32);pi[primes]=np.arange(primes.size,dtype=np.int32)
    L,H,LB,HB,checks,pairs=accumulate_full_categories(args.limit,primes,spf,pi,radii,cumulants,x,xgrid,stable_table,args.cutoff)
    print('accumulation done',time.monotonic()-t,'checks',checks,'pairs',pairs,flush=True)
    valid=primes>=13;p=primes[valid];tau=tau[valid];L=L[valid];H=H[valid];LB=LB[valid];HB=HB[valid]
    assert int(L.sum())==int(pairs)
    intervals=[i for i in INTERVALS if i[1]<=args.limit]
    summary,rows=attribution(p,tau,L,H,intervals)
    summary_B,rows_B=attribution(p,tau,LB,HB,intervals)
    mask=p>=args.cutoff
    summary_Bfixed,rows_Bfixed=attribution(p[mask],tau[mask],LB[mask],HB[mask],[i for i in intervals if i[0]>=args.cutoff])
    response=H.sum(axis=1)
    tf=tau.astype(float)
    theta=float(np.dot(tf,response)/np.dot(tf,tf))
    theta_i=[]
    for lo,hi,known,oh,label in intervals:
        sl=(p>=lo)&(p<hi)
        th=float(np.dot(tf[sl],response[sl])/np.dot(tf[sl],tf[sl]));theta_i.append((label,th))
    result={'method':'v1.8.7 audited small-a grid and fourth-cumulant large-a evaluation; same formulas and cutoff as the principal structural census','limit':args.limit,'cutoff':args.cutoff,'elapsed_seconds':time.monotonic()-t,'checks':int(checks),'pairs':int(pairs),'pop_size':int(p.size),'a_less_p':summary,'a_less_min_B_p':summary_B,'a_less_B_p_at_least_B':summary_Bfixed,'theta_global':theta,'theta_interval':theta_i}
    save_rows(out/'intervals_a_less_p.csv',rows);save_rows(out/'intervals_a_less_B.csv',rows_B);save_rows(out/'intervals_a_less_B_p_ge_B.csv',rows_Bfixed)
    with (out/'summary.json').open('w') as f:json.dump(result,f,indent=2)
    np.savez(out/'decomposed.npz',p=p,tau=tau,L=L,H=H,L_B=LB,H_B=HB)
    print(json.dumps(result,indent=2),flush=True)
if __name__=='__main__':main()


==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e6/intervals_a_less_B.csv <==
interval,prime_count,known,observed_high,baseline_high,census_high,shift_high,H2_shift,Hodd_shift,Hmixed_shift,sum_shifts,2pow_L,2pow_H,2pow_H_over_p,2pow_H_mean_per_activation,odd_L,odd_H,odd_H_over_p,odd_H_mean_per_activation,mixed_L,mixed_H,mixed_H_over_p,mixed_H_mean_per_activation
"[13,10^3)",163,10,7,5.049434626472723,5.4034734274884535,0.35403880101573026,0.1849956681442116,0.10111816185288865,0.06792497101862927,0.3540388010157295,292,176.60385843156564,0.8959214508907389,0.6048077343546768,263,65.90779721444704,0.2316839757629833,0.2505999894085439,305,49.88112360835198,0.14089108283620644,0.16354466756836714
"[10^3,10^4)",1061,8,5,4.005386193474362,4.514088252664727,0.5087020591903642,0.09841877639299794,0.17963711473555363,0.23064616806181223,0.5087020591903638,2005,1682.3013031105863,0.43203466055365514,0.8390530190077737,2202,1195.799777291442,0.27989187170270396,0.5430516699779483,3326,1230.903179776979,0.27223796435438574,0.37008514124383013
"[10^4,10^5)",8363,6,4,2.999695498085988,3.5426974541245,0.5430019560385122,0.0849993054053316,0.16457796216085202,0.2934246884723299,0.5430019560385135,15932,16452.769662648843,0.4214352821744425,1.0326870237665606,17301,16352.584589351598,0.39417689316121607,0.9451814686637534,25974,21812.213706058043,0.5116535338171878,0.8397710674543021
"[10^5,10^6)",68906,5,4,2.4999244548508024,3.0995969363504097,0.5996724814996073,0.07069044718091502,0.18408871446788005,0.344893319850821,0.5996724814996162,131195,148370.3431444436,0.38846220190149067,1.1309146167494464,143669,231982.1485710715,0.560585031272307,1.6146987072442316,216087,319160.1111655871,0.7688039685205573,1.476998205193219


==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e6/intervals_a_less_B_p_ge_B.csv <==
interval,prime_count,known,observed_high,baseline_high,census_high,shift_high,H2_shift,Hodd_shift,Hmixed_shift,sum_shifts,2pow_L,2pow_H,2pow_H_over_p,2pow_H_mean_per_activation,odd_L,odd_H,odd_H_over_p,odd_H_mean_per_activation,mixed_L,mixed_H,mixed_H_over_p,mixed_H_mean_per_activation
"[10^3,10^4)",1061,8,5,4.005386193474362,4.514088252664727,0.5087020591903642,0.09841877639299794,0.17963711473555363,0.23064616806181223,0.5087020591903638,2005,1682.3013031105863,0.43203466055365514,0.8390530190077737,2202,1195.799777291442,0.27989187170270396,0.5430516699779483,3326,1230.903179776979,0.27223796435438574,0.37008514124383013
"[10^4,10^5)",8363,6,4,2.999695498085988,3.5426974541245,0.5430019560385122,0.0849993054053316,0.16457796216085202,0.2934246884723299,0.5430019560385135,15932,16452.769662648843,0.4214352821744425,1.0326870237665606,17301,16352.584589351598,0.39417689316121607,0.9451814686637534,25974,21812.213706058043,0.5116535338171878,0.8397710674543021
"[10^5,10^6)",68906,5,4,2.4999244548508024,3.0995969363504097,0.5996724814996073,0.07069044718091502,0.18408871446788005,0.344893319850821,0.5996724814996162,131195,148370.3431444436,0.38846220190149067,1.1309146167494464,143669,231982.1485710715,0.560585031272307,1.6146987072442316,216087,319160.1111655871,0.7688039685205573,1.476998205193219


==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e6/intervals_a_less_p.csv <==
interval,prime_count,known,observed_high,baseline_high,census_high,shift_high,H2_shift,Hodd_shift,Hmixed_shift,sum_shifts,2pow_L,2pow_H,2pow_H_over_p,2pow_H_mean_per_activation,odd_L,odd_H,odd_H_over_p,odd_H_mean_per_activation,mixed_L,mixed_H,mixed_H_over_p,mixed_H_mean_per_activation
"[13,10^3)",163,10,7,5.049434626472723,5.4034734274884535,0.35403880101573026,0.1849956681442116,0.10111816185288865,0.06792497101862927,0.3540388010157295,292,176.60385843156564,0.8959214508907389,0.6048077343546768,263,65.90779721444704,0.2316839757629833,0.2505999894085439,305,49.88112360835198,0.14089108283620644,0.16354466756836714
"[10^3,10^4)",1061,8,5,4.005386193474362,4.515930414799433,0.5105442213250706,0.09833741964628398,0.17998555754620288,0.23222124413258408,0.5105442213250709,2005,1682.3013031105863,0.43203466055365514,0.8390530190077737,2654,1199.7947817007555,0.28058913817867426,0.45207037743057854,4572,1242.1822308410065,0.2742423336474218,0.271693401321305
"[10^4,10^5)",8363,6,4,2.999695498085988,3.5477405719959076,0.5480450739099196,0.08474572911034647,0.16566186246087944,0.29763748233869247,0.5480450739099184,16119,16452.953178667845,0.42143751379536853,1.020717983663245,28496,16491.96986913011,0.39719102149488866,0.5787468370694171,53303,22176.588333656862,0.519526892851923,0.41604765836175944
"[10^5,10^6)",68906,5,4,2.4999244548508024,3.1088792904197815,0.6089548355689791,0.07020965642320653,0.18599328731347917,0.35275189183230227,0.608954835568988,136401,148380.82040410716,0.3884848925781449,1.0878279514380917,325613,235500.4142485665,0.5682893308579928,0.7232524937535248,618761,328445.09820057964,0.7891952360878587,0.530810924089559


==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e6/summary.json <==
{
  "method": "exact_log_filter full sector sum; no interpolation",
  "limit": 1000000,
  "cutoff_B": 1000,
  "count_checks": {
    "overall_L": 1188784,
    "L_B": 558551,
    "order_category": [
      [
        154817,
        149424
      ],
      [
        357026,
        163435
      ],
      [
        676941,
        245692
      ]
    ]
  },
  "a_less_p": {
    "known": 29,
    "baseline_high": 14.554440772883876,
    "census_high": 16.576023704703577,
    "total_shift": 2.021582931819701,
    "category_shifts": [
      0.43828847332404863,
      0.6327588691734501,
      0.950535589322208
    ],
    "shift_sum_check": 2.021582931819707,
    "sum_H": [
      166692.67874438694,
      253258.0866966097,
      351913.7498886876
    ],
    "sum_L": [
      154817,
      357026,
      676941
    ],
    "H_per_activation": [
      1.0767078469702096,
      0.7093547436226205,
      0.5198588206190607
    ],
    "share_L": [
      0.1302313961156947,
      0.30032873928316667,
      0.5694398646011386
    ],
    "share_H": [
      0.21596105978936342,
      0.3281120995547504,
      0.4559268406559763
    ],
    "category_H_over_p": [
      2.1378785178179207,
      1.4777534662945204,
      1.7238555454234108
    ],
    "share_H_over_p": [
      0.40039020711108564,
      0.2767594189742356,
      0.3228503739146778
    ]
  },
  "a_less_min_B_p": {
    "known": 29,
    "baseline_high": 14.554440772883876,
    "census_high": 16.55985607062809,
    "total_shift": 2.0054152977442143,
    "category_shifts": [
      0.43910419712345616,
      0.6294219532171743,
      0.9368891474035925
    ],
    "shift_sum_check": 2.0054152977442232,
    "sum_H": [
      166682.01796870463,
      249596.4407349216,
      342253.10917502583
    ],
    "sum_L": [
      149424,
      163435,
      245692
    ],
    "H_per_activation": [
      1.1154969614566912,
      1.5271908754851875,
      1.393016903989653
    ],
    "share_L": [
      0.2675207814505748,
      0.2926053305785864,
      0.4398738879708388
    ],
    "share_H": [
      0.2197430206298055,
      0.3290521466798999,
      0.4512048326903709
    ],
    "category_H_over_p": [
      2.1378535955203284,
      1.4663377718991992,
      1.693586549528341
    ],
    "share_H_over_p": [
      0.4035377905671019,
      0.276783548666377,
      0.31967866076652013
    ]
  },
  "a_less_B_p_at_least_B": {
    "known": 19,
    "baseline_high": 9.505006146411153,
    "census_high": 11.156382643139636,
    "total_shift": 1.6513764967284832,
    "category_shifts": [
      0.2541085289792445,
      0.5283037913642856,
      0.8689641763849631
    ],
    "shift_sum_check": 1.6513764967284934,
    "sum_H": [
      166505.4141102725,
      249530.5329377072,
      342203.2280514174
    ],
    "sum_L": [
      149132,
      163172,
      245387
    ],
    "H_per_activation": [
      1.116496889401822,
      1.5292484797496335,
      1.3945450576086647
    ],
    "share_L": [
      0.2674097304779887,
      0.292584961923359,
      0.4400053075986523
    ],
    "share_H": [
      0.21959484497547627,
      0.3290921138505081,
      0.4513130411740914
    ],
    "category_H_over_p": [
      1.2419321446296305,
      1.2346537961362218,
      1.5526954666921278
    ],
    "share_H_over_p": [
      0.30822670819935594,
      0.30642034429537623,
      0.3853529475052764
    ]
  },
  "seconds": 14.68831491470337
}

==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e8/intervals_a_less_B.csv <==
interval,prime_count,known,observed_high,baseline_high,census_high,shift_high,H2_shift,Hodd_shift,Hmixed_shift,sum_shifts,2pow_L,2pow_H,2pow_H_over_p,2pow_H_mean_per_activation,odd_L,odd_H,odd_H_over_p,odd_H_mean_per_activation,mixed_L,mixed_H,mixed_H_over_p,mixed_H_mean_per_activation
"[13,10^3)",163,10,7,5.049434626472723,5.403473626650548,0.3540390001778251,0.18499559476004976,0.10111834279681307,0.06792506262096311,0.3540390001778259,292,176.6039090846113,0.8959224432982086,0.6048079078240113,263,65.90782452587878,0.23168437859420404,0.25060009325429194,305,49.8811491267565,0.14089133326039843,0.1635447512352672
"[10^3,10^4)",1061,8,5,4.005386193474362,4.514088154513841,0.5087019610394785,0.09841875775668261,0.17963706790672085,0.23064613537607534,0.5087019610394788,2005,1682.3010206626152,0.43203459902064306,0.8390528781359676,2202,1195.7991065777544,0.27989176494529094,0.5430513653849929,3326,1230.9027075760687,0.27223789984176927,0.3700849992712173
"[10^4,10^5)",8363,6,4,2.9996954980859876,3.542697368355128,0.5430018702691406,0.0849992917451731,0.16457795013513984,0.29342462838882805,0.543001870269141,15932,16452.768175127818,0.42143523828031354,1.0326869303996873,17301,16352.583425245215,0.3941768432715819,0.9451814013782565,25974,21812.20990029272,0.5116533956014777,0.8397709209321906
"[10^5,10^6)",68906,5,4,2.4999244548508024,3.099596846174983,0.5996723913241806,0.07069044894296055,0.1840886855163147,0.3448932568649224,0.5996723913241977,131195,148370.3388516536,0.38846218442244224,1.1309145840287633,143669,231982.08556300006,0.560584862855051,1.6146982686800915,216087,319160.0163649709,0.768803749171033,1.476997766478182
"[10^6,10^7)",586081,5,3,2.500001166615701,3.238918522431857,0.7389173558161559,0.05947780392588354,0.24454407057890964,0.43489548131137573,0.7389173558161689,1116956,1357780.7884512153,0.3509998365650302,1.2156081246273043,1221581,3085486.7077520103,0.7553101422453302,2.5258142585321894,1843330,4276171.234795524,1.044569680815724,2.31980775813095
"[10^7,10^8)",5096876,13,9,6.499999424982882,8.672204636843315,2.172205211860433,0.13868135666340664,0.714912484094535,1.3186113711024847,2.1722052118604265,9715603,13788768.05133723,0.35015965902919133,1.4192395522271988,10629979,35393231.82094822,0.8928272823558878,3.329567426327768,16039842,54696140.800495446,1.3450542462120831,3.4100174303771476


==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e8/intervals_a_less_B_p_ge_B.csv <==
interval,prime_count,known,observed_high,baseline_high,census_high,shift_high,H2_shift,Hodd_shift,Hmixed_shift,sum_shifts,2pow_L,2pow_H,2pow_H_over_p,2pow_H_mean_per_activation,odd_L,odd_H,odd_H_over_p,odd_H_mean_per_activation,mixed_L,mixed_H,mixed_H_over_p,mixed_H_mean_per_activation
"[10^3,10^4)",1061,8,5,4.005386193474362,4.514088154513841,0.5087019610394785,0.09841875775668261,0.17963706790672085,0.23064613537607534,0.5087019610394788,2005,1682.3010206626152,0.43203459902064306,0.8390528781359676,2202,1195.7991065777544,0.27989176494529094,0.5430513653849929,3326,1230.9027075760687,0.27223789984176927,0.3700849992712173
"[10^4,10^5)",8363,6,4,2.9996954980859876,3.542697368355128,0.5430018702691406,0.0849992917451731,0.16457795013513984,0.29342462838882805,0.543001870269141,15932,16452.768175127818,0.42143523828031354,1.0326869303996873,17301,16352.583425245215,0.3941768432715819,0.9451814013782565,25974,21812.20990029272,0.5116533956014777,0.8397709209321906
"[10^5,10^6)",68906,5,4,2.4999244548508024,3.099596846174983,0.5996723913241806,0.07069044894296055,0.1840886855163147,0.3448932568649224,0.5996723913241977,131195,148370.3388516536,0.38846218442244224,1.1309145840287633,143669,231982.08556300006,0.560584862855051,1.6146982686800915,216087,319160.0163649709,0.768803749171033,1.476997766478182
"[10^6,10^7)",586081,5,3,2.500001166615701,3.238918522431857,0.7389173558161559,0.05947780392588354,0.24454407057890964,0.43489548131137573,0.7389173558161689,1116956,1357780.7884512153,0.3509998365650302,1.2156081246273043,1221581,3085486.7077520103,0.7553101422453302,2.5258142585321894,1843330,4276171.234795524,1.044569680815724,2.31980775813095
"[10^7,10^8)",5096876,13,9,6.499999424982882,8.672204636843315,2.172205211860433,0.13868135666340664,0.714912484094535,1.3186113711024847,2.1722052118604265,9715603,13788768.05133723,0.35015965902919133,1.4192395522271988,10629979,35393231.82094822,0.8928272823558878,3.329567426327768,16039842,54696140.800495446,1.3450542462120831,3.4100174303771476


==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e8/intervals_a_less_p.csv <==
interval,prime_count,known,observed_high,baseline_high,census_high,shift_high,H2_shift,Hodd_shift,Hmixed_shift,sum_shifts,2pow_L,2pow_H,2pow_H_over_p,2pow_H_mean_per_activation,odd_L,odd_H,odd_H_over_p,odd_H_mean_per_activation,mixed_L,mixed_H,mixed_H_over_p,mixed_H_mean_per_activation
"[13,10^3)",163,10,7,5.049434626472723,5.403473626650548,0.3540390001778251,0.18499559476004976,0.10111834279681307,0.06792506262096311,0.3540390001778259,292,176.6039090846113,0.8959224432982086,0.6048079078240113,263,65.90782452587878,0.23168437859420404,0.25060009325429194,305,49.8811491267565,0.14089133326039843,0.1635447512352672
"[10^3,10^4)",1061,8,5,4.005386193474362,4.515930316746575,0.5105441232722123,0.09833740102307911,0.17998551075890354,0.23222121149022923,0.5105441232722119,2005,1682.3010206626152,0.43203459902064306,0.8390528781359676,2654,1199.7941109597548,0.280589031393103,0.4520701247022437,4572,1242.1817585428985,0.2742422690466356,0.27169329801900666
"[10^4,10^5)",8363,6,4,2.9996954980859876,3.547740486809005,0.5480449887230172,0.08474571547480546,0.16566185054115107,0.2976374227070648,0.5480449887230213,16119,16452.95169114683,0.4214374699012398,1.0207178913795416,28496,16491.96870505996,0.39719097160687866,0.5787467962191171,53303,22176.584527993084,0.5195267546407936,0.41604758696495664
"[10^5,10^6)",68906,5,4,2.4999244548508024,3.1088792018017704,0.608954746950968,0.07020965812480295,0.1859932587540884,0.3527518300720819,0.6089547469509733,136401,148380.8161113178,0.38848487509909835,1.08782791996626,325613,235500.35124070797,0.5682891624413572,0.7232523002481718,618761,328445.003400541,0.7891950167399943,0.5308107708800991
"[10^6,10^7)",586081,5,3,2.500001166615701,3.2585901291006,0.7585889624848989,0.058566611420793946,0.24826431923484688,0.45175803182923924,0.7585889624848801,1170745,1358047.2256360438,0.35105812295964767,1.1599855012287423,3414203,3174589.1945326226,0.7748355210381173,0.9298185241277752,6738385,4511960.433239825,1.096200507368033,0.6695907748280672
"[10^7,10^8)",5096876,13,9,6.499999424982882,8.77612366621538,2.2761242412324982,0.13379297288737807,0.7337122625946698,1.4086190057506143,2.276124241232662,10293959,13795714.68574906,0.35031109339768757,1.3401757949248738,35264709,37702697.240354925,0.9432024940935719,1.069133938985713,72773527,60815237.443506576,1.4785229468990304,0.8356780267569905


==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e8/summary.json <==
{
  "method": "v1.8.7 audited small-a grid and fourth-cumulant large-a evaluation; same formulas and cutoff as the principal structural census",
  "limit": 100000000,
  "cutoff": 1000,
  "elapsed_seconds": 65.37947486499979,
  "checks": 1162580232,
  "pairs": 130844312,
  "pop_size": 5761450,
  "a_less_p": {
    "known": 47,
    "baseline_high": 23.554441364482457,
    "census_high": 28.61073742732388,
    "total_shift": 5.056296062841422,
    "category_shifts": [
      0.6306479536909093,
      1.6147355446804728,
      2.8109125644701924
    ],
    "shift_sum_check": 5.056296062841574,
    "sum_H": [
      15320454.584507462,
      41130544.45661126,
      65679111.52758889
    ],
    "sum_L": [
      11619521,
      39035938,
      80188853
    ],
    "H_per_activation": [
      1.3185099957655277,
      1.0536584123228,
      0.8190553807720493
    ],
    "share_L": [
      0.08880417361971378,
      0.29833882270709633,
      0.6128570036731898
    ],
    "share_H": [
      0.12544371337417626,
      0.33677644493372144,
      0.5377798416940572
    ],
    "category_H_over_p": [
      2.839248603676749,
      3.1957915591671453,
      4.298578827954695
    ],
    "share_H_over_p": [
      0.2747583984086209,
      0.3092616015756693,
      0.41598000001570296
    ]
  },
  "a_less_min_B_p": {
    "known": 47,
    "baseline_high": 23.554441364482457,
    "census_high": 28.470979154969672,
    "total_shift": 4.916537790487215,
    "category_shifts": [
      0.6372632537941563,
      1.588878601028433,
      2.6903959356646494
    ],
    "shift_sum_check": 4.916537790487238,
    "sum_H": [
      15313230.852135062,
      38728314.90425471,
      59314565.04539772
    ],
    "sum_L": [
      10981983,
      12014995,
      18128864
    ],
    "H_per_activation": [
      1.3943957891880785,
      3.2233317537173103,
      3.2718302175689398
    ],
    "share_L": [
      0.26703363301351984,
      0.2921519515636908,
      0.4408144154227894
    ],
    "share_H": [
      0.13508959282233024,
      0.3416517612533285,
      0.5232586459244302
    ],
    "category_H_over_p": [
      2.8390139606162084,
      3.1144752742670194,
      4.083210304901402
    ],
    "share_H_over_p": [
      0.2828633007655853,
      0.3103087087464536,
      0.4068279904878565
    ]
  },
  "a_less_B_p_at_least_B": {
    "known": 37,
    "baseline_high": 18.505006738009733,
    "census_high": 23.067505528319124,
    "total_shift": 4.562498790309391,
    "category_shifts": [
      0.45226765903410643,
      1.4877602582316203,
      2.622470873043686
    ],
    "shift_sum_check": 4.562498790309412,
    "sum_H": [
      15313054.248225972,
      38728248.99643018,
      59314515.16424859
    ],
    "sum_L": [
      10981691,
      12014732,
      18128559
    ],
    "H_per_activation": [
      1.394416784102373,
      3.223396826198885,
      3.2718825122420703
    ],
    "share_L": [
      0.2670321168772791,
      0.29215166586577473,
      0.44081621725694614
    ],
    "share_H": [
      0.13508838331517345,
      0.34165206109430074,
      0.5232595555906138
    ],
    "category_H_over_p": [
      1.9430915173174264,
      2.8827908956727577,
      3.9423189716415767
    ],
    "share_H_over_p": [
      0.2216066251309967,
      0.3287779065755863,
      0.4496154682932886
    ]
  },
  "theta_global": 0.5932551303461268,
  "theta_interval": [
    [
      "[13,10^3)",
      0.16136263913785898
    ],
    [
      "[10^3,10^4)",
      0.23498422876716984
    ],
    [
      "[10^4,10^5)",
      0.3085496533469011
    ],
    [
      "[10^5,10^6)",
      0.3908996610603909
    ],
    [
      "[10^6,10^7)",
      0.490917881954346
    ],
    [
      "[10^7,10^8)",
      0.6026959556893645
    ]
  ]
}

==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e8/v2_control_by_decade.csv <==
interval,pop,observed_high,observed_total,Wagstaff,raw,anchored_interval,anchored_global,a_less_1000,Wagstaff_fisher_mean,Wagstaff_p2,raw_fisher_mean,raw_p2,anchored_interval_fisher_mean,anchored_interval_p2,anchored_global_fisher_mean,anchored_global_p2,a_less_1000_fisher_mean,a_less_1000_p2,raw_d_2pow,raw_d_odd,raw_d_mixed,anchored_interval_d_2pow,anchored_interval_d_odd,anchored_interval_d_mixed,anchored_global_d_2pow,anchored_global_d_odd,anchored_global_d_mixed,a_less_1000_d_2pow,a_less_1000_d_odd,a_less_1000_d_mixed
"[13,10^3)",163,6,10,4.95453505145743,5.193039645053332,5.325112697975295,5.984588221080013,5.193039645053332,4.927335177229052,0.5233168777781972,5.147256564764776,0.74155341380553,5.27782122624975,0.745111827687203,5.904260791345136,1.0,5.147256564764776,0.74155341380553,0.005722141311997882,0.1429662854659869,0.08981616681791656,0.1990150612251016,0.09263952080083801,0.07892306449192643,0.09051573153449279,0.3238290619904109,0.6157083760976809,0.005722141311997882,0.1429662854659869,0.08981616681791656
"[10^3,10^4)",1061,4,8,3.9962383761325198,4.3970336615372165,4.612210021050892,5.206366109871594,4.395392610269577,3.9944485162900123,1.0,4.393598548968033,0.9999999999999998,4.607390093698479,0.7285861919443537,5.198797472590074,0.46156014222458036,4.391958155564983,1.0,-0.0035061477292585674,0.1832577431033376,0.22104369003061772,0.21229442606637272,0.18181451311051697,0.22186270574148198,0.10633975050987374,0.3804410689293739,0.7233469142998262,-0.0035101862998223937,0.1829570698280629,0.2197073506088162
"[10^4,10^5)",8363,3,6,3.002520647588741,3.5083927885073067,3.716077391512429,4.093310038956749,3.502472338548479,3.0025288258551743,1.0,3.5082895363620503,0.6975382390946672,3.7159216876505154,0.6800974247460639,4.093073604912222,0.39007293283867006,3.5023700784621634,0.6981472343600734,-0.001071452200051521,0.17637968209479316,0.3305639110238243,0.17277940799631739,0.209107682954053,0.3316696529733181,0.09585291577318825,0.3429233711937588,0.6520131044010602,-0.0010761637802713885,0.17538472723080295,0.32564312750920543
"[10^5,10^6)",68906,4,5,2.5000672693217005,2.970085900319867,3.2139649566936868,3.457626306713463,2.9611187551384943,2.500062015362801,0.3749843948942026,2.970060564838898,0.41818545415141967,3.213924764622921,0.6607575381027659,3.457572808027875,0.6851402354081939,2.9610936690966208,0.41658884143753955,0.00023209808221620574,0.2151137804586522,0.2546727524572965,0.11277456844043642,0.22722688485048953,0.3738962340810626,0.08414532308923237,0.30103829008422067,0.5723754242183073,0.00023305316580796615,0.21275149770292695,0.24806693494805704
"[10^6,10^7)",586081,1,5,2.500008355561669,3.1607322550429653,3.429918224681755,3.5396693494080873,3.1402820473447552,2.50000741981663,0.21874768147461243,3.1607287232259056,0.06450954614194246,3.42991339914541,0.03628910499074416,3.5396641208791757,0.027820693040861575,3.1402785649586265,0.06712642193239525,0.00025137806418681083,0.2345907433581738,0.42588177805892147,0.10031231404294386,0.3097686687070758,0.5198288863700651,0.09136001730897764,0.32684957859861014,0.6214513979388329,0.00025468852649159824,0.23160932126164482,0.4084096819949461
"[10^7,10^8)",5096876,7,13,6.500087022102769,8.461792056876103,9.309356354868637,9.283157790955444,8.359722942781564,6.500085371309219,1.0000000000000002,8.461786502260264,0.5620352584555823,9.30934843236092,0.2139464245332135,9.283149912790812,0.21542026283533908,8.359717495613637,0.5634866324750359,0.00040496563217129044,0.7226076386848052,1.2386924304563602,0.2423716525674868,0.8797669629251939,1.6871307172731742,0.24456182844159446,0.8749443456988827,1.6635645947121813,0.0004233991544654084,0.705485245321357,1.1537272762029505


==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e8/v2_control_by_stratum.csv <==
interval,v2,pop,known,observed_high,baseline_mass_high,threshold_S_odd,Wagstaff_high_mass,raw_high_mass,anchored_interval_high_mass,anchored_global_high_mass,a_less_1000_high_mass,raw_delta_2pow,raw_delta_odd,raw_delta_mixed,raw_delta_total,anchored_interval_delta_2pow,anchored_interval_delta_odd,anchored_interval_delta_mixed,anchored_interval_delta_total,anchored_global_delta_2pow,anchored_global_delta_odd,anchored_global_delta_mixed,anchored_global_delta_total,a_less_1000_delta_2pow,a_less_1000_delta_odd,a_less_1000_delta_mixed,a_less_1000_delta_total
"[13,10^3)",1,84,5,3,0.4983726259860015,0.8750971198628272,2.4918631299300076,2.617932697377739,2.692480803822178,3.082985140307679,2.617932697377739,0.016331446665246097,0.07854476955748303,0.031193351225000384,0.1260695674477295,0.10773973829142668,0.05015177075083892,0.04272616484990458,0.20061767389217017,0.051944737197478566,0.18583748080948595,0.35333979237070706,0.5911220103776715,0.016331446665246097,0.07854476955748303,0.031193351225000384,0.1260695674477295
"[13,10^3)",2,42,2,2,0.5625968011381283,0.7358728917176376,1.1251936022762565,1.1955469781779307,1.1994136167598917,1.3197199224542073,1.1955469781779307,0.017626425884901122,0.03353266541747948,0.019194284599293454,0.07035337590167405,0.03985912497794584,0.018554024076203327,0.015806865429486387,0.07422001448363555,0.01709396436309376,0.06115536328940501,0.11627699252545237,0.19452632017795113,0.017626425884901122,0.03353266541747948,0.019194284599293454,0.07035337590167405
"[13,10^3)",3,18,2,1,0.44375269763362934,0.719909341051978,0.8875053952672587,0.9316386373490058,0.9527993505604698,1.0534084055575008,0.9316386373490058,-0.004202168751680609,0.022281907405310022,0.02605350342811799,0.044133242081747404,0.03506547314013712,0.016322627083398013,0.013905855069675987,0.06529395529321111,0.014578696307199305,0.052156740824708364,0.09916757315833408,0.16590301029024174,-0.004202168751680609,0.022281907405310022,0.02605350342811799,0.044133242081747404
"[13,10^3)",4,9,1,0,0.44997292398390654,0.3592794041834222,0.44997292398390654,0.4479213321486569,0.4804189268327558,0.5284747527606267,0.4479213321486569,-0.024033562486468728,0.008606943085714356,0.013375027565504724,-0.0020515918352496474,0.016350724815591973,0.007611098890397754,0.006484179142859487,0.030446002848849213,0.00689833366672116,0.02467947706681154,0.046924018043187334,0.07850182877672003,-0.024033562486468728,0.008606943085714356,0.013375027565504724,-0.0020515918352496474
"[10^3,10^4)",1,532,3,2,0.4991963480080314,0.6991464342167522,1.497589044024094,1.632578051584306,1.705807581513547,1.9543131195099628,1.6321109339363302,0.0006805946667385891,0.07996948682758531,0.05433892606588785,0.13498900756021176,0.07176245088125867,0.06145924463657007,0.07499684197162347,0.20821853748945224,0.04013454355678141,0.1435853345388157,0.2730041973902714,0.45672407548586846,0.0006809451866862553,0.0797279985290362,0.05411294619651336,0.13452188991223582
"[10^3,10^4)",2,271,2,1,0.4977514314567926,0.7072155493174783,0.9955028629135853,1.1085583606297325,1.153371816946459,1.3010671533031013,1.1079589516387018,-4.45546919827083e-05,0.04334542077745387,0.06975463163067598,0.11305549771614715,0.05440948340170586,0.04659770827041436,0.05686176236075378,0.157868954032874,0.026851405433332514,0.09606358239823518,0.18264930255794828,0.305564290389516,-4.4601064241520065e-05,0.043262364212998734,0.06923832557635919,0.1124560887251164
"[10^3,10^4)",3,133,2,1,0.5014490083126737,0.6757153151354822,1.0028980166253474,1.1122323238271,1.1708108890866602,1.3092494875142207,1.1117090695793164,-0.0014061011631350895,0.04363376165349319,0.06710664671139453,0.10933430720175263,0.05787111660481454,0.04956234171393991,0.06047941414255866,0.16791287246131312,0.026920578773942817,0.09631105692696984,0.1831198351879607,0.3063514708888734,-0.0014076697590821525,0.04363770956034637,0.06658101315270454,0.10881105295396876
"[10^3,10^4)",4,62,1,0,0.5002484525694932,0.6807384253681948,0.5002484525694932,0.5436649254960784,0.5822197335042257,0.6417363495443091,0.5436136551152291,-0.0027360865408793586,0.016309073844805205,0.029843485622659354,0.0434164729265852,0.02825137517859366,0.024195218489592624,0.02952468726654605,0.08197128093473233,0.012433222745816994,0.04448109506535317,0.0845735791636458,0.14148789697481595,-0.0027388606631849766,0.016328997525681604,0.029775065683239097,0.043365202545735726
"[10^4,10^5)",1,4189,1,1,0.4999304325026292,0.7778148857353298,0.4999304325026292,0.5654173824438368,0.600224789817916,0.6737809566057396,0.5647711338062112,-2.0353644783408574e-05,0.03777776953227548,0.02772953405371533,0.0654869499412074,0.024285103924628636,0.029391244424715884,0.04661800896594254,0.10029435731528706,0.015277082611777916,0.05465528752023477,0.10391815397109792,0.1738505241031106,-2.039558014287679e-05,0.03748404107482965,0.027377055808895094,0.06484070130358187
"[10^4,10^5)",2,2085,2,1,0.5000447101461604,0.7483039296615223,1.0000894202923207,1.1826239802184666,1.2350899624542184,1.3711805498608907,1.1805211247138914,-0.00010371950606193566,0.06014131887975175,0.12249696055245586,0.18253455992614567,0.05690262883688563,0.06886686907926713,0.10923104424574512,0.2350005421618979,0.03260956429187797,0.11666397031250632,0.22181759496418552,0.3710911295685698,-0.00010408189403743752,0.05975907026650353,0.12077671604910378,0.18043170442156986
"[10^4,10^5)",3,1045,1,0,0.5005554003123655,0.6201662123970324,0.5005554003123655,0.5861829036659651,0.6238728144933301,0.6849640978884787,0.5851735235685924,4.5690697179199826e-05,0.026745227942971673,0.05883658471344897,0.08562750335359984,0.029859867486729856,0.03613814733986249,0.05731939935437229,0.12331741418096463,0.016204880150546865,0.057974575798671324,0.1102292416268949,0.18440869757611308,4.585813109986755e-05,0.026589699712500164,0.057982565412627224,0.08461812325622725
"[10^4,10^5)",4,518,1,1,0.5003105988102772,0.6129795961782321,0.5003105988102772,0.5857588408537737,0.6301609026980002,0.6861468057848217,0.5847056831922249,-0.00047716628289125166,0.02577354757652204,0.0601518607498657,0.08544824204349649,0.031441730212645895,0.038052609561973615,0.06035596411310332,0.12985030388772284,0.01633032227458666,0.05842335751510053,0.11108252718485723,0.18583620697454442,-0.00047904807362404104,0.025679806773813266,0.05919432568175858,0.0843950843819478
"[10^4,10^5)",5,264,1,0,0.5016347956711483,0.6123443874728955,0.5016347956711483,0.5884096813252647,0.6267289220489644,0.6772376288168177,0.5873008732675584,-0.0005159034634941248,0.0259418181632722,0.061348970954338444,0.08677488565411652,0.030290077535427364,0.03665881254823385,0.05814523629415482,0.12509412637781603,0.015431066444398848,0.05520618004724586,0.10496558665402464,0.17560283314566935,-0.0005184963635669007,0.02587210940315636,0.06031246455682075,0.0856660775964102
"[10^5,10^6)",1,34514,3,2,0.5000046742543692,0.8016574613450557,1.5000140227631076,1.7488465674123697,1.8820692670389638,2.0414153390203977,1.7447862122350062,0.0002875766586147146,0.1467541658959041,0.10179080209474226,0.24883254464926105,0.060353347623557645,0.12160457238231787,0.20009732426998303,0.3820552442758586,0.047575540408969164,0.17020624330315876,0.3236195325451609,0.5414013162572888,0.00028897580548560434,0.14492728048161205,0.09955593318479863,0.24477218947189627
"[10^5,10^6)",3,8595,1,1,0.4999815808213219,0.7935647104656719,0.4999815808213219,0.6070973269610878,0.661078365401831,0.7049813949841557,0.6047214990556006,-7.352865370347123e-05,0.03450670559158075,0.07268256920188815,0.10711574613976543,0.025448493081813732,0.0512755835565347,0.08437270794216083,0.16109678458050924,0.018014320707525067,0.06444802995255355,0.12253746350275445,0.20499981416283308,-7.413467522879454e-05,0.03421912971077603,0.07059492319873172,0.10473991823427894
"[10^5,10^6)",4,4260,1,1,0.500071665737271,0.717633627726608,0.500071665737271,0.6141420059464098,0.6708173242528919,0.7112295727089097,0.6116110438478876,1.805007730496241e-05,0.03385290897116735,0.08019938116066606,0.11407034020913837,0.026972727735065042,0.05434672891163698,0.08942620186891874,0.17074565851562076,0.018555461972738135,0.06638401682850838,0.126218428170392,0.2111579069716385,1.8212035551156336e-05,0.03360508751053887,0.0779160785645267,0.11153937811061673
"[10^6,10^7)",1,293076,1,0,0.5000005859756608,0.7639823623264985,0.5000005859756608,0.6044491759941046,0.660005303288747,0.687100894675463,0.6017018723654683,0.00012582069155838647,0.06309918167464111,0.04122358765224122,0.10444859001844073,0.017260214118009768,0.05330027125728429,0.08944423193779191,0.16000471731308596,0.016441404979606573,0.05882076697708202,0.11183813674311698,0.18710030869980557,0.00012724722926583747,0.06190390068991577,0.03967013847062525,0.10170128638980686
"[10^6,10^7)",2,146581,2,1,0.4999992015618933,0.7620027997152522,0.9999984031237866,1.279545588106953,1.3632129278871512,1.4107348193460814,1.2716577219417036,0.0005355141262188972,0.09339758275740151,0.18561408809953722,0.2795471849831576,0.03918109774175973,0.12099288708214677,0.20304053993946058,0.3632145247633671,0.03609338651502723,0.12912769196108914,0.2455153377461772,0.41073641622229357,0.0005453079177753084,0.09229919016524445,0.17881482073489374,0.2716593188179135
"[10^6,10^7)",4,36665,1,0,0.4999914267072303,0.7561997418107632,0.4999914267072303,0.6349154904524317,0.700618242000632,0.7196486031842002,0.630333815988712,-0.00031694289454033104,0.03912579955403159,0.09611520708570809,0.13492406374519933,0.02164224810323889,0.0668321775519862,0.11215238963817464,0.20062681529339974,0.019302333706617505,0.069056024985644,0.1312988177847095,0.21965717647697103,-0.00032308103731354594,0.0387079818995761,0.0919574884192188,0.13034238928148134
"[10^6,10^7)",6,9098,1,0,0.500017939754991,0.7501825738221619,0.500017939754991,0.6418220004894758,0.7060817515052249,0.7221850322023424,0.6365886370488715,-9.301385905014169e-05,0.03896817937209956,0.10292889522143496,0.14180406073448437,0.022228754079935468,0.06864333281565857,0.11519172485463786,0.2060638117502319,0.01952289210772633,0.06984509467479501,0.13279910566482922,0.22216709244735056,-9.478558323600168e-05,0.038698248506908534,0.09796723437020825,0.13657069729388077
"[10^7,10^8)",1,2548552,4,2,0.4999997621218732,0.7319800987547851,1.9999990484874928,2.509322123338119,2.7885931759053113,2.7785027569824523,2.4854391582939233,0.00037961180087532533,0.2988944038144558,0.21004905923527353,0.5093230748506047,0.06803650317112368,0.24696067848216985,0.4735969457645008,0.7885941274177943,0.06841086922003564,0.24474671125021796,0.46534612802471104,0.7785037084949646,0.0003900223059348793,0.2886434644076037,0.1964066230928738,0.4854401098064124
"[10^7,10^8)",2,1274330,3,1,0.5000002902728055,0.7304220848546357,1.5000008708184163,1.9925006853938887,2.1479782251355912,2.141580888982313,1.9683527183350364,0.0006255843682827983,0.16135573847917342,0.33051849172802994,0.4924998145754862,0.05590469392179307,0.20292432000127308,0.3891483403941111,0.6479773543171773,0.05637872528783843,0.20170051566359112,0.3835007772124469,0.6415800181638764,0.0006527746047181169,0.15850023416869702,0.3091988387432159,0.46835184751663106
"[10^7,10^8)",3,636955,3,3,0.4999995146808386,0.7287356385142126,1.4999985440425159,1.9801977563458693,2.1772344507775565,2.17170453839894,1.9545401511906002,0.001247956589728854,0.141467742429986,0.3374835132836403,0.48019921230335516,0.05842899574595567,0.2120870967774292,0.4067198142116649,0.6772359067350497,0.05902603986700168,0.21117154774202596,0.4015084067474024,0.6717059943564301,0.0013031064857626706,0.13909920869717024,0.3141392919651345,0.45454160714806746
"[10^7,10^8)",4,318457,1,1,0.5000000541353914,0.7269255263844864,0.5000000541353914,0.651372330144286,0.7297727579528831,0.7281464430708842,0.6427273453572641,-0.0011172618684358719,0.040601324229190716,0.11188821364814389,0.15137227600889874,0.01982379876845648,0.07195694319618662,0.13799196185285126,0.22977270381749437,0.02004832167937078,0.07172487139916271,0.1363731958569532,0.2281463889354867,-0.0011649937306271764,0.039872458979989166,0.104019825972515,0.142727291221877
"[10^7,10^8)",5,159212,1,0,0.5000013874172092,0.7254012808345328,0.5000013874172092,0.656238435896179,0.7325145195025804,0.7310500359789495,0.647275806417363,-0.0010044051947429864,0.03894501134800666,0.11829644232570984,0.15623704847897352,0.02006023111058916,0.0728151514947711,0.139637749480006,0.23251313208536628,0.02030335720658422,0.07263728644737116,0.13810800490778344,0.23104864856173882,-0.0010430454098978444,0.0383998529349101,0.10991761147513783,0.1472744190001501
"[10^7,10^8)",10,5030,1,0,0.5000871172017434,0.6391783073133825,0.5000871172017434,0.672160725757763,0.7332632255947151,0.7321731275419051,0.661387763187378,0.0002734799364631711,0.041343418383992483,0.13045671023556304,0.1720736085560187,0.020117429849568734,0.07302277297336404,0.14003590557003995,0.23317610839297273,0.020394515180763722,0.07296341319651363,0.13872808196288447,0.23208601034016182,0.00028553489857476255,0.04097002613298686,0.12004508495407358,0.1613006459856352


==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/results_1e8/v2_control_summary.json <==
{
  "design": "26 nonempty six decade x v2(p-1) strata; S_odd=log(tau(odd part p-1))/loglog p; Wagstaff-balanced within strata, p increasing tie break; fixed Mp count per stratum",
  "strata": 26,
  "known_total": 47,
  "observed_high": 25,
  "theta_classes": [
    0.05213218471968561,
    0.18650809302528193,
    0.3546148526010675
  ],
  "theta_global": 0.593255130346035,
  "theta_classes_by_interval": {
    "[13,10^3)": [
      0.08665820998438648,
      0.04033853014436777,
      0.03436589900910473
    ],
    "[10^3,10^4)": [
      0.08098723763069711,
      0.06935959389431798,
      0.08463739724215473
    ],
    "[10^4,10^5)": [
      0.07471168466519028,
      0.09042042365525861,
      0.14341754502645246
    ],
    "[10^5,10^6)": [
      0.06175050201084081,
      0.12441966663156087,
      0.20472949241799093
    ],
    "[10^6,10^7)": [
      0.052956862142456325,
      0.1635330302294717,
      0.274427989582426
    ],
    "[10^7,10^8)": [
      0.05199800997092208,
      0.18874373642986877,
      0.3619542092885229
    ]
  },
  "model_comparisons": {
    "Wagstaff": {
      "mass_expected": 23.453456722164827,
      "fisher_exact_mean": 23.424467325862896,
      "p_two": 0.6612990951546656,
      "p_upper": 0.3757655968582134,
      "p_lower": 0.7294542733321021
    },
    "raw": {
      "mass_expected": 27.691076307336797,
      "fisher_exact_mean": 27.64172044041993,
      "p_two": 0.4529146885682504,
      "p_upper": 0.828445934860361,
      "p_lower": 0.25776908751035166
    },
    "anchored_interval": {
      "mass_expected": 29.606639646782696,
      "fisher_exact_mean": 29.55431960372801,
      "p_two": 0.1667721970934003,
      "p_upper": 0.9391403818383303,
      "p_lower": 0.1062129315302816
    },
    "anchored_global": {
      "mass_expected": 31.564717816985347,
      "fisher_exact_mean": 31.4765187105453,
      "p_two": 0.05700195044277036,
      "p_upper": 0.9842964245265718,
      "p_lower": 0.032049823000726715
    },
    "a_less_1000": {
      "mass_expected": 27.552028339136196,
      "fisher_exact_mean": 27.5026745284608,
      "p_two": 0.4557655615511996,
      "p_upper": 0.8172766552095367,
      "p_lower": 0.27175542698799776
    }
  },
  "class_shift_attributions": {
    "raw": {
      "2pow": 0.0020329831612621017,
      "odd": 1.6749158731657487,
      "mixed": 2.560670728844937,
      "total": 4.237619585171948
    },
    "anchored_interval": {
      "2pow": 1.039547430338659,
      "odd": 1.9003242333481674,
      "mixed": 3.2133112609310284,
      "total": 6.153182924617855
    },
    "anchored_global": {
      "2pow": 0.7127755666573593,
      "odd": 2.5500257164952567,
      "mixed": 4.84845981166789,
      "total": 8.111261094820506
    },
    "a_less_1000": {
      "2pow": 0.002046932078669073,
      "odd": 1.6511541468107818,
      "mixed": 2.445370538081892,
      "total": 4.098571616971343
    }
  }
}

==> anc/repro_v1.9.9/legacy_v1.8.8/h_order_decomposition/validate_full.py <==
#!/usr/bin/env python3
"""Validate a freshly generated full order-class decomposition."""

from pathlib import Path
import argparse,sys,json,numpy as np

root=Path(__file__).resolve().parent
package_root=root.parent
sys.path.insert(0,str(package_root))
from analyze_structural_model import INTERVALS,balanced_high
from wagstaff_randomization import MERSENNE_EXPONENTS
from structural_model import exact_log_filter,sector_radius

parser=argparse.ArgumentParser(description=__doc__)
parser.add_argument('--input-dir',type=Path,default=root/'results_1e8')
parser.add_argument('--pilot-dir',type=Path,default=root/'results_1e6')
args=parser.parse_args()
input_dir=args.input_dir.resolve()
pilot_dir=args.pilot_dir.resolve()

with np.load(input_dir/'decomposed.npz',allow_pickle=False) as f:
 p=f['p'];tau=f['tau'];L=f['L'];H=f['H'];LB=f['L_B'];HB=f['H_B']
def load_pilot_arrays(directory):
    archive = directory / "decomposed.npz"
    names = ("p", "L", "H")
    if archive.is_file():
        with np.load(archive, allow_pickle=False) as arrays:
            return tuple(arrays[name] for name in names)
    return tuple(
        np.load(directory / f"{name}.npy", allow_pickle=False)
        for name in names
    )


oldp, oldL, oldH = load_pilot_arrays(pilot_dir)
n=len(oldp);assert np.array_equal(p[:n],oldp)
dL=int(np.max(np.abs(L[:n].astype(int)-oldL.astype(int))))
dH=float(np.max(np.abs(H[:n]-oldH)))
assert dL==0 and dH<4e-5
for q,ref in ((101,1.4100215963),(1009,5.1061922209)):
 k=np.searchsorted(p,q)
 print('fixture',q,'H',H[k].sum(),'ref',ref,'error',H[k].sum()-ref)
 assert abs(H[k].sum()-ref)<2e-5
assert int(L.sum())==130844312 and int(LB.sum())==41125842
assert int(len(p))==5761450
assert (L.sum(axis=1)>0).all()
assert (H>=0).all()
known=MERSENNE_EXPONENTS
assert len(known)==47
raw=0.;anch=0.;obs=0;baseline=0
th=float(np.dot(tau.astype(float),H.sum(axis=1))/np.dot(tau.astype(float),tau.astype(float)))
for lo,hi,num,oh,label in INTERVALS:
 a,b=np.searchsorted(p,[lo,hi]); pp=p[a:b];tt=tau[a:b];hh=H[a:b].sum(axis=1);high,s50,w=balanced_high(pp,tt)
 observed=sum(int(high[np.searchsorted(pp,k)]) for k in known if lo<=k<hi)
 assert observed==oh
 obs+=observed
 raw+=num*float(np.sum(((np.log(pp)+hh)/pp)[high])/np.sum((np.log(pp)+hh)/pp))
 anch+=num*float(np.sum(( ((1-th)*np.log(pp)+th*tt)/pp)[high])/np.sum(((1-th)*np.log(pp)+th*tt)/pp))
 baseline+=num*float(w[high].sum()/w.sum())
assert obs==32
assert abs(raw-28.6107374273)<2e-5
assert abs(anch-32.280904)<1e-5
s=json.load(open(input_dir/'summary.json'))
assert abs(sum(s['a_less_p']['category_shifts'])-s['a_less_p']['total_shift'])<5e-10
control=json.load(open(input_dir/'v2_control_summary.json'))
assert control['strata']==26 and control['observed_high']==25
assert abs(control['model_comparisons']['Wagstaff']['fisher_exact_mean']-23.42446732586)<1e-7
assert abs(control['model_comparisons']['anchored_global']['fisher_exact_mean']-31.4765187105)<1e-7
assert abs(control['model_comparisons']['raw']['fisher_exact_mean']-27.64172044)<1e-7
assert abs(control['model_comparisons']['anchored_interval']['fisher_exact_mean']-29.55431960)<1e-7
print('TESTS PASSED: 1e6 aligned p and L exactly; max abs H component deviation',dH)
print('TESTS PASSED: 47 Mp exponents, original observed 32, raw',raw,'anchored',anch,'theta',th,'baseline exact mass',baseline)
print('TESTS PASSED: full 1e8 active p>=13 pairs',L.sum(),'a<min(1000,p)',LB.sum(),'3 extra p<13 pairs are (p,a)=(5,3),(7,3),(11,3)')
print('TESTS PASSED: 26 v2 strata, observed 25, exact weighted-subset means and additive H attribution')


==> anc/repro_v1.9.9/legacy_v1.8.8/mersenne_core.py <==
"""Shared exact arithmetic routines for the manuscript reproductions.

The public scripts are ordinary Python entry points.  The large integer loops
are compiled at run time by Numba; this keeps the implementation in Python
while making the complete censuses through 10^8 practical.
"""

from __future__ import annotations

import math
from pathlib import Path
from time import perf_counter

import numpy as np

try:
    from numba import njit, prange
except ImportError as exc:  # pragma: no cover - exercised only on bad installs
    raise SystemExit(
        "Numba is required for the exact censuses. Install the pinned "
        "dependencies with: python -m pip install -r requirements.txt"
    ) from exc


REFERENCE_LIMIT = 100_000_000


def _prime_capacity(limit: int) -> int:
    """Safe preallocation for pi(limit) on the supported range."""
    if limit <= 20:
        return limit
    # A deliberately padded form of the standard n/(log n - 1) estimate.
    return int(1.05 * limit / (math.log(limit) - 1.0)) + 256


@njit(cache=True)
def _linear_spf_sieve(limit: int, capacity: int):
    """Return the least-prime-factor table and all primes below ``limit``."""
    least_prime = np.zeros(limit, dtype=np.uint32)
    storage = np.empty(capacity, dtype=np.uint32)
    count = 0
    for i in range(2, limit):
        if least_prime[i] == 0:
            least_prime[i] = i
            if count >= capacity:
                raise RuntimeError("internal prime preallocation was too small")
            storage[count] = i
            count += 1
        for j in range(count):
            q = int(storage[j])
            product = q * i
            if product >= limit or q > least_prime[i]:
                break
            least_prime[product] = q
    return least_prime, storage[:count].copy()


@njit(cache=True)
def _modpow(base: int, exponent: int, modulus: int) -> int:
    result = 1
    power = base
    while exponent:
        if exponent & 1:
            result = (result * power) % modulus
        power = (power * power) % modulus
        exponent >>= 1
    return result


@njit(cache=True)
def _order_of_two(prime: int, least_prime: np.ndarray) -> int:
    order = prime - 1
    n = prime - 1
    while n > 1:
        q = int(least_prime[n])
        while order % q == 0 and _modpow(2, order // q, prime) == 1:
            order //= q
        while n % q == 0:
            n //= q
    return order


@njit(cache=True, parallel=True)
def _divisor_counts(primes: np.ndarray, least_prime: np.ndarray) -> np.ndarray:
    """Compute tau(p-1), aligned with the prime array."""
    result = np.zeros(primes.size, dtype=np.uint16)
    for i in prange(1, primes.size):
        n = int(primes[i]) - 1
        tau = 1
        while n > 1:
            q = int(least_prime[n])
            exponent = 0
            while n % q == 0:
                n //= q
                exponent += 1
            tau *= exponent + 1
        result[i] = tau
    return result


@njit(cache=True)
def _accumulate_order_progressions(
    primes: np.ndarray,
    least_prime: np.ndarray,
    limit: int,
    include_log_c2: bool,
):
    """Count every eligible modulus and optionally its log-alpha weight."""
    effective = np.zeros(limit, dtype=np.uint16)
    if include_log_c2:
        log_sum = np.zeros(limit, dtype=np.float64)
    else:
        log_sum = np.zeros(1, dtype=np.float64)

    progression_checks = np.int64(0)
    prime_contributions = np.int64(0)
    for index in range(1, primes.size):  # skip a=2
        a = int(primes[index])
        order = _order_of_two(a, least_prime)
        if include_log_c2:
            log_alpha = math.log(3.0 - 2.0 / (a - 1.0))
        else:
            log_alpha = 0.0
        candidate = a + order
        while candidate < limit:
            progression_checks += 1
            if least_prime[candidate] == candidate:
                if effective[candidate] == np.iinfo(np.uint16).max:
                    raise OverflowError("L(p) does not fit in uint16")
                effective[candidate] += 1
                if include_log_c2:
                    log_sum[candidate] += log_alpha
                prime_contributions += 1
            candidate += order
    return effective, log_sum, progression_checks, prime_contributions


def build_population(limit: int, include_log_c2: bool = True):
    """Build the exact prime-exponent population below ``limit``.

    Returns arrays aligned by prime: ``primes``, ``tau``, ``effective`` and
    ``log_c2_sum``.  The last array is empty when ``include_log_c2`` is false.
    """
    if not 1_000 <= limit <= REFERENCE_LIMIT:
        raise ValueError("require 1,000 <= limit <= 100,000,000")

    started = perf_counter()
    print(f"Building exact least-prime-factor sieve for n < {limit}...", flush=True)
    stage = perf_counter()
    least_prime, primes = _linear_spf_sieve(limit, _prime_capacity(limit))
    print(
        f"  primes={primes.size} sieve_seconds={perf_counter() - stage:.6f}",
        flush=True,
    )

    print("Computing tau(p-1) for every prime exponent...", flush=True)
    stage = perf_counter()
    tau = _divisor_counts(primes, least_prime)
    print(f"  tau_seconds={perf_counter() - stage:.6f}", flush=True)

    label = "L(p) and log c2(p)" if include_log_c2 else "L(p)"
    print(f"Accumulating exact {label} along order progressions...", flush=True)
    stage = perf_counter()
    effective_by_integer, log_by_integer, checks, contributions = (
        _accumulate_order_progressions(
            primes, least_prime, limit, include_log_c2
        )
    )
    print(
        "  progression_checks="
        f"{int(checks)} prime_contributions={int(contributions)} "
        f"count_seconds={perf_counter() - stage:.6f}",
        flush=True,
    )

    # Downstream calculations need values only at prime indices.  Dropping the
    # integer-indexed work arrays reduces a saved full cache from ~1.4 GB in
    # memory to four compact prime-aligned arrays.
    effective = effective_by_integer[primes].copy()
    if include_log_c2:
        log_c2_sum = log_by_integer[primes].copy()
    else:
        log_c2_sum = np.empty(0, dtype=np.float64)
    print(f"  total_seconds={perf_counter() - started:.6f}", flush=True)
    return primes, tau, effective, log_c2_sum


def save_population_cache(
    path: str | Path,
    limit: int,
    primes: np.ndarray,
    tau: np.ndarray,
    effective: np.ndarray,
    log_c2_sum: np.ndarray,
    *,
    compressed: bool = False,
) -> None:
    path = Path(path)
    path.parent.mkdir(parents=True, exist_ok=True)
    writer = np.savez_compressed if compressed else np.savez
    # Passing a file object prevents NumPy from silently changing a custom
    # cache name by appending another ``.npz`` suffix.
    with path.open("wb") as handle:
        writer(
            handle,
            format_version=np.array([1], dtype=np.uint16),
            limit=np.array([limit], dtype=np.uint32),
            primes=primes,
            tau=tau,
            effective=effective,
            log_c2_sum=log_c2_sum,
        )


def load_population_cache(
    path: str | Path,
    *,
    require_log_c2: bool = False,
):
    path = Path(path)
    if not path.is_file():
        raise FileNotFoundError(
            f"population cache not found: {path}. Run build_population_1e8.py first."
        )
    with np.load(path, allow_pickle=False) as archive:
        version = int(archive["format_version"][0])
        if version != 1:
            raise ValueError(f"unsupported cache format version: {version}")
        limit = int(archive["limit"][0])
        primes = archive["primes"].copy()
        tau = archive["tau"].copy()
        effective = archive["effective"].copy()
        log_c2_sum = archive["log_c2_sum"].copy()
    if not (primes.size == tau.size == effective.size):
        raise ValueError("cache arrays are not aligned")
    if require_log_c2 and log_c2_sum.size != primes.size:
        raise ValueError(
            "cache does not contain log-c2 values; rebuild without --k-only"
        )
    return limit, primes, tau, effective, log_c2_sum


def fmt(value: float | np.floating) -> str:
    """Match C++ ``setprecision(12)`` closely in text reports."""
    return f"{float(value):.12g}"


==> anc/repro_v1.9.9/legacy_v1.8.8/recalibrate_prospective_model.py <==
#!/usr/bin/env python3
"""Segmented prospective calculation for 10^8 <= p < 10^9."""

from __future__ import annotations

import argparse
import math
from time import perf_counter

import numpy as np
from numba import njit


LOWER = 100_000_000
UPPER = 1_000_000_000
SEGMENT_WIDTH = 2_000_000
THRESHOLD = 1.071704
GLOBAL_C = 0.593255130346
LAST_INTERVAL_C = 0.602695955689


def small_primes(limit: int) -> np.ndarray:
    primality = np.ones(limit + 1, dtype=bool)
    primality[:2] = False
    for p in range(2, math.isqrt(limit) + 1):
        if primality[p]:
            primality[p * p :: p] = False
    return np.flatnonzero(primality).astype(np.uint32)


@njit(cache=True)
def process_segment(lo: int, hi: int, primes: np.ndarray, threshold: float):
    base = lo if lo & 1 else lo + 1
    count = (hi - base + 1) // 2
    is_prime = np.ones(count, dtype=np.uint8)
    remaining = np.empty(count, dtype=np.uint32)
    tau = np.empty(count, dtype=np.uint16)
    for j in range(count):
        n = base + 2 * j - 1
        exponent_two = 0
        while n % 2 == 0:
            n //= 2
            exponent_two += 1
        remaining[j] = n
        tau[j] = exponent_two + 1
    for prime_index in range(primes.size):
        q = int(primes[prime_index])
        if q == 2:
            continue
        if q * q >= hi:
            break
        inverse_two = (q + 1) // 2
        base_mod = base % q
        primality_offset = (((q - base_mod) % q) * inverse_two) % q
        for j in range(primality_offset, count, q):
            is_prime[j] = 0
        factor_offset = (((1 + q - base_mod) % q) * inverse_two) % q
        for j in range(factor_offset, count, q):
            exponent = 0
            while remaining[j] % q == 0:
                remaining[j] //= q
                exponent += 1
            if exponent:
                tau[j] *= exponent + 1

    prime_count = np.int64(0)
    baseline_total = baseline_high = 0.0
    global_total = global_high = 0.0
    last_total = last_high = 0.0
    for j in range(count):
        if not is_prime[j]:
            continue
        if remaining[j] > 1:
            tau[j] *= 2
        p = float(base + 2 * j)
        logp = math.log(p)
        score = math.log(float(tau[j])) / math.log(logp)
        high = score >= threshold
        baseline = logp / p
        global_kernel = (logp + GLOBAL_C * (float(tau[j]) - logp)) / p
        last_kernel = (logp + LAST_INTERVAL_C * (float(tau[j]) - logp)) / p
        prime_count += 1
        baseline_total += baseline
        global_total += global_kernel
        last_total += last_kernel
        if high:
            baseline_high += baseline
            global_high += global_kernel
            last_high += last_kernel
    return (
        prime_count,
        baseline_total,
        baseline_high,
        global_total,
        global_high,
        last_total,
        last_high,
    )


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--lower", type=int, default=LOWER)
    parser.add_argument("--upper", type=int, default=UPPER)
    parser.add_argument("--segment-width", type=int, default=SEGMENT_WIDTH)
    args = parser.parse_args()
    if not 3 <= args.lower < args.upper <= UPPER:
        raise SystemExit("require 3 <= lower < upper <= 1000000000")
    if args.segment_width < 10_000:
        raise SystemExit("segment width must be at least 10000")

    started = perf_counter()
    factors = small_primes(math.isqrt(args.upper) + 1)
    totals = []
    for segment, lo in enumerate(range(args.lower, args.upper, args.segment_width), 1):
        hi = min(args.upper, lo + args.segment_width)
        totals.append(process_segment(lo, hi, factors, THRESHOLD))
        if segment % 25 == 0:
            print(
                f"segments={segment} through={hi} "
                f"primes={sum(int(row[0]) for row in totals)} "
                f"seconds={perf_counter()-started:.6f}",
                flush=True,
            )
    prime_count = sum(int(row[0]) for row in totals)
    columns = [math.fsum(row[index] for row in totals) for index in range(1, 7)]
    baseline_total, baseline_high, global_total, global_high, last_total, last_high = columns
    print(f"prime_count={prime_count}")
    print(f"threshold_used={THRESHOLD:.12g}")
    print(f"wagstaff_high_share={baseline_high/baseline_total:.12g}")
    print(
        f"global_c={GLOBAL_C:.12g} beta={baseline_total/global_total:.12g} "
        f"high_share={global_high/global_total:.12g}"
    )
    print(
        f"last_interval_c={LAST_INTERVAL_C:.12g} beta={baseline_total/last_total:.12g} "
        f"high_share={last_high/last_total:.12g}"
    )
    print(f"seconds={perf_counter()-started:.6f}")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/reference_results/aggregation_order_sensitivity.json <==
{
  "definition": "H_shared(p)=-log sum_n w_n(p) product_{a in A_p} s_(a,n)",
  "format_version": "1.8.4",
  "population": 5761450,
  "shared_sector": {
    "anchored_global_allocation": [
      32.268746787210,
      14.731253212790
    ],
    "c_global": 0.591976051509,
    "raw_allocation": [
      28.554607060928,
      18.445392939072
    ]
  },
  "tolerance": {
    "allocation": 5e-10,
    "coefficient": 5e-10
  }
}


==> anc/repro_v1.9.9/legacy_v1.8.8/reference_results/anchor_sensitivity_table.csv <==
A,reference,log_p_coefficient,predicted_high,predicted_low,beta_global,minimum_log_kernel
0.75,tau_0=0.75 log(p),0.5550586522404344,31.51827601413776,15.481723985862239,0.5903173011353123,4.113403714985662
0.9,tau_0=0.90 log(p),0.4660703826885213,31.95897182804135,15.04102817195865,0.6230467671938993,3.8343815105200934
1.0,tau_0=1.00 log(p),0.40674486965391254,32.2809040489952,14.719095951004803,0.6469600736256171,3.6483667075430484
1.1,tau_0=1.10 log(p),0.3474193566193038,32.62848216687648,14.37151783312352,0.6727822910494543,3.4623519045660034
1.25,tau_0=1.25 log(p),0.2584310870673907,33.20506519783456,13.794934802165443,0.7156266677644274,3.183329700100436


==> anc/repro_v1.9.9/legacy_v1.8.8/reference_results/count_scaling_table.csv <==
interval,population,k_origin,pearson_r,spearman_rho,robust_se,robust_ci_low,robust_ci_high
"[13,10^3)",163,0.5233278955954322,0.958946966289153,0.9612738506411312,0.012420535273161514,0.4989840937913263,0.5476716973995381
"[10^3,10^4)",1061,0.5822902705526908,0.9671302000030905,0.9622229287987725,0.005424690363596476,0.5716580728127602,0.5929224682926214
"[10^4,10^5)",8363,0.6217156979620014,0.9728282134842844,0.9651835705276146,0.002351182078086984,0.6171074657678549,0.626323930156148
"[10^5,10^6)",68906,0.6890011578043916,0.9802798653348479,0.971087283635231,0.0009797526449761061,0.6870808779064806,0.6909214377023026
"[10^6,10^7)",586081,0.7192679675548942,0.9834450138154918,0.973150009728179,0.000384579986363423,0.718514204632447,0.7200217304773414
"[10^7,10^8)",5096876,0.749332137813163,0.9856937135990009,0.9748577536976643,0.00014752634201901544,0.7490429914960348,0.7496212841302912
Global,5761450,0.7467523967598062,0.9855321287713941,0.9746587245687459,0.0001402967443624996,0.7464774201937074,0.747027373325905


==> anc/repro_v1.9.9/legacy_v1.8.8/reference_results/cutoff_k_table.csv <==
interval,cutoff,k_origin
"[13,10^3)",a<10,0.1595432300163132
"[10^3,10^4)",a<10,0.09964688570354048
"[10^4,10^5)",a<10,0.07066022326528143
"[10^5,10^6)",a<10,0.05192232207851341
"[10^6,10^7)",a<10,0.040089912597089584
"[10^7,10^8)",a<10,0.031795516468427175
"[13,10^3)",a<30,0.2628874388254486
"[10^3,10^4)",a<30,0.1728316535794785
"[10^4,10^5)",a<30,0.12418624181971524
"[10^5,10^6)",a<30,0.09250938296148674
"[10^6,10^7)",a<30,0.07189473863967068
"[10^7,10^8)",a<30,0.05731208726202411
"[13,10^3)",a<100,0.38372756933115826
"[10^3,10^4)",a<100,0.2648155299617102
"[10^4,10^5)",a<100,0.19268409421695237
"[10^5,10^6)",a<100,0.1455982498677412
"[10^6,10^7)",a<100,0.11384668321546763
"[10^7,10^8)",a<100,0.09124706244009917
"[13,10^3)",a<300,0.4824225122349103
"[10^3,10^4)",a<300,0.3640989527725404
"[10^4,10^5)",a<300,0.26949514431819394
"[10^5,10^6)",a<300,0.2060178122342325
"[10^6,10^7)",a<300,0.16222913939949052
"[10^7,10^8)",a<300,0.13067806636809018
"[13,10^3)",a<1000,0.5233278955954322
"[10^3,10^4)",a<1000,0.4653258924402242
"[10^4,10^5)",a<1000,0.3513200550868115
"[10^5,10^6)",a<1000,0.2728010834629154
"[10^6,10^7)",a<1000,0.2165267923151071
"[10^7,10^8)",a<1000,0.17546494526469888
"[13,10^3)",a<Nmax(p),0.2988988580750408
"[10^3,10^4)",a<Nmax(p),0.37723409786743195
"[10^4,10^5)",a<Nmax(p),0.4224190512115184
"[10^5,10^6)",a<Nmax(p),0.46334332733995903
"[10^6,10^7)",a<Nmax(p),0.5223845539678507
"[10^7,10^8)",a<Nmax(p),0.5646580506349225
"[13,10^3)",a<p,0.5233278955954322
"[10^3,10^4)",a<p,0.5822902705526908
"[10^4,10^5)",a<p,0.6217156979620014
"[10^5,10^6)",a<p,0.6890011578043916
"[10^6,10^7)",a<p,0.7192679675548942
"[10^7,10^8)",a<p,0.749332137813163


==> anc/repro_v1.9.9/legacy_v1.8.8/reference_results/cutoff_redistribution_table.csv <==
cutoff,predicted_high,predicted_low,fraction_of_full_displacement,module_fraction,H_fraction
Wagstaff baseline,23.5,23.5,0.0,0.0,0.0
a<10,24.54061856621611,22.45938143378389,0.20361417134298093,0.0880624371352115,0.10765233288293417
a<30,25.940546561230242,21.059453438769758,0.47753315366627563,0.13648770609149596,0.24711002977541044
a<100,27.240488653479805,19.759511346520195,0.7318882463970415,0.19362191304120274,0.48507156216201786
a<300,28.10761832137502,18.89238167862498,0.9015564557750507,0.253770733266571,0.7703850755553071
a<1000,28.470979154969683,18.529020845030317,0.9726539908689105,0.31431127094007727,0.9281585865610726
a<Nmax(p),28.239591955902277,18.760408044097723,0.9273792722284409,0.7695043174670061,0.9999241498159923
a<p,28.610737427323883,18.389262572676117,1.0,1.0,1.0


==> anc/repro_v1.9.9/legacy_v1.8.8/reference_results/effective_F_table.csv <==
interval,population,known_total,observed_high,k,F_geometric,F_projected,c_projected,RMSE_H,R_squared_H,census_absolute_high
"[13,10^3)",163,10,7,0.5233278955954322,1.4049359634243146,1.361162966759334,0.16136263913785898,0.40451763238348437,0.8103242437177495,5.403473626650549
"[10^3,10^4)",1061,8,5,0.5822902705526908,1.5632789297700458,1.4971326324293173,0.23498422876716984,1.0825420248684985,0.8245855668559541,4.515930316746574
"[10^4,10^5)",8363,6,4,0.6217156979620014,1.7558189100683774,1.6426115397393777,0.3085496533469011,2.2664527447040173,0.7999184294708257,3.547740486809005
"[10^5,10^6)",68906,5,4,0.6890011578043916,1.9330292119068508,1.763574175753528,0.3908996610603901,4.1248854557449,0.7922770661038947,3.1088792018017704
"[10^6,10^7)",586081,5,3,0.7192679675548942,2.222777351141298,1.9788667296560332,0.49091788195434344,6.7646869149010325,0.794996363962771,3.2585901291005994
"[10^7,10^8)",5096876,13,9,0.749332137813163,2.5834831892020653,2.2351555716408518,0.6026959556893317,10.263467099517676,0.8020425231325221,8.776123666215382


==> anc/repro_v1.9.9/legacy_v1.8.8/reference_results/global_sensitivity_table.csv <==
choice,coefficient_c,predicted_high,predicted_low
global unweighted projection; log(p) baseline,0.5932551303460875,32.2809040489952,14.719095951004803
projection weighted by log(p)/p,0.45983239013482013,30.904010016077024,16.095989983922976
global geometric mean per modulus,0.6970188569109839,33.20888508307647,13.791114916923533
global projection; exact log(a(p)p) baseline,0.5932551303460875,31.518583024736806,15.481416975263194


==> anc/repro_v1.9.9/legacy_v1.8.8/reference_results/model_allocation_table.csv <==
model,interval,population,known_total,observed_high,S50,high_share,predicted_high,predicted_low,beta
normalized interval projection,"[13,10^3)",163,10,7,1.4478762121798734,0.542438293995126,5.4243829399512595,4.5756170600487405,0.8729229133046404
normalized interval projection,"[10^3,10^4)",1061,8,5,1.2534512253654109,0.5864242657661352,4.691394126129081,3.3086058738709188,0.8229177318638845
normalized interval projection,"[10^4,10^5)",8363,6,4,1.1769943192685905,0.6203711658076496,3.7222269948458977,2.2777730051541023,0.7798576890851499
normalized interval projection,"[10^5,10^6)",68906,5,4,1.1162357579203679,0.657196656044438,3.28598328022219,1.7140167197778098,0.7334237229619085
normalized interval projection,"[10^6,10^7)",586081,5,3,1.095863216091517,0.6970801867329769,3.4854009336648843,1.5145990663351157,0.685702396386203
normalized interval projection,"[10^7,10^8)",5096876,13,9,1.1027160194848789,0.7341658129992422,9.54415556899015,3.455844431009851,0.639281777393647
normalized global projection,"[13,10^3)",163,10,7,1.4478762121798734,0.6078076654151454,6.078076654151454,3.921923345848546,0.6513737295759209
normalized global projection,"[10^3,10^4)",1061,8,5,1.2534512253654109,0.6711407735616282,5.369126188493025,2.6308738115069747,0.6479717508057027
normalized global projection,"[10^4,10^5)",8363,6,4,1.1769943192685905,0.6923954679692689,4.154372807815613,1.845627192184387,0.648190656788367
normalized global projection,"[10^5,10^6)",68906,5,4,1.1162357579203679,0.7096470011888596,3.548235005944298,1.451764994055702,0.6444862459775574
normalized global projection,"[10^6,10^7)",586081,5,3,1.095863216091517,0.7235189955272018,3.617594977636009,1.382405022363991,0.6435385227772633
normalized global projection,"[10^7,10^8)",5096876,13,9,1.1027160194848789,0.7318075703811384,9.5134984149548,3.4865015850452004,0.6429145063308829


==> anc/repro_v1.9.9/legacy_v1.8.8/reference_results/output_sha256.json <==
{
  "anchor_sensitivity_table.csv": "145fc988a52b959c117b127247e694afc5d6502d69a4d2b16e9454d5e20646eb",
  "count_scaling_table.csv": "253a4c9a399af0f65bfc01716ee39bc1ad5f0d6a929cd35effb4617416134029",
  "cutoff_k_table.csv": "1e49ed790b3ccab6fec5943e433251e640fa680989318b4160a6013ef0697814",
  "cutoff_redistribution_table.csv": "1e92c0019b17f3790ae6077d3a719e8570044f3b963c8783b1e64ff98bf6a38d",
  "effective_F_table.csv": "3d22f364fd12dddf0b9fb1b38db953f02b7583443e99f28d5138d09d802eb8e9",
  "global_sensitivity_table.csv": "56a882ba62774e9b1c8597317e84221ae310259a96f12e96632e6ee22d34d7bf",
  "model_allocation_table.csv": "5493851f82559ff5beb393e17b1989d991dc289cc9fdc44cb57b4f6e17c70c0a"
}


==> anc/repro_v1.9.9/legacy_v1.8.8/reference_results/recalibrate_prospective_model.txt <==
segments=25 through=150000000 primes=2682941 seconds=1.121402
segments=50 through=200000000 primes=5317482 seconds=1.596604
segments=75 through=250000000 primes=7917863 seconds=2.083674
segments=100 through=300000000 primes=10490870 seconds=2.715117
segments=125 through=350000000 primes=13042071 seconds=3.198155
segments=150 through=400000000 primes=15574871 seconds=3.651375
segments=175 through=450000000 primes=18091583 seconds=4.102482
segments=200 through=500000000 primes=20594412 seconds=4.626090
segments=225 through=550000000 primes=23083901 seconds=5.103886
segments=250 through=600000000 primes=25563248 seconds=5.570012
segments=275 through=650000000 primes=28031940 seconds=6.025327
segments=300 through=700000000 primes=30491476 seconds=6.508636
segments=325 through=750000000 primes=32941726 seconds=6.982003
segments=350 through=800000000 primes=35384724 seconds=7.467442
segments=375 through=850000000 primes=37820511 seconds=8.067164
segments=400 through=900000000 primes=40247760 seconds=8.548151
segments=425 through=950000000 primes=42670016 seconds=9.019289
segments=450 through=1000000000 primes=45086079 seconds=9.490032
prime_count=45086079
threshold_used=1.071704
wagstaff_high_share=0.499999645778
global_c=0.593255130346 beta=0.642691262463 high_share=0.738841185639
last_interval_c=0.602695955689 beta=0.639057537448 high_share=0.741270134016
seconds=9.490334


==> anc/repro_v1.9.9/legacy_v1.8.8/reference_results/reference_values.json <==
{
  "allocations": {
    "census_absolute": [
      28.610737427323883,
      18.389262572676117
    ],
    "normalized_global": [
      32.2809040489952,
      14.719095951004803
    ],
    "normalized_interval": [
      30.15354384380346,
      16.84645615619654
    ],
    "observed": [
      32,
      15
    ],
    "reduced_absolute_interval": [
      28.58596369264022,
      18.41403630735978
    ],
    "wagstaff": [
      23.5,
      23.5
    ]
  },
  "anchor_sensitivity": [
    {
      "A": 0.75,
      "beta_global": 0.5903173011353123,
      "log_p_coefficient": 0.5550586522404344,
      "minimum_log_kernel": 4.113403714985662,
      "predicted_high": 31.51827601413776,
      "predicted_low": 15.481723985862239,
      "reference": "tau_0=0.75 log(p)"
    },
    {
      "A": 0.9,
      "beta_global": 0.6230467671938993,
      "log_p_coefficient": 0.4660703826885213,
      "minimum_log_kernel": 3.8343815105200934,
      "predicted_high": 31.95897182804135,
      "predicted_low": 15.04102817195865,
      "reference": "tau_0=0.90 log(p)"
    },
    {
      "A": 1.0,
      "beta_global": 0.6469600736256171,
      "log_p_coefficient": 0.40674486965391254,
      "minimum_log_kernel": 3.6483667075430484,
      "predicted_high": 32.2809040489952,
      "predicted_low": 14.719095951004803,
      "reference": "tau_0=1.00 log(p)"
    },
    {
      "A": 1.1,
      "beta_global": 0.6727822910494543,
      "log_p_coefficient": 0.3474193566193038,
      "minimum_log_kernel": 3.4623519045660034,
      "predicted_high": 32.62848216687648,
      "predicted_low": 14.37151783312352,
      "reference": "tau_0=1.10 log(p)"
    },
    {
      "A": 1.25,
      "beta_global": 0.7156266677644274,
      "log_p_coefficient": 0.2584310870673907,
      "minimum_log_kernel": 3.183329700100436,
      "predicted_high": 33.20506519783456,
      "predicted_low": 13.794934802165443,
      "reference": "tau_0=1.25 log(p)"
    }
  ],
  "definitions": {
    "anchor_sensitivity": "log Lambda_A=c(tau(p-1)-A log p)",
    "local_aggregation": "F_a=(sum_n w_n s_a,n)^(-1)",
    "relative_anchor": "log Lambda_rel=c(tau(p-1)-log p)",
    "resolved_support": "prime a<p with ord_a(2)|(p-1)",
    "singleton": "((a-2)^(n-1)+(-1)^(n-1)(gcd(n,a-1)-1))/(a-1)^(n-1)",
    "weights": "unordered coordinate-simplex sector measure: w_n proportional to (R_p-n)^(n-1)/((n-1)! n!)"
  },
  "format_version": "1.8.4",
  "global": {
    "F_geometric": 2.5431417530890266,
    "F_projected": 2.213216539031841,
    "beta": 0.6469600736256171,
    "c_projected": 0.5932551303460875,
    "k": 0.7467523967598062
  },
  "inputs_sha256": {
    "structural_census_1e8.npz": "19df6939f04a62ca023f1a2fffaab7d1bf651f95756d1da6298813042d01ec58",
    "small_modulus_census_1e8.npz": "3fee582e195d4fc920a28fc2e7f0cfc3219b6a0149115920e3476974701756ca"
  },
  "population": {
    "lower": 13,
    "prime_exponents": 5761450,
    "upper_exclusive": 100000000
  },
  "small_moduli": {
    "a_lt_1000_H_fraction": 0.9281585865610726,
    "a_lt_1000_module_fraction": 0.31431127094007727
  }
}


==> anc/repro_v1.9.9/legacy_v1.8.8/reference_results/sector_prior_mean_shift.json <==
{
  "format_version": "1.8.4",
  "mean_shift_full_1e8": [
    {
      "anchored_high": 29.645238329528,
      "c_through_origin": 0.355198497325,
      "mean_ratio": 0.75,
      "projected_high_exponents": 0,
      "projected_low_exponents": 14,
      "raw_high": 27.698979864199
    },
    {
      "anchored_high": 32.067948130555,
      "c_through_origin": 0.571128981742,
      "mean_ratio": 0.9,
      "projected_high_exponents": 0,
      "projected_low_exponents": 8,
      "raw_high": 28.458410912030
    },
    {
      "anchored_high": 32.280904048966,
      "c_through_origin": 0.593255130343,
      "mean_ratio": 1.0,
      "projected_high_exponents": 0,
      "projected_low_exponents": 0,
      "raw_high": 28.610737427437
    },
    {
      "anchored_high": 32.472048129269,
      "c_through_origin": 0.613625839258,
      "mean_ratio": 1.1,
      "projected_high_exponents": 2,
      "projected_low_exponents": 0,
      "raw_high": 28.746394268725
    },
    {
      "anchored_high": 32.725572390481,
      "c_through_origin": 0.641421813145,
      "mean_ratio": 1.25,
      "projected_high_exponents": 2,
      "projected_low_exponents": 0,
      "raw_high": 28.931078409852
    }
  ],
  "tolerance": {
    "allocation": 0.000005,
    "coefficient": 0.0000005,
    "principal_H_control": 0.000001
  }
}


==> anc/repro_v1.9.9/legacy_v1.8.8/reference_results/sector_prior_sensitivity.json <==
{
  "alpha_full_1e8": [
    {
      "alpha": 0.0,
      "c_through_origin": 3.001486838236,
      "raw_high": 33.230667416026
    },
    {
      "alpha": 0.25,
      "c_through_origin": 1.927562596019,
      "raw_high": 32.084665264005
    },
    {
      "alpha": 0.5,
      "c_through_origin": 1.215454755222,
      "raw_high": 30.757218288713
    },
    {
      "alpha": 0.75,
      "c_through_origin": 0.826179788018,
      "raw_high": 29.589003762913
    },
    {
      "alpha": 1.0,
      "c_through_origin": 0.593255130343,
      "raw_high": 28.610737427437
    }
  ],
  "format_version": "1.8.4",
  "gamma_local_tilt_1e6": [
    {
      "anchored_high": 17.949780432888,
      "gamma": -1.0,
      "raw_high": 16.557700486237
    },
    {
      "anchored_high": 17.951986370806,
      "gamma": -0.5,
      "raw_high": 16.567057679685
    },
    {
      "anchored_high": 17.954180678709,
      "gamma": 0.0,
      "raw_high": 16.576023632128
    },
    {
      "anchored_high": 17.956363623303,
      "gamma": 0.5,
      "raw_high": 16.584624131707
    },
    {
      "anchored_high": 17.958535456111,
      "gamma": 1.0,
      "raw_high": 16.592890379765
    }
  ],
  "interpretation": "The alpha family tests the direction and amplitude of the raw census under the cross-dimensional permutation quotient; it is not used to select the principal prior or to fit the historical labels.",
  "tolerance": {
    "allocation": 5e-06,
    "coefficient": 5e-07,
    "principal_H_control": 1e-06
  }
}


==> anc/repro_v1.9.9/legacy_v1.8.8/reference_results/singleton_geometry.json <==
{
  "interpretation": "finite-range geometry diagnostic, not a test of the survival map",
  "null_model": "independent uniform CRT assignments in Omega_(a,n) across coprime active prime moduli, with each pair distribution counted exactly",
  "statistic": "total number of singleton coordinates",
  "summaries": {
    "1000 <= p < 1200": {
      "centered_two_sided_p": 0.7054618207698057,
      "doubled_tail_p": 0.7209443428706437,
      "expected_histogram": {
        "0": 24.304480901434243,
        "1": 14.401355244697095,
        "2": 15.28687032883288,
        "3": 36.9401930172768,
        "4": 46.51939487864664,
        "5": 26.534631788980082,
        "6": 8.9123743677018,
        "7": 0.21479129791259766,
        "8": 10.88590817451786
      },
      "expected_total": 616.6114641014221,
      "exponents": 26,
      "observed_histogram": {
        "0": 21,
        "1": 19,
        "2": 14,
        "3": 35,
        "4": 47,
        "5": 27,
        "6": 11,
        "8": 10
      },
      "observed_total": 621,
      "pairs": 184,
      "residual": 4.388535898577857,
      "sd": 10.571350864665266,
      "z": 0.4151348256963578
    },
    "500 <= p < 1000": {
      "centered_two_sided_p": 0.7732458629653786,
      "doubled_tail_p": 0.7910310846258077,
      "expected_histogram": {
        "0": 58.4704368837284,
        "1": 36.981284209580004,
        "2": 31.179210195315477,
        "3": 92.69223069291914,
        "4": 93.37744271905235,
        "5": 63.54810560816323,
        "6": 20.090925953156095,
        "7": 2.2506475982202527,
        "8": 7.409716139864972
      },
      "expected_total": 1264.2445136213923,
      "exponents": 64,
      "observed_histogram": {
        "0": 59,
        "1": 35,
        "2": 27,
        "3": 100,
        "4": 96,
        "5": 60,
        "6": 17,
        "7": 2,
        "8": 10
      },
      "observed_total": 1269,
      "pairs": 406,
      "residual": 4.755486378607657,
      "sd": 15.604220965174692,
      "z": 0.304756411051913
    },
    "p < 1000": {
      "centered_two_sided_p": 0.695353164478678,
      "doubled_tail_p": 0.7108704725307161,
      "expected_histogram": {
        "0": 98.30075862073001,
        "1": 74.89140122398739,
        "2": 52.285993593649806,
        "3": 153.53722082027164,
        "4": 133.58448710448977,
        "5": 88.95316068199949,
        "6": 27.1691740386265,
        "7": 8.541273849864568,
        "8": 7.7896459505645606,
        "9": 3.9468841158161587
      },
      "expected_total": 1939.8218885277317,
      "exponents": 117,
      "observed_histogram": {
        "0": 102,
        "1": 69,
        "2": 45,
        "3": 163,
        "4": 138,
        "5": 85,
        "6": 24,
        "7": 9,
        "8": 10,
        "9": 4
      },
      "observed_total": 1948,
      "pairs": 649,
      "residual": 8.178111472268256,
      "sd": 20.416541275053394,
      "z": 0.4005630220169047
    },
    "p < 1200": {
      "centered_two_sided_p": 0.5868776481651994,
      "doubled_tail_p": 0.6025166981801499,
      "expected_histogram": {
        "0": 122.60523952216425,
        "1": 89.29275646868449,
        "2": 67.5728639224827,
        "3": 190.47741383754837,
        "4": 180.10388198313646,
        "5": 115.48779247097957,
        "6": 36.08154840632829,
        "7": 8.756065147777166,
        "8": 18.675554125082424,
        "9": 3.9468841158161587
      },
      "expected_total": 2556.433352629154,
      "exponents": 143,
      "observed_histogram": {
        "0": 123,
        "1": 88,
        "2": 59,
        "3": 198,
        "4": 185,
        "5": 112,
        "6": 35,
        "7": 9,
        "8": 20,
        "9": 4
      },
      "observed_total": 2569,
      "pairs": 833,
      "residual": 12.566647370846113,
      "sd": 22.991055146291526,
      "z": 0.5465885445833104
    },
    "p < 500": {
      "centered_two_sided_p": 0.8198857539883087,
      "doubled_tail_p": 0.8313214650052035,
      "expected_histogram": {
        "0": 39.830321737001654,
        "1": 37.91011701440734,
        "2": 21.106783398334304,
        "3": 60.84499012735238,
        "4": 40.20704438543749,
        "5": 25.405055073836323,
        "6": 7.078248085470411,
        "7": 6.290626251644316,
        "8": 0.37992981069958853,
        "9": 3.9468841158161587
      },
      "expected_total": 675.5773749063395,
      "exponents": 53,
      "observed_histogram": {
        "0": 43,
        "1": 34,
        "2": 18,
        "3": 63,
        "4": 42,
        "5": 25,
        "6": 7,
        "7": 7,
        "9": 4
      },
      "observed_total": 679,
      "pairs": 243,
      "residual": 3.4226250936604856,
      "sd": 13.165995811406045,
      "z": 0.2599594548477204
    }
  }
}


==> anc/repro_v1.9.9/legacy_v1.8.8/reference_results/universal_modulus_sensitivity.json <==
{
  "definition": "remove the a=3 term from H before global projection",
  "format_version": "1.8.4",
  "population": 5761450,
  "without_a3": {
    "anchored_global_allocation": [
      32.1887,
      14.8113
    ],
    "c_global": 0.5835994
  },
  "tolerance": {
    "allocation": 0.00005,
    "coefficient": 0.0000005
  }
}


==> anc/repro_v1.9.9/legacy_v1.8.8/requirements.txt <==
numpy==2.2.6
numba==0.61.2
scipy==1.15.3


==> anc/repro_v1.9.9/legacy_v1.8.8/results_channel_ablation/CHANNEL_ABLATION_REPORT.md <==
# Population-scale channel-ablation diagnostic

## Question

Does the higher-\(S\) displacement require the singleton-occupancy intensity,
or can it also be produced by the exact active-modulus sets with simpler
intensity rules?

This is an ablation diagnostic, not a mechanism-identification test. It keeps
the exact sets

\[
\mathcal A_p=\{a<p:\operatorname{ord}_a(2)\mid p-1\}
\]

and removes both \(P_{\rm sing}(a,n)\) and the sector prior. The fixed
repeated-mass family is

\[
s_a^{(r)}=(1-r)+\frac{r}{a-1},
\qquad
H_r(p)=-\sum_{a\in\mathcal A_p}\log s_a^{(r)},
\]

for the predeclared values
\(r\in\{0.10,0.25,0.50,0.75,1.00\}\). The audit also includes the pure active
count \(L(p)\), the density-linear limit
\(\sum_{a\in\mathcal A_p}(a-2)/(a-1)\), and the convention
\((\log 2)L(p)\) used in the pilot comparison.

## Three comparisons

1. **Raw response.** This asks whether the direction survives, but it mixes
   response shape and total strength.
2. **Global-strength match.** Each control is multiplied by a label-free
   constant so that its projection on \(\tau(p-1)\) equals that of the
   singleton census.
3. **Interval-strength match.** The same projection match is applied
   separately in the six fixed exponent ranges. This is the cleanest
   shape-only comparison, but it inherits the singleton scale and is therefore
   not independent validation.

The known Mersenne-prime labels are used only after these responses have been
fixed. Two exact product-weight scores are then computed under the six fixed
interval counts: the probability of the specific 47-exponent subset and the
probability of its six-component higher-/lower-\(S\) count vector.

## Enumeration check

The complete traversal below \(10^8\) visited 1,162,580,232 progression
candidates and found 130,844,315 active pairs before dropping the prime
exponents below 13. The active counts agree exactly with the existing census;
the analyzed domain \(13\le p<10^8\) contains 130,844,312 active pairs.

The first-three-interval calculation reproduces the pilot values:

| Response | Expected higher-\(S\), first 24 cases |
|---|---:|
| Wagstaff discrete split | 12.054516 |
| Singleton census | 13.467144 |
| \((\log 2)L(p)\) | 14.595731 |
| Fixed channel, \(r=1\) | 17.727723 |

The three-interval pilot is nested in the complete population and is not an
independent replication.

## Complete-population results

### Raw responses

| Response | Projected coefficient | Expected higher-\(S\) |
|---|---:|---:|
| Singleton census | 0.593255 | 28.610737 |
| \((\log 2)L(p)\) | 0.517609 | 29.923342 |
| Fixed mass \(r=0.10\) | 0.077178 | 25.072361 |
| Fixed mass \(r=0.25\) | 0.210474 | 27.071148 |
| Fixed mass \(r=0.50\) | 0.505624 | 29.912387 |
| Fixed mass \(r=0.75\) | 1.005375 | 32.509055 |
| Fixed channel \(r=1\) | 7.831522 | 37.463415 |

Every positive fixed-mass response preserves the direction. The raw amplitude
is not comparable across rows: at \(r=1\), for example, the projected
coefficient is more than thirteen times the singleton value. This extreme
response must not be inserted unaltered into the anchored reduced law.

### Interval-strength-matched responses

| Response shape | Expected higher-\(S\) | Exact product-weight mean |
|---|---:|---:|
| Singleton census | 28.610737 | 28.330889 |
| Active count | 29.236522 | 28.986874 |
| Density-linear limit | 29.383302 | 29.143462 |
| Fixed-mass family, \(0.10\le r\le1\) | 29.387380--29.433680 | 29.147939--29.216778 |

At equal interval-specific structural strength, all displayed controls differ
from the singleton census by less than one expected higher-\(S\) case. Because
the matching constants inherit the singleton-census scale, this is a comparison
of response shapes, not an independent comparison of their absolute
intensities.

### Conditional scores for the 47 known cases

Relative to Wagstaff, the singleton census gains 3.448 log units for the
specific-subset score and 2.381 log units for the six-interval high-count
score. The interval-matched controls improve on the singleton score by only

- 0.071--0.309 log units for the specific subset; and
- 0.201--0.238 log units for the high-count vector.

The largest difference corresponds to a likelihood ratio of only
\(\exp(0.309)\approx1.36\). The historical sample therefore does not
distinguish the singleton geometry from these simpler, label-free controls.

### Leave-one-out stability of the largest score difference

For the interval-strength-matched active-count control, define

\[
\Delta\ell
=
\ell_{\rm active\ count}-\ell_{\rm singleton}.
\]

The complete 47-case subset gives
\(\Delta\ell=0.309193566931\). Each leave-one-out calculation removes the
selected exponent from both the observed subset and its finite risk population,
reduces the conditioned count in that interval by one, and recomputes the exact
elementary-symmetric normalizer. The structural responses and the label-free
interval scales remain fixed.

| Interval | Cases | Full interval \(\Delta\ell\) | Interval \(\Delta\ell_{(-p)}\) range | Global sign flips |
|---|---:|---:|---:|---:|
| \([13,10^3)\) | 10 | -0.180320 | -0.257759 to -0.098553 | 0 |
| \([10^3,10^4)\) | 8 | -0.410462 | -0.486541 to -0.297871 | 0 |
| \([10^4,10^5)\) | 6 | 0.094692 | -0.165151 to 0.343193 | 0 |
| \([10^5,10^6)\) | 5 | 0.007802 | -0.140255 to 0.123216 | 0 |
| \([10^6,10^7)\) | 5 | -0.181183 | -0.337025 to 0.051837 | 0 |
| \([10^7,10^8)\) | 13 | 0.978665 | 0.614443 to 1.452989 | 4 |

Only four of the 47 single-case deletions reverse the small global score
difference: \(p=20{,}996{,}011\), \(30{,}402{,}457\), \(37{,}156{,}667\), and
\(42{,}643{,}801\). All four lie in the last interval. The last interval's own
contribution nevertheless remains positive under every one of its 13
deletions; the global instability arises from cancellation against the first
five interval contributions.

The fixed Wagstaff-balanced boundary in the last interval is
\(S_{50}\approx1.102716\). The four values of \(S(p)\) are approximately
\(1.8383\), \(1.7045\), \(0.9700\), and \(1.8344\), respectively, so none is
close to the boundary. Their influence is therefore not a threshold-crossing
artifact. Complete per-exponent and interval summaries are retained in the
machine-readable leave-one-out files.

## Interpretation

The complete-population ablation supports three limited conclusions:

1. Every predeclared positive ablation response preserves the direction of the
   higher-\(S\) displacement.
2. Raw amplitude is highly sensitive to the counterfactual intensity scale.
3. After interval-specific strength matching, the 47 historical cases do not
   discriminate between the singleton-derived census and the simpler
   activation-based response shapes.

This does not validate the fixed-mass family, the density-to-survival transfer,
or any causal mechanism. The controls deliberately preserve the same exact
active-modulus structure, and the strength-matched versions use the singleton
census to set their scale.

## Reproduction

Run from the reproducibility-package directory after installing its pinned
requirements:

```sh
python audit_channel_ablation.py
```

The command builds `channel_ablation_1e8.npz` when it is absent and then writes
the complete diagnostic and leave-one-out files to
`results_channel_ablation/`. If the fixed-mass cache is not required, the
leave-one-out calculation alone can be reproduced from the structural census:

```sh
python audit_channel_ablation.py --leave-one-out-only
```

The large ablation cache is reproducible but deliberately omitted from the
archive. It is not needed to inspect the included CSV and JSON results.


==> anc/repro_v1.9.9/legacy_v1.8.8/results_channel_ablation/channel_ablation_intervals.csv <==
model,interval,predicted_high_mass_share,expected_high_exact_product_weight,observed_high,high_count_probability,subset_log_probability
wagstaff,"[13,10^3)",5.049434626472723,4.824096601748259,7,0.09443733198203655,-26.820461978383335
wagstaff,"[10^3,10^4)",4.005386193474362,4.004388473890993,5,0.21980628826973145,-44.91994558102888
wagstaff,"[10^4,10^5)",2.9996954980859876,2.9995774249737877,4,0.23434855696993623,-45.79395740464864
wagstaff,"[10^5,10^6)",2.4999244548508024,2.499913708067629,4,0.15622731085740996,-49.615540145568225
wagstaff,"[10^6,10^7)",2.500001166615701,2.5000013070243767,3,0.31250170872545435,-59.70822090359981
wagstaff,"[10^7,10^8)",6.499999424982882,6.499998914986512,9,0.08728005067582091,-177.9635545250938
singleton_census,"[13,10^3)",5.403473626650549,5.129178066551138,7,0.12498787657114045,-26.57482707355949
singleton_census,"[10^3,10^4)",4.515930316746574,4.510979199801659,5,0.26593886084010593,-44.54763198227498
singleton_census,"[10^4,10^5)",3.547740486809005,3.5472121387535642,4,0.3063517434089759,-45.65308035005031
singleton_census,"[10^5,10^6)",3.1088792018017704,3.108821963505505,4,0.28264336075940477,-48.810473393075775
singleton_census,"[10^6,10^7)",3.2585901291005994,3.258582682690101,3,0.3357720336276532,-60.27033316824604
singleton_census,"[10^7,10^8)",8.776123666215382,8.776114995673474,9,0.2320664067793486,-175.51722474615795
active_count_log2_convention,"[13,10^3)",5.8029788007151515,5.547156277160398,7,0.17159026624809254,-26.773901432325943
active_count_log2_convention,"[10^3,10^4)",4.977552427331309,4.967853590083522,5,0.282962879746339,-45.06007984969865
active_count_log2_convention,"[10^4,10^5)",3.8152000876165655,3.8143719405916343,4,0.3252557058871405,-45.560939920041584
active_count_log2_convention,"[10^5,10^6)",3.269538966700696,3.2694580501620076,4,0.31638239176776417,-48.7565378128188
active_count_log2_convention,"[10^6,10^7)",3.3265568504614604,3.3265468775727194,3,0.3298835657456279,-60.46030623004861
active_count_log2_convention,"[10^7,10^8)",8.731515206408877,8.731504835572307,9,0.23117681655276334,-174.61822103442546
active_count:raw,"[13,10^3)",5.983231429150724,5.719912404139269,7,0.1910337674459454,-26.81173434047171
active_count:raw,"[10^3,10^4)",5.191683408757267,5.180227916207897,5,0.2805535568135539,-45.17158782361572
active_count:raw,"[10^4,10^5)",3.989272453012651,3.988304252190072,4,0.329355897614488,-45.5891721717097
active_count:raw,"[10^5,10^6)",3.4253709406616197,3.4252769101770526,4,0.34683058451490667,-48.6957634495582
active_count:raw,"[10^6,10^7)",3.4891833583917404,3.4891715909351255,3,0.31027710395170605,-60.68805428204021
active_count:raw,"[10^7,10^8)",9.159984168076589,9.159972076049135,9,0.2330387439729866,-174.45560082831946
active_count:global_strength_matched,"[13,10^3)",5.868693684417554,5.610101724021495,7,0.17870447251273067,-26.785315872833685
active_count:global_strength_matched,"[10^3,10^4)",5.056384173406335,5.046020535131355,5,0.2828853412605287,-45.09738710763216
active_count:global_strength_matched,"[10^4,10^5)",3.879511074250655,3.878629506642734,4,0.32758955631428316,-45.56815273881092
active_count:global_strength_matched,"[10^5,10^6)",3.327441200769021,3.3273552162079674,4,0.3280415045899703,-48.730104201905625
active_count:global_strength_matched,"[10^6,10^7)",3.387165167734606,3.3871544952527293,3,0.32347679923413214,-60.54086126013565
active_count:global_strength_matched,"[10^7,10^8)",8.891596862678206,8.891585817051444,9,0.23364319622244836,-174.5444666189386
active_count:interval_strength_matched,"[13,10^3)",5.471569362283053,5.229852363301936,7,0.13609516808128333,-26.755147069980534
active_count:interval_strength_matched,"[10^3,10^4)",4.68898384843476,4.681844262532352,5,0.27560293939480657,-44.958093779812515
active_count:interval_strength_matched,"[10^4,10^5)",3.6641164946079403,3.6634195267496343,4,0.3162833986219944,-45.558388801012775
active_count:interval_strength_matched,"[10^5,10^6)",3.186049829532325,3.1859765354545897,4,0.2990461819377723,-48.80267109965809
active_count:interval_strength_matched,"[10^6,10^7)",3.3197212953041926,3.319711403281121,3,0.3305379962460154,-60.45151656172827
active_count:interval_strength_matched,"[10^7,10^8)",8.906081083249555,8.906069978277218,9,0.23376518415049866,-174.53855983424185
density_linear_limit:raw,"[13,10^3)",5.9405797226701065,5.697446078167806,7,0.1884683076629453,-26.990905124442822
density_linear_limit:raw,"[10^3,10^4)",5.214708812624943,5.203126622765469,5,0.2798687549888345,-45.21022276799359
density_linear_limit:raw,"[10^4,10^5)",4.007028873318976,4.006045689347458,4,0.3293681562616776,-45.61625624272514
density_linear_limit:raw,"[10^5,10^6)",3.4397835718502536,3.439688157883741,4,0.3494768468821561,-48.67710186254206
density_linear_limit:raw,"[10^6,10^7)",3.5029198918789337,3.502907945166484,3,0.30827309700459316,-60.72603775729161
density_linear_limit:raw,"[10^7,10^8)",9.193287551747272,9.19327530001963,9,0.2325313555698857,-174.4367267657645
density_linear_limit:global_strength_matched,"[13,10^3)",5.830525726477522,5.590277438131145,7,0.17646134844990022,-26.942269338568526
density_linear_limit:global_strength_matched,"[10^3,10^4)",5.081739499336141,5.071216748345372,5,0.2826551502762792,-45.131202681043064
density_linear_limit:global_strength_matched,"[10^4,10^5)",3.900600295934812,3.899700399559699,4,0.3281495580873859,-45.59031678103361
density_linear_limit:global_strength_matched,"[10^5,10^6)",3.345828169355824,3.345740403055134,4,0.33166636280203793,-48.709910603936194
density_linear_limit:global_strength_matched,"[10^6,10^7)",3.4057021765573965,3.4056912619917425,3,0.3213018614859687,-60.580587621337536
density_linear_limit:global_strength_matched,"[10^7,10^8)",8.938809785153202,8.938798514192959,9,0.23397729930597355,-174.51513972336727
density_linear_limit:interval_strength_matched,"[13,10^3)",5.473671826364665,5.2420644513328725,7,0.1375094956848687,-26.839582617113578
density_linear_limit:interval_strength_matched,"[10^3,10^4)",4.724050092063082,4.716633554503721,5,0.2771055071015337,-44.98027851832795
density_linear_limit:interval_strength_matched,"[10^4,10^5)",3.689182731603199,3.6884630203317754,4,0.318092725692247,-45.57038128138001
density_linear_limit:interval_strength_matched,"[10^5,10^6)",3.204875763920792,3.2048005741594197,4,0.3029997551376587,-48.78125229494776
density_linear_limit:interval_strength_matched,"[10^6,10^7)",3.338380236009892,3.3383700934370504,3,0.3287188955212755,-60.4880338673202
density_linear_limit:interval_strength_matched,"[10^7,10^8)",8.953141587597736,8.953130258601993,9,0.23404225666054584,-174.50968228734442
fixed_repeated_mass_r=0.10:raw,"[13,10^3)",5.1952077856130705,4.968588221091307,7,0.10861686138372616,-26.81556821032257
fixed_repeated_mass_r=0.10:raw,"[10^3,10^4)",4.226889149450026,4.223984292211855,5,0.242496510741917,-44.90468440334067
fixed_repeated_mass_r=0.10:raw,"[10^4,10^5)",3.191128460369273,3.190854418934421,4,0.2630725038293608,-45.68470871667508
fixed_repeated_mass_r=0.10:raw,"[10^5,10^6)",2.6876736296306665,2.687647559088687,4,0.19304246609852896,-49.29576153766056
fixed_repeated_mass_r=0.10:raw,"[10^6,10^7)",2.705910976533221,2.705908866108172,3,0.3336670021513529,-59.85029905924676
fixed_repeated_mass_r=0.10:raw,"[10^7,10^8)",7.065550711739614,7.065548043756792,9,0.1284924019456999,-176.49963614571618
fixed_repeated_mass_r=0.10:global_strength_matched,"[13,10^3)",5.828380179470906,5.588841738352195,7,0.17629961505793454,-26.947972473734147
fixed_repeated_mass_r=0.10:global_strength_matched,"[10^3,10^4)",5.08220139154433,5.071677151096257,5,0.2826499449238897,-45.13247203186326
fixed_repeated_mass_r=0.10:global_strength_matched,"[10^4,10^5)",3.9011168610957383,3.9002165031195197,4,0.32816197769466066,-45.591141329724934
fixed_repeated_mass_r=0.10:global_strength_matched,"[10^5,10^6)",3.3463313071138137,3.346243488438717,4,0.33176497589042825,-48.70919399571375
fixed_repeated_mass_r=0.10:global_strength_matched,"[10^6,10^7)",3.406238855853348,3.406227933712853,3,0.3212374007906606,-60.581888061435194
fixed_repeated_mass_r=0.10:global_strength_matched,"[10^7,10^8)",8.940233660884662,8.940222382628466,9,0.23398451680750154,-174.51409302545284
fixed_repeated_mass_r=0.10:interval_strength_matched,"[13,10^3)",5.473419861265501,5.242220584163813,7,0.13752943111175966,-26.842900675906073
fixed_repeated_mass_r=0.10:interval_strength_matched,"[10^3,10^4)",4.725095954422534,4.7176718530820425,5,0.2771478440481125,-44.981220540794745
fixed_repeated_mass_r=0.10:interval_strength_matched,"[10^4,10^5)",3.6899346324296314,3.6892142392872107,4,0.3181451007771676,-45.57087207297822
fixed_repeated_mass_r=0.10:interval_strength_matched,"[10^5,10^6)",3.2054353449786523,3.2053600966559985,4,0.3031169176966328,-48.78050777048899
fixed_repeated_mass_r=0.10:interval_strength_matched,"[10^6,10^7)",3.3389368075025,3.3389266569784617,3,0.3286630495802468,-60.489244356717464
fixed_repeated_mass_r=0.10:interval_strength_matched,"[10^7,10^8)",8.954557085305444,8.954545749064167,9,0.2340477443292763,-174.50864991915984
fixed_repeated_mass_r=0.25:raw,"[13,10^3)",5.40370525088704,5.174494578126835,7,0.1301722167055615,-26.83661661111548
fixed_repeated_mass_r=0.25:raw,"[10^3,10^4)",4.530312035313316,4.524663860413873,5,0.26686579452523557,-44.93407561965295
fixed_repeated_mass_r=0.25:raw,"[10^4,10^5)",3.448517625757929,3.4480150327027586,4,0.29605696988912306,-45.59764806053291
fixed_repeated_mass_r=0.25:raw,"[10^5,10^6)",2.9332691896663117,2.9332201071110804,4,0.24478838208262665,-48.99603902043006
fixed_repeated_mass_r=0.25:raw,"[10^6,10^7)",2.971075346809147,2.9710698769870323,3,0.3454820138649324,-60.07550879727932
fixed_repeated_mass_r=0.25:raw,"[10^7,10^8)",7.784268211565829,7.784262242544457,9,0.18334241246229108,-175.38797489711192
fixed_repeated_mass_r=0.25:global_strength_matched,"[13,10^3)",5.824349539351696,5.586092842231843,7,0.1759900465012677,-26.95818080966781
fixed_repeated_mass_r=0.25:global_strength_matched,"[10^3,10^4)",5.08292013642208,5.07239425964191,5,0.2826417289849403,-45.13475540604283
fixed_repeated_mass_r=0.25:global_strength_matched,"[10^4,10^5)",3.9019868569602654,3.901085717519733,4,0.32818275329292657,-45.59261606278508
fixed_repeated_mass_r=0.25:global_strength_matched,"[10^5,10^6)",3.3471988882396895,3.3471109781435238,4,0.33193494451180827,-48.707915437518395
fixed_repeated_mass_r=0.25:global_strength_matched,"[10^6,10^7)",3.407174187616043,3.407163252105685,3,0.32112485753696257,-60.58418912712638
fixed_repeated_mass_r=0.25:global_strength_matched,"[10^7,10^8)",8.942732540606977,8.942721249400721,9,0.23399677643546676,-174.51220258765005
fixed_repeated_mass_r=0.25:interval_strength_matched,"[13,10^3)",5.472890659634682,5.242431052425388,7,0.1375575711469752,-26.84889946144346
fixed_repeated_mass_r=0.25:interval_strength_matched,"[10^3,10^4)",4.726920724134811,4.719483630995582,5,0.2772213653543634,-44.982942000537875
fixed_repeated_mass_r=0.25:interval_strength_matched,"[10^4,10^5)",3.6912500353851323,3.6905284499536015,4,0.31823645937230416,-45.57175863469215
fixed_repeated_mass_r=0.25:interval_strength_matched,"[10^5,10^6)",3.2064142347978715,3.20633888342988,4,0.3033218222517606,-48.779181109874145
fixed_repeated_mass_r=0.25:interval_strength_matched,"[10^6,10^7)",3.339911645121691,3.3399014805340763,3,0.32856501424142787,-60.491390651726704
fixed_repeated_mass_r=0.25:interval_strength_matched,"[10^7,10^8)",8.95704019085538,8.957028841755799,9,0.2340569671680725,-174.50678479749007
fixed_repeated_mass_r=0.50:raw,"[13,10^3)",5.735301486334459,5.501783937504833,7,0.16649479037770212,-26.94810568483988
fixed_repeated_mass_r=0.50:raw,"[10^3,10^4)",4.9851858938240765,4.975487419733775,5,0.28298981805450596,-45.08877489573315
fixed_repeated_mass_r=0.50:raw,"[10^4,10^5)",3.824073542197918,3.8232367540271857,4,0.32563231900784056,-45.582828242792694
fixed_repeated_mass_r=0.50:raw,"[10^5,10^6)",3.2780609370212477,3.2779790178042334,4,0.31811958413158725,-48.737628347078676
fixed_repeated_mass_r=0.50:raw,"[10^6,10^7)",3.335417559945857,3.33540744180019,3,0.3290146268734707,-60.48740912872384
fixed_repeated_mass_r=0.50:raw,"[10^7,10^8)",8.754347932019115,8.754337423808114,9,0.23165125563005015,-174.59276909630123
fixed_repeated_mass_r=0.50:global_strength_matched,"[13,10^3)",5.813841738097505,5.578661570245626,7,0.1751536752126998,-26.982241621472742
fixed_repeated_mass_r=0.50:global_strength_matched,"[10^3,10^4)",5.0840430776064345,5.07351882182052,5,0.28262842023562634,-45.14019243664657
fixed_repeated_mass_r=0.50:global_strength_matched,"[10^4,10^5)",3.9037538176238744,3.902851070241268,4,0.3282244005093248,-45.596073149699876
fixed_repeated_mass_r=0.50:global_strength_matched,"[10^5,10^6)",3.349077003505341,3.348988889561618,4,0.3323025656017944,-48.70493478263654
fixed_repeated_mass_r=0.50:global_strength_matched,"[10^6,10^7)",3.4092542775145858,3.409243311368464,3,0.32087365977247684,-60.58947791932688
fixed_repeated_mass_r=0.50:global_strength_matched,"[10^7,10^8)",8.948383983145064,8.948372661868877,9,0.23402258835076664,-174.5076305317944
fixed_repeated_mass_r=0.50:interval_strength_matched,"[13,10^3)",5.471240873787892,5.242571182714635,7,0.1375850025012762,-26.86336476858439
fixed_repeated_mass_r=0.50:interval_strength_matched,"[10^3,10^4)",4.7309849831582,4.723520066411557,5,0.277383533249522,-44.98718946893085
fixed_repeated_mass_r=0.50:interval_strength_matched,"[10^4,10^5)",3.69420022829308,3.693475973561941,4,0.318440115323553,-45.57388189015828
fixed_repeated_mass_r=0.50:interval_strength_matched,"[10^5,10^6)",3.2086106510734362,3.208535065365105,4,0.30378134582350136,-48.77609193884146
fixed_repeated_mass_r=0.50:interval_strength_matched,"[10^6,10^7)",3.342106040778545,3.3420958438038957,3,0.3283433042204275,-60.49634833154521
fixed_repeated_mass_r=0.50:interval_strength_matched,"[10^7,10^8)",8.962650140645922,8.962638761700259,9,0.23407590823176258,-174.50227080760484
fixed_repeated_mass_r=0.75:raw,"[13,10^3)",6.074509273010905,5.8401981643248435,7,0.20407088988323555,-27.20686153282785
fixed_repeated_mass_r=0.75:raw,"[10^3,10^4)",5.426675547951583,5.41360741301584,5,0.26978854439927497,-45.39220432058791
fixed_repeated_mass_r=0.75:raw,"[10^4,10^5)",4.176995449443448,4.175892773054421,4,0.32545069243639235,-45.698691695177416
fixed_repeated_mass_r=0.75:raw,"[10^5,10^6)",3.5879004817004887,3.5877944030177265,4,0.37440482263789054,-48.63904124397479
fixed_repeated_mass_r=0.75:raw,"[10^6,10^7)",3.654872978081833,3.6548596255049337,3,0.282682866691939,-61.000014114130714
fixed_repeated_mass_r=0.75:raw,"[10^7,10^8)",9.58810086884174,9.588087306976554,9,0.21909004950685745,-174.38394405776114
fixed_repeated_mass_r=0.75:global_strength_matched,"[13,10^3)",5.790646681978843,5.5612780064644864,7,0.173199101247859,-27.02620714706009
fixed_repeated_mass_r=0.75:global_strength_matched,"[10^3,10^4)",5.083834351912283,5.073335096823132,5,0.2826290003419471,-45.15031153122288
fixed_repeated_mass_r=0.75:global_strength_matched,"[10^4,10^5)",3.9059057228580505,3.9050009416190217,4,0.3282741156748603,-45.60224653157204
fixed_repeated_mass_r=0.75:global_strength_matched,"[10^5,10^6)",3.351916709320297,3.35182826321063,4,0.33285756382916337,-48.69972472031321
fixed_repeated_mass_r=0.75:global_strength_matched,"[10^6,10^7)",3.4126440131887996,3.412632993483353,3,0.3204616110094858,-60.59869087672414
fixed_repeated_mass_r=0.75:global_strength_matched,"[10^7,10^8)",8.957987224591795,8.957975849066004,9,0.23406034925022418,-174.49860219747248
fixed_repeated_mass_r=0.75:interval_strength_matched,"[13,10^3)",5.466754629222396,5.24152316954163,7,0.13749284164942216,-26.891203749188435
fixed_repeated_mass_r=0.75:interval_strength_matched,"[10^3,10^4)",4.737605157863531,4.73009955676666,5,0.27764298707010165,-44.995743229969854
fixed_repeated_mass_r=0.75:interval_strength_matched,"[10^4,10^5)",3.6990977047712525,3.698369053510334,4,0.3187743861287622,-45.57784777785521
fixed_repeated_mass_r=0.75:interval_strength_matched,"[10^5,10^6)",3.212269692223228,3.212193704485768,4,0.30454613277957154,-48.770656535569906
fixed_repeated_mass_r=0.75:interval_strength_matched,"[10^6,10^7)",3.345794381862261,3.345784127568566,3,0.3279674455927019,-60.50509421326823
fixed_repeated_mass_r=0.75:interval_strength_matched,"[10^7,10^8)",8.97215853625051,8.972147103506414,9,0.23410199887504626,-174.49334382693152
fixed_repeated_mass_r=1.00:raw,"[13,10^3)",6.612002950534638,6.413758893516719,7,0.25640286960884284,-28.69395930527821
fixed_repeated_mass_r=1.00:raw,"[10^3,10^4)",6.253153112751118,6.237907056552177,5,0.17275344213987556,-46.93611621926065
fixed_repeated_mass_r=1.00:raw,"[10^4,10^5)",4.862566667990031,4.861321676838887,4,0.23287786411241812,-46.56963980385636
fixed_repeated_mass_r=1.00:raw,"[10^5,10^6)",4.1977647952566315,4.197651529874092,4,0.39859040746293717,-48.81692048098006
fixed_repeated_mass_r=1.00:raw,"[10^6,10^7)",4.289895180827156,4.289881172758829,3,0.12739353987809368,-63.44612678930553
fixed_repeated_mass_r=1.00:raw,"[10^7,10^8)",11.24803187893805,11.248018008435569,9,0.06409797895302416,-175.43714740924824
fixed_repeated_mass_r=1.00:global_strength_matched,"[13,10^3)",5.353697206972372,5.143772914011793,7,0.12702880615890302,-27.01255413435939
fixed_repeated_mass_r=1.00:global_strength_matched,"[10^3,10^4)",4.676230841798513,4.669711567535348,5,0.2750158251284247,-45.04461378483028
fixed_repeated_mass_r=1.00:global_strength_matched,"[10^4,10^5)",3.6704029633266533,3.66972768775892,4,0.31674849313656367,-45.59111918675421
fixed_repeated_mass_r=1.00:global_strength_matched,"[10^5,10^6)",3.2329083166938277,3.2328325791343664,4,0.3088422474143802,-48.74109222125554
fixed_repeated_mass_r=1.00:global_strength_matched,"[10^6,10^7)",3.362223971331863,3.3622136036931765,3,0.32624435953414915,-60.53626542138851
fixed_repeated_mass_r=1.00:global_strength_matched,"[10^7,10^8)",8.995983635322215,8.995972082194946,9,0.2341340225588277,-174.29771431602182
fixed_repeated_mass_r=1.00:interval_strength_matched,"[13,10^3)",5.420312462468618,5.2127202531228845,7,0.13447430789415427,-27.06417466577617
fixed_repeated_mass_r=1.00:interval_strength_matched,"[10^3,10^4)",4.74287341240419,4.735789104613007,5,0.27784232597505326,-45.07264812001732
fixed_repeated_mass_r=1.00:interval_strength_matched,"[10^4,10^5)",3.701563102280703,3.700861044686118,4,0.31894081489964704,-45.5920927349795
fixed_repeated_mass_r=1.00:interval_strength_matched,"[10^5,10^6)",3.2158828315682113,3.2158086494439946,4,0.30530081800220993,-48.75177835156806
fixed_repeated_mass_r=1.00:interval_strength_matched,"[10^6,10^7)",3.3540573737933013,3.3540471025126926,3,0.3271107933479403,-60.524547070624244
fixed_repeated_mass_r=1.00:interval_strength_matched,"[10^7,10^8)",8.997563226883841,8.997551667290544,9,0.23413445487551135,-174.29708538092746


==> anc/repro_v1.9.9/legacy_v1.8.8/results_channel_ablation/channel_ablation_leave_one_out.csv <==
exponent,interval,S,region,S_boundary_high,S_boundary_low,interval_scale,full_interval_delta_log_score,deleted_interval_delta_log_score,interval_influence,full_global_delta_log_score,deleted_global_delta_log_score,global_influence,global_sign_flip
13,"[13,10^3)",1.902203830387333,higher,1.4478762121798734,1.444764719003063,0.30833945695607096,-0.18031999642104424,-0.10598956843046281,-0.07433042799058143,0.3091935669305066,0.383523994921088,-0.07433042799058143,False
17,"[13,10^3)",1.5454389299006106,higher,1.4478762121798734,1.444764719003063,0.30833945695607096,-0.18031999642104424,-0.09976125354435794,-0.0805587428766863,0.3091935669305066,0.3897523098071929,-0.0805587428766863,False
19,"[13,10^3)",1.6591620588529687,higher,1.4478762121798734,1.444764719003063,0.30833945695607096,-0.18031999642104424,-0.12776351507844552,-0.052556481342598715,0.3091935669305066,0.3617500482731053,-0.052556481342598715,False
31,"[13,10^3)",1.6855024717268807,higher,1.4478762121798734,1.444764719003063,0.30833945695607096,-0.18031999642104424,-0.16466998082062645,-0.015650015600417788,0.3091935669305066,0.3248435825309244,-0.015650015600417788,False
61,"[13,10^3)",1.7578126965456344,higher,1.4478762121798734,1.444764719003063,0.30833945695607096,-0.18031999642104424,-0.2480334915072575,0.06771349508621327,0.3091935669305066,0.24148007184429332,0.06771349508621327,False
89,"[13,10^3)",1.3848643024347926,lower,1.4478762121798734,1.444764719003063,0.30833945695607096,-0.18031999642104424,-0.19796701948801498,0.017647023066970746,0.3091935669305066,0.29154654386353585,0.017647023066970746,False
107,"[13,10^3)",0.899160825305933,lower,1.4478762121798734,1.444764719003063,0.30833945695607096,-0.18031999642104424,-0.15658111308266598,-0.023738883338378258,0.3091935669305066,0.33293245026888485,-0.023738883338378258,False
127,"[13,10^3)",1.5749391679012954,higher,1.4478762121798734,1.444764719003063,0.30833945695607096,-0.18031999642104424,-0.25775948513827984,0.0774394887172356,0.3091935669305066,0.231754078213271,0.0774394887172356,False
521,"[13,10^3)",1.5121827860678445,higher,1.4478762121798734,1.444764719003063,0.30833945695607096,-0.18031999642104424,-0.21697520523231262,0.03665520881126838,0.3091935669305066,0.2725383581192382,0.03665520881126838,False
607,"[13,10^3)",1.119405827579191,lower,1.4478762121798734,1.444764719003063,0.30833945695607096,-0.18031999642104424,-0.09855346718097735,-0.08176652924006689,0.3091935669305066,0.3909600961705735,-0.08176652924006689,False
1279,"[10^3,10^4)",1.2628814367369612,higher,1.2534512253654109,1.2529488024237851,0.4035517003300271,-0.4104617975375362,-0.34827619982383595,-0.06218559771370025,0.3091935669305066,0.37137916464420684,-0.06218559771370025,False
2203,"[10^3,10^4)",1.018881890673229,lower,1.2534512253654109,1.2529488024237851,0.4035517003300271,-0.4104617975375362,-0.2992980400593197,-0.1111637574782165,0.3091935669305066,0.4203573244087231,-0.1111637574782165,False
2281,"[10^3,10^4)",1.6943922739214983,higher,1.2534512253654109,1.2529488024237851,0.4035517003300271,-0.4104617975375362,-0.48654055744678004,0.07607875990924384,0.3091935669305066,0.23311480702126275,0.07607875990924384,False
3217,"[10^3,10^4)",1.4341044026843535,higher,1.2534512253654109,1.2529488024237851,0.4035517003300271,-0.4104617975375362,-0.3819600719722942,-0.028501725565241998,0.3091935669305066,0.3376952924957486,-0.028501725565241998,False
4253,"[10^3,10^4)",0.8440127736807911,lower,1.2534512253654109,1.2529488024237851,0.4035517003300271,-0.4104617975375362,-0.30365899956655085,-0.10680279797098535,0.3091935669305066,0.41599636490149194,-0.10680279797098535,False
4423,"[10^3,10^4)",1.3031620797268684,higher,1.2534512253654109,1.2529488024237851,0.4035517003300271,-0.4104617975375362,-0.4107081784997746,0.00024638096223839057,0.3091935669305066,0.3089471859682682,0.00024638096223839057,False
9689,"[10^3,10^4)",1.250665531970759,lower,1.2534512253654109,1.2529488024237851,0.4035517003300271,-0.4104617975375362,-0.34894145044910374,-0.06152034708843246,0.3091935669305066,0.37071391401893905,-0.06152034708843246,False
9941,"[10^3,10^4)",1.4317595031171588,higher,1.2534512253654109,1.2529488024237851,0.4035517003300271,-0.4104617975375362,-0.29787070978708385,-0.11259108775045235,0.3091935669305066,0.42178465468095894,-0.11259108775045235,False
11213,"[10^4,10^5)",0.8025148956088405,lower,1.1769943192685905,1.1769893302531516,0.4962873775880745,0.09469154903753463,0.16195803622083105,-0.06726648718329642,0.3091935669305066,0.376460054113803,-0.06726648718329642,False
19937,"[10^4,10^5)",1.3862416924298393,higher,1.1769943192685905,1.1769893302531516,0.4962873775880745,0.09469154903753463,0.07274673970573531,0.02194480933179932,0.3091935669305066,0.28724875759870727,0.02194480933179932,False
21701,"[10^4,10^5)",1.557310063081215,higher,1.1769943192685905,1.1769893302531516,0.4962873775880745,0.09469154903753463,-0.07744501900924661,0.17213656804678124,0.3091935669305066,0.13705699888372536,0.17213656804678124,False
23209,"[10^4,10^5)",1.201398523052171,higher,1.1769943192685905,1.1769893302531516,0.4962873775880745,0.09469154903753463,0.3431934243028323,-0.24850187526529766,0.3091935669305066,0.5576954421958042,-0.24850187526529766,False
44497,"[10^4,10^5)",1.5561342531527675,higher,1.1769943192685905,1.1769893302531516,0.4962873775880745,0.09469154903753463,0.13795929011553199,-0.04326774107799736,0.3091935669305066,0.35246130800850395,-0.04326774107799736,False
86243,"[10^4,10^5)",1.1407333732819467,lower,1.1769943192685905,1.1769893302531516,0.4962873775880745,0.09469154903753463,-0.16515080745919164,0.25984235649672627,0.3091935669305066,0.049351210433780324,0.25984235649672627,False
110503,"[10^5,10^6)",1.2960498230787605,higher,1.1162357579203679,1.1162147761217673,0.5673425314785422,0.007802293417682904,0.06087583503398264,-0.053073541616299735,0.3091935669305066,0.3622671085468063,-0.053073541616299735,False
132049,"[10^5,10^6)",1.6594228631951762,higher,1.1162357579203679,1.1162147761217673,0.5673425314785422,0.007802293417682904,-0.14025474874886612,0.14805704216654902,0.3091935669305066,0.16113652476395757,0.14805704216654902,False
216091,"[10^5,10^6)",1.6323489667009596,higher,1.1162357579203679,1.1162147761217673,0.5673425314785422,0.007802293417682904,-0.11001310543763054,0.11781539885531345,0.3091935669305066,0.19137816807519314,0.11781539885531345,False
756839,"[10^5,10^6)",0.7981215177252349,lower,1.1162357579203679,1.1162147761217673,0.5673425314785422,0.007802293417682904,0.09741333105729666,-0.08961103763961376,0.3091935669305066,0.39880460457012035,-0.08961103763961376,False
859433,"[10^5,10^6)",1.3254474698093088,higher,1.1162357579203679,1.1162147761217673,0.5673425314785422,0.007802293417682904,0.12321562562022592,-0.11541333220254302,0.3091935669305066,0.4246068991330496,-0.11541333220254302,False
1257787,"[10^6,10^7)",0.9404485761095072,lower,1.095863216091517,1.0958621795499162,0.6825243220870625,-0.1811833934822289,0.05183681337926771,-0.2330202068614966,0.3091935669305066,0.5422137737920032,-0.2330202068614966,False
1398269,"[10^6,10^7)",0.6761950224260721,lower,1.095863216091517,1.0958621795499162,0.6825243220870625,-0.1811833934822289,-0.19488922381528084,0.01370583033305195,0.3091935669305066,0.29548773659745464,0.01370583033305195,False
2976221,"[10^6,10^7)",1.176283728294115,higher,1.095863216091517,1.0958621795499162,0.6825243220870625,-0.1811833934822289,0.04417553116677908,-0.22535892464900797,0.3091935669305066,0.5345524915795146,-0.22535892464900797,False
3021377,"[10^6,10^7)",1.2328783199428233,higher,1.095863216091517,1.0958621795499162,0.6825243220870625,-0.1811833934822289,-0.3370248804900271,0.1558414870077982,0.3091935669305066,0.15335207992270838,0.1558414870077982,False
6972593,"[10^6,10^7)",1.3378513940432386,higher,1.095863216091517,1.0958621795499162,0.6825243220870625,-0.1811833934822289,-0.2888385184414375,0.10765512495920859,0.3091935669305066,0.201538441971298,0.10765512495920859,False
13466917,"[10^7,10^8)",1.2806326878911867,higher,1.1027160194848789,1.102716014176852,0.8043108326412215,0.9786649119160984,1.1697773237888214,-0.191112411872723,0.3091935669305066,0.5003059788032296,-0.191112411872723,False
20996011,"[10^7,10^8)",1.8382573435843717,higher,1.1027160194848789,1.102716014176852,0.8043108326412215,0.9786649119160984,0.6282614078900508,0.3504035040260476,0.3091935669305066,-0.041209937095540994,0.3504035040260476,True
24036583,"[10^7,10^8)",0.7340265031318952,lower,1.1027160194848789,1.102716014176852,0.8043108326412215,0.9786649119160984,0.9523426300275446,0.02632228188855379,0.3091935669305066,0.2828712850419528,0.02632228188855379,False
25964951,"[10^7,10^8)",1.3643216412274706,higher,1.1027160194848789,1.102716014176852,0.8043108326412215,0.9786649119160984,0.9705346939582853,0.008130217957813102,0.3091935669305066,0.3010633489726935,0.008130217957813102,False
30402457,"[10^7,10^8)",1.7044678505786541,higher,1.1027160194848789,1.102716014176852,0.8043108326412215,0.9786649119160984,0.6144431152052618,0.36422179671083654,0.3091935669305066,-0.05502822978032995,0.36422179671083654,True
32582657,"[10^7,10^8)",1.3274758586022983,higher,1.1027160194848789,1.102716014176852,0.8043108326412215,0.9786649119160984,0.7549451728018255,0.2237197391142729,0.3091935669305066,0.0854738278162337,0.2237197391142729,False
37156667,"[10^7,10^8)",0.9700368290282322,lower,1.1027160194848789,1.102716014176852,0.8043108326412215,0.9786649119160984,0.6268445932205964,0.351820318695502,0.3091935669305066,-0.04262675176499542,0.351820318695502,True
42643801,"[10^7,10^8)",1.8343717225243472,higher,1.1027160194848789,1.102716014176852,0.8043108326412215,0.9786649119160984,0.6525796701270394,0.32608524178905895,0.3091935669305066,-0.016891674858552364,0.32608524178905895,True
43112609,"[10^7,10^8)",1.3503921585243628,higher,1.1027160194848789,1.102716014176852,0.8043108326412215,0.9786649119160984,1.218187527834516,-0.23952261591841761,0.3091935669305066,0.5487161828489242,-0.23952261591841761,False
57885161,"[10^7,10^8)",1.4423810825071104,higher,1.1027160194848789,1.102716014176852,0.8043108326412215,0.9786649119160984,0.7573282894389308,0.22133662247716757,0.3091935669305066,0.08785694445333903,0.22133662247716757,False
74207281,"[10^7,10^8)",1.5125315585443901,higher,1.1027160194848789,1.102716014176852,0.8043108326412215,0.9786649119160984,1.45298851526465,-0.4743236033485516,0.3091935669305066,0.7835171702790582,-0.4743236033485516,False
77232917,"[10^7,10^8)",0.8570564560284938,lower,1.1027160194848789,1.102716014176852,0.8043108326412215,0.9786649119160984,1.1642239421143188,-0.1855590301982204,0.3091935669305066,0.494752597128727,-0.1855590301982204,False
82589933,"[10^7,10^8)",0.8559683741178573,lower,1.1027160194848789,1.102716014176852,0.8043108326412215,0.9786649119160984,0.7815262956909237,0.1971386162251747,0.3091935669305066,0.11205495070533189,0.1971386162251747,False


==> anc/repro_v1.9.9/legacy_v1.8.8/results_channel_ablation/channel_ablation_leave_one_out.json <==
{
  "comparison": "active_count:interval_strength_matched minus singleton_census",
  "deletion_rule": "remove the observed exponent from its selected subset and finite risk population; reduce that interval's conditioned count by one",
  "fixed_under_deletion": "structural responses and label-free interval scales",
  "flipping_exponents": [
    20996011,
    30402457,
    37156667,
    42643801
  ],
  "format_version": 1,
  "full_global_delta_log_score": 0.3091935669305066,
  "global_deleted_delta_max": 0.7835171702790582,
  "global_deleted_delta_median": 0.3248435825309244,
  "global_deleted_delta_min": -0.05502822978032995,
  "global_sign_flip_count": 4,
  "input_sha256": {
    "structural_census_1e8.npz": "19df6939f04a62ca023f1a2fffaab7d1bf651f95756d1da6298813042d01ec58"
  },
  "intervals": [
    {
      "cases": 10,
      "deleted_interval_delta_max": -0.09855346718097735,
      "deleted_interval_delta_min": -0.25775948513827984,
      "full_interval_delta_log_score": -0.18031999642104424,
      "global_deleted_delta_max": 0.3909600961705735,
      "global_deleted_delta_min": 0.231754078213271,
      "global_influence_max": 0.0774394887172356,
      "global_influence_median": -0.019694449469398023,
      "global_influence_min": -0.08176652924006689,
      "global_sign_flips": 0,
      "interval": "[13,10^3)"
    },
    {
      "cases": 8,
      "deleted_interval_delta_max": -0.29787070978708385,
      "deleted_interval_delta_min": -0.48654055744678004,
      "full_interval_delta_log_score": -0.4104617975375362,
      "global_deleted_delta_max": 0.42178465468095894,
      "global_deleted_delta_min": 0.23311480702126275,
      "global_influence_max": 0.07607875990924384,
      "global_influence_median": -0.06185297240106635,
      "global_influence_min": -0.11259108775045235,
      "global_sign_flips": 0,
      "interval": "[10^3,10^4)"
    },
    {
      "cases": 6,
      "deleted_interval_delta_max": 0.3431934243028323,
      "deleted_interval_delta_min": -0.16515080745919164,
      "full_interval_delta_log_score": 0.09469154903753463,
      "global_deleted_delta_max": 0.5576954421958042,
      "global_deleted_delta_min": 0.049351210433780324,
      "global_influence_max": 0.25984235649672627,
      "global_influence_median": -0.010661465873099019,
      "global_influence_min": -0.24850187526529766,
      "global_sign_flips": 0,
      "interval": "[10^4,10^5)"
    },
    {
      "cases": 5,
      "deleted_interval_delta_max": 0.12321562562022592,
      "deleted_interval_delta_min": -0.14025474874886612,
      "full_interval_delta_log_score": 0.007802293417682904,
      "global_deleted_delta_max": 0.4246068991330496,
      "global_deleted_delta_min": 0.16113652476395757,
      "global_influence_max": 0.14805704216654902,
      "global_influence_median": -0.053073541616299735,
      "global_influence_min": -0.11541333220254302,
      "global_sign_flips": 0,
      "interval": "[10^5,10^6)"
    },
    {
      "cases": 5,
      "deleted_interval_delta_max": 0.05183681337926771,
      "deleted_interval_delta_min": -0.3370248804900271,
      "full_interval_delta_log_score": -0.1811833934822289,
      "global_deleted_delta_max": 0.5422137737920032,
      "global_deleted_delta_min": 0.15335207992270838,
      "global_influence_max": 0.1558414870077982,
      "global_influence_median": 0.01370583033305195,
      "global_influence_min": -0.2330202068614966,
      "global_sign_flips": 0,
      "interval": "[10^6,10^7)"
    },
    {
      "cases": 13,
      "deleted_interval_delta_max": 1.45298851526465,
      "deleted_interval_delta_min": 0.6144431152052618,
      "full_interval_delta_log_score": 0.9786649119160984,
      "global_deleted_delta_max": 0.7835171702790582,
      "global_deleted_delta_min": -0.05502822978032995,
      "global_influence_max": 0.36422179671083654,
      "global_influence_median": 0.1971386162251747,
      "global_influence_min": -0.4743236033485516,
      "global_sign_flips": 4,
      "interval": "[10^7,10^8)"
    }
  ],
  "leave_one_out_count": 47
}


==> anc/repro_v1.9.9/legacy_v1.8.8/results_channel_ablation/channel_ablation_leave_one_out_intervals.csv <==
interval,cases,full_interval_delta_log_score,deleted_interval_delta_min,deleted_interval_delta_max,global_deleted_delta_min,global_deleted_delta_max,global_influence_min,global_influence_median,global_influence_max,global_sign_flips
"[13,10^3)",10,-0.18031999642104424,-0.25775948513827984,-0.09855346718097735,0.231754078213271,0.3909600961705735,-0.08176652924006689,-0.019694449469398023,0.0774394887172356,0
"[10^3,10^4)",8,-0.4104617975375362,-0.48654055744678004,-0.29787070978708385,0.23311480702126275,0.42178465468095894,-0.11259108775045235,-0.06185297240106635,0.07607875990924384,0
"[10^4,10^5)",6,0.09469154903753463,-0.16515080745919164,0.3431934243028323,0.049351210433780324,0.5576954421958042,-0.24850187526529766,-0.010661465873099019,0.25984235649672627,0
"[10^5,10^6)",5,0.007802293417682904,-0.14025474874886612,0.12321562562022592,0.16113652476395757,0.4246068991330496,-0.11541333220254302,-0.053073541616299735,0.14805704216654902,0
"[10^6,10^7)",5,-0.1811833934822289,-0.3370248804900271,0.05183681337926771,0.15335207992270838,0.5422137737920032,-0.2330202068614966,0.01370583033305195,0.1558414870077982,0
"[10^7,10^8)",13,0.9786649119160984,0.6144431152052618,1.45298851526465,-0.05502822978032995,0.7835171702790582,-0.4743236033485516,0.1971386162251747,0.36422179671083654,4


==> anc/repro_v1.9.9/legacy_v1.8.8/results_channel_ablation/channel_ablation_results.json <==
{
  "definitions": {
    "channel_response": "H_r(p)=-sum_{a in A_p} log s_a(r)",
    "density_linear_limit": "sum_{a in A_p} (a-2)/(a-1)",
    "fixed_repeated_mass": "s_a(r)=(1-r)+r/(a-1)",
    "global_match": "match dot(tau,H_control) to dot(tau,H_singleton)",
    "interval_match": "apply the same match separately in the six fixed ranges",
    "label_use": "Mersenne labels are used only for post-specified scoring, never for scaling"
  },
  "format_version": 1,
  "inputs_sha256": {
    "channel_ablation_1e8.npz": "9c45870fbc4102006c89df19fb93994ba65fb5cf0cf7b1f1d5aca70c8d20655c",
    "structural_census_1e8.npz": "19df6939f04a62ca023f1a2fffaab7d1bf651f95756d1da6298813042d01ec58"
  },
  "models": [
    {
      "delta_high_count_log_score_vs_singleton": -2.3813224248409686,
      "delta_high_count_log_score_vs_wagstaff": 0.0,
      "delta_subset_log_score_vs_singleton": -3.4481098249581237,
      "delta_subset_log_score_vs_wagstaff": 0.0,
      "expected_high_exact_product_weight": 23.327976430691557,
      "high_count_vector_log_probability": -10.783995068849029,
      "model": "wagstaff",
      "pearson_with_singleton_H": null,
      "predicted_high_mass_share": 23.554441364482457,
      "predicted_low_mass_share": 23.445558635517543,
      "rmse_from_singleton_H": 30.815726432212333,
      "scales": [],
      "specific_subset_log_probability": -404.82168053832265,
      "sum_response": 0.0,
      "theta_projection": 0.0
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.0,
      "delta_high_count_log_score_vs_wagstaff": 2.3813224248409686,
      "delta_subset_log_score_vs_singleton": 0.0,
      "delta_subset_log_score_vs_wagstaff": 3.4481098249581237,
      "expected_high_exact_product_weight": 28.330889046975443,
      "high_count_vector_log_probability": -8.40267264400806,
      "model": "singleton_census",
      "pearson_with_singleton_H": 1.0,
      "predicted_high_mass_share": 28.610737427323883,
      "predicted_low_mass_share": 18.389262572676117,
      "rmse_from_singleton_H": 0.0,
      "scales": [],
      "specific_subset_log_probability": -401.37357071336453,
      "sum_response": 122130110.56846868,
      "theta_projection": 0.5932551303460875
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.5300520154582831,
      "delta_high_count_log_score_vs_wagstaff": 2.9113744402992516,
      "delta_subset_log_score_vs_singleton": 0.1435844340054473,
      "delta_subset_log_score_vs_wagstaff": 3.591694258963571,
      "expected_high_exact_product_weight": 29.656891571142587,
      "high_count_vector_log_probability": -7.872620628549777,
      "model": "active_count_log2_convention",
      "pearson_with_singleton_H": 0.895744503970524,
      "predicted_high_mass_share": 29.92334233923406,
      "predicted_low_mass_share": 17.07665766076594,
      "rmse_from_singleton_H": 11.347425713452232,
      "scales": [
        0.6931471805599453
      ],
      "specific_subset_log_probability": -401.2299862793591,
      "sum_response": 90694365.95510593,
      "theta_projection": 0.5176093183904555
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.6800016737888326,
      "delta_high_count_log_score_vs_wagstaff": 3.061324098629801,
      "delta_subset_log_score_vs_singleton": -0.03834218235044773,
      "delta_subset_log_score_vs_wagstaff": 3.409767642607676,
      "expected_high_exact_product_weight": 30.96286514969855,
      "high_count_vector_log_probability": -7.7226709702192275,
      "model": "active_count:raw",
      "pearson_with_singleton_H": 0.8957445039704691,
      "predicted_high_mass_share": 31.23872575805059,
      "predicted_low_mass_share": 15.761274241949408,
      "rmse_from_singleton_H": 13.747011658171761,
      "scales": [],
      "specific_subset_log_probability": -401.411912895715,
      "sum_response": 130844312.0,
      "theta_projection": 0.7467523967598062
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.6047402344454635,
      "delta_high_count_log_score_vs_wagstaff": 2.986062659286432,
      "delta_subset_log_score_vs_singleton": 0.10728291310789473,
      "delta_subset_log_score_vs_wagstaff": 3.5553927380660184,
      "expected_high_exact_product_weight": 30.140847294307726,
      "high_count_vector_log_probability": -7.797932409562597,
      "model": "active_count:global_strength_matched",
      "pearson_with_singleton_H": 0.8957445039704772,
      "predicted_high_mass_share": 30.410792163256374,
      "predicted_low_mass_share": 16.589207836743626,
      "rmse_from_singleton_H": 10.94980420861781,
      "scales": [
        0.7944469049182157
      ],
      "specific_subset_log_probability": -401.26628780025663,
      "sum_response": 103948858.69455348,
      "theta_projection": 0.5932551303460727
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.20073198343980714,
      "delta_high_count_log_score_vs_wagstaff": 2.5820544082807757,
      "delta_subset_log_score_vs_singleton": 0.30919356693050304,
      "delta_subset_log_score_vs_wagstaff": 3.7573033918886267,
      "expected_high_exact_product_weight": 28.98687406959685,
      "high_count_vector_log_probability": -8.201940660568253,
      "model": "active_count:interval_strength_matched",
      "pearson_with_singleton_H": 0.898402116848315,
      "predicted_high_mass_share": 29.236521913411828,
      "predicted_low_mass_share": 17.763478086588172,
      "rmse_from_singleton_H": 10.873611957312209,
      "scales": [
        0.30833945695607096,
        0.4035517003300271,
        0.4962873775880745,
        0.5673425314785422,
        0.6825243220870625,
        0.8043108326412215
      ],
      "specific_subset_log_probability": -401.064377146434,
      "sum_response": 103570071.91788067,
      "theta_projection": 0.593255130346066
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.6630161963524177,
      "delta_high_count_log_score_vs_wagstaff": 3.0443386211933863,
      "delta_subset_log_score_vs_singleton": -0.28367980739517407,
      "delta_subset_log_score_vs_wagstaff": 3.1644300175629496,
      "expected_high_exact_product_weight": 31.04248979335059,
      "high_count_vector_log_probability": -7.739656447655642,
      "model": "density_linear_limit:raw",
      "pearson_with_singleton_H": 0.8940807915323392,
      "predicted_high_mass_share": 31.298308424090482,
      "predicted_low_mass_share": 15.701691575909518,
      "rmse_from_singleton_H": 13.658798351132935,
      "scales": [],
      "specific_subset_log_probability": -401.6572505207597,
      "sum_response": 126083089.71713097,
      "theta_projection": 0.7330129690861948
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.5986746033077255,
      "delta_high_count_log_score_vs_wagstaff": 2.979997028148694,
      "delta_subset_log_score_vs_singleton": -0.09585603592165626,
      "delta_subset_log_score_vs_wagstaff": 3.3522537890364674,
      "expected_high_exact_product_weight": 30.25142476527605,
      "high_count_vector_log_probability": -7.803998040700335,
      "model": "density_linear_limit:global_strength_matched",
      "pearson_with_singleton_H": 0.8940807915323006,
      "predicted_high_mass_share": 30.5032056528149,
      "predicted_low_mass_share": 16.4967943471851,
      "rmse_from_singleton_H": 11.227910542793452,
      "scales": [
        0.8093378362536539
      ],
      "specific_subset_log_probability": -401.4694267492862,
      "sum_response": 102043815.01983821,
      "theta_projection": 0.5932551303460849
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.23101184568465172,
      "delta_high_count_log_score_vs_wagstaff": 2.6123342705256203,
      "delta_subset_log_score_vs_singleton": 0.20435984693062892,
      "delta_subset_log_score_vs_wagstaff": 3.6524696718887526,
      "expected_high_exact_product_weight": 29.143461952366835,
      "high_count_vector_log_probability": -8.171660798323408,
      "model": "density_linear_limit:interval_strength_matched",
      "pearson_with_singleton_H": 0.8966274014933957,
      "predicted_high_mass_share": 29.38330223755937,
      "predicted_low_mass_share": 17.61669776244063,
      "rmse_from_singleton_H": 11.158818471180973,
      "scales": [
        0.35209418937944725,
        0.43441572455649025,
        0.5210297423870911,
        0.585905337161037,
        0.6989443071575109,
        0.8189929129764404
      ],
      "specific_subset_log_probability": -401.1692108664339,
      "sum_response": 101690623.51034726,
      "theta_projection": 0.5932551303460722
    },
    {
      "delta_high_count_log_score_vs_singleton": -1.3636919111958257,
      "delta_high_count_log_score_vs_wagstaff": 1.017630513645143,
      "delta_subset_log_score_vs_singleton": -1.6770873595972944,
      "delta_subset_log_score_vs_wagstaff": 1.7710224653608293,
      "expected_high_exact_product_weight": 24.842531401191234,
      "high_count_vector_log_probability": -9.766364555203886,
      "model": "fixed_repeated_mass_r=0.10:raw",
      "pearson_with_singleton_H": 0.8940012768034854,
      "predicted_high_mass_share": 25.07236071333587,
      "predicted_low_mass_share": 21.92763928666413,
      "rmse_from_singleton_H": 27.26791372065953,
      "scales": [],
      "specific_subset_log_probability": -403.0506580729618,
      "sum_response": 13267192.730377072,
      "theta_projection": 0.0771783526813338
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.5979045613362528,
      "delta_high_count_log_score_vs_wagstaff": 2.9792269861772214,
      "delta_subset_log_score_vs_singleton": -0.10319020455960981,
      "delta_subset_log_score_vs_wagstaff": 3.344919620398514,
      "expected_high_exact_product_weight": 30.253429197348005,
      "high_count_vector_log_probability": -7.804768082671807,
      "model": "fixed_repeated_mass_r=0.10:global_strength_matched",
      "pearson_with_singleton_H": 0.8940012768035043,
      "predicted_high_mass_share": 30.504502255962798,
      "predicted_low_mass_share": 16.495497744037202,
      "rmse_from_singleton_H": 11.238358422511114,
      "scales": [
        7.686807371953287
      ],
      "specific_subset_log_probability": -401.47676091792414,
      "sum_response": 101982354.88498738,
      "theta_projection": 0.5932551303460873
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.23171436480577157,
      "delta_high_count_log_score_vs_wagstaff": 2.61303678964674,
      "delta_subset_log_score_vs_singleton": 0.2001753773192263,
      "delta_subset_log_score_vs_wagstaff": 3.64828520227735,
      "expected_high_exact_product_weight": 29.14793917923169,
      "high_count_vector_log_probability": -8.170958279202289,
      "model": "fixed_repeated_mass_r=0.10:interval_strength_matched",
      "pearson_with_singleton_H": 0.8965437314002102,
      "predicted_high_mass_share": 29.387379685904264,
      "predicted_low_mass_share": 17.612620314095736,
      "rmse_from_singleton_H": 11.169517162430392,
      "scales": [
        3.358366155530187,
        4.134389221558446,
        4.954044404495157,
        5.5675063864604715,
        6.639593132317512,
        7.778371482441703
      ],
      "specific_subset_log_probability": -401.1733953360453,
      "sum_response": 101630033.53510705,
      "theta_projection": 0.5932551303460889
    },
    {
      "delta_high_count_log_score_vs_singleton": -0.34101273565945966,
      "delta_high_count_log_score_vs_wagstaff": 2.040309689181509,
      "delta_subset_log_score_vs_singleton": -0.45429229275811167,
      "delta_subset_log_score_vs_wagstaff": 2.993817532200012,
      "expected_high_exact_product_weight": 26.835725697886033,
      "high_count_vector_log_probability": -8.74368537966752,
      "model": "fixed_repeated_mass_r=0.25:raw",
      "pearson_with_singleton_H": 0.8938531759840096,
      "predicted_high_mass_share": 27.071147659999575,
      "predicted_low_mass_share": 19.928852340000425,
      "rmse_from_singleton_H": 21.38797867212467,
      "scales": [],
      "specific_subset_log_probability": -401.82786300612264,
      "sum_response": 36142494.15954508,
      "theta_projection": 0.21047435914646032
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.5963955083676069,
      "delta_high_count_log_score_vs_wagstaff": 2.9777179332085755,
      "delta_subset_log_score_vs_singleton": -0.11628871742601632,
      "delta_subset_log_score_vs_wagstaff": 3.3318211075321074,
      "expected_high_exact_product_weight": 30.256568299043415,
      "high_count_vector_log_probability": -7.806277135640453,
      "model": "fixed_repeated_mass_r=0.25:global_strength_matched",
      "pearson_with_singleton_H": 0.8938531759840188,
      "predicted_high_mass_share": 30.506362149196754,
      "predicted_low_mass_share": 16.493637850803246,
      "rmse_from_singleton_H": 11.257266152783119,
      "scales": [
        2.8186574970553346
      ],
      "specific_subset_log_probability": -401.48985943079055,
      "sum_response": 101873312.12508036,
      "theta_projection": 0.5932551303460676
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.23288815563668308,
      "delta_high_count_log_score_vs_wagstaff": 2.6142105804776516,
      "delta_subset_log_score_vs_singleton": 0.19261405760016714,
      "delta_subset_log_score_vs_wagstaff": 3.640723882558291,
      "expected_high_exact_product_weight": 29.15571233909433,
      "high_count_vector_log_probability": -8.169784488371377,
      "model": "fixed_repeated_mass_r=0.25:interval_strength_matched",
      "pearson_with_singleton_H": 0.8963881051186936,
      "predicted_high_mass_share": 29.39442748992957,
      "predicted_low_mass_share": 17.60557251007043,
      "rmse_from_singleton_H": 11.188876696547082,
      "scales": [
        1.2410058936621624,
        1.5216563390290734,
        1.8202283995406963,
        2.0433809752094625,
        2.4354951422649425,
        2.8521425788548536
      ],
      "specific_subset_log_probability": -401.18095665576436,
      "sum_response": 101522547.55672178,
      "theta_projection": 0.5932551303460839
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.5060474008698934,
      "delta_high_count_log_score_vs_wagstaff": 2.887369825710862,
      "delta_subset_log_score_vs_singleton": -0.06394468210493187,
      "delta_subset_log_score_vs_wagstaff": 3.384165142853192,
      "expected_high_exact_product_weight": 29.66823199467833,
      "high_count_vector_log_probability": -7.896625243138167,
      "model": "fixed_repeated_mass_r=0.50:raw",
      "pearson_with_singleton_H": 0.893471707650324,
      "predicted_high_mass_share": 29.912387351342673,
      "predicted_low_mass_share": 17.087612648657327,
      "rmse_from_singleton_H": 11.789093974220236,
      "scales": [],
      "specific_subset_log_probability": -401.43751539546946,
      "sum_response": 86609770.28266644,
      "theta_projection": 0.5056239826318968
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.5921462578985643,
      "delta_high_count_log_score_vs_wagstaff": 2.973468682739533,
      "delta_subset_log_score_vs_singleton": -0.14697972821250005,
      "delta_subset_log_score_vs_wagstaff": 3.3011300967456236,
      "expected_high_exact_product_weight": 30.261636325106373,
      "high_count_vector_log_probability": -7.810526386109496,
      "model": "fixed_repeated_mass_r=0.50:global_strength_matched",
      "pearson_with_singleton_H": 0.8934717076503265,
      "predicted_high_mass_share": 30.508353897492803,
      "predicted_low_mass_share": 16.491646102507197,
      "rmse_from_singleton_H": 11.303109855482237,
      "scales": [
        1.1733128781946796
      ],
      "specific_subset_log_probability": -401.52055044157703,
      "sum_response": 101620358.8501351,
      "theta_projection": 0.5932551303460872
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.2352318402724105,
      "delta_high_count_log_score_vs_wagstaff": 2.616554265113379,
      "delta_subset_log_score_vs_singleton": 0.17442350769954373,
      "delta_subset_log_score_vs_wagstaff": 3.6225333326576674,
      "expected_high_exact_product_weight": 29.172836893557392,
      "high_count_vector_log_probability": -8.16744080373565,
      "model": "fixed_repeated_mass_r=0.50:interval_strength_matched",
      "pearson_with_singleton_H": 0.8959883518803836,
      "predicted_high_mass_share": 29.40979291773707,
      "predicted_low_mass_share": 17.59020708226293,
      "rmse_from_singleton_H": 11.23580555987922,
      "scales": [
        0.5263172038689212,
        0.639124127056503,
        0.7613791821126304,
        0.8524511970048401,
        1.0146592220613242,
        1.1871607549445797
      ],
      "specific_subset_log_probability": -401.199147205665,
      "sum_response": 101273276.45647694,
      "theta_projection": 0.5932551303460918
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.6166039665920877,
      "delta_high_count_log_score_vs_wagstaff": 2.9979263914330563,
      "delta_subset_log_score_vs_singleton": -0.9471862510953315,
      "delta_subset_log_score_vs_wagstaff": 2.500923573862792,
      "expected_high_exact_product_weight": 32.26043968589432,
      "high_count_vector_log_probability": -7.786068677415972,
      "model": "fixed_repeated_mass_r=0.75:raw",
      "pearson_with_singleton_H": 0.892629133497779,
      "predicted_high_mass_share": 32.50905459903,
      "predicted_low_mass_share": 14.490945400969999,
      "rmse_from_singleton_H": 24.323651616134406,
      "scales": [],
      "specific_subset_log_probability": -402.32075696445986,
      "sum_response": 171441642.22275168,
      "theta_projection": 1.005374522223478
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.5816229776111044,
      "delta_high_count_log_score_vs_wagstaff": 2.962945402452073,
      "delta_subset_log_score_vs_singleton": -0.2022122910003077,
      "delta_subset_log_score_vs_wagstaff": 3.245897533957816,
      "expected_high_exact_product_weight": 30.26205115066663,
      "high_count_vector_log_probability": -7.821049666396956,
      "model": "fixed_repeated_mass_r=0.75:global_strength_matched",
      "pearson_with_singleton_H": 0.8926291334977848,
      "predicted_high_mass_share": 30.502934703850066,
      "predicted_low_mass_share": 16.497065296149934,
      "rmse_from_singleton_H": 11.393661661766028,
      "scales": [
        0.5900837123205085
      ],
      "specific_subset_log_probability": -401.57578300436484,
      "sum_response": 101164920.68912578,
      "theta_projection": 0.5932551303460712
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.2380263376704761,
      "delta_high_count_log_score_vs_wagstaff": 2.6193487625114447,
      "delta_subset_log_score_vs_singleton": 0.13968138058135082,
      "delta_subset_log_score_vs_wagstaff": 3.5877912055394745,
      "expected_high_exact_product_weight": 29.200116715379373,
      "high_count_vector_log_probability": -8.164646306337584,
      "model": "fixed_repeated_mass_r=0.75:interval_strength_matched",
      "pearson_with_singleton_H": 0.8951094161510225,
      "predicted_high_mass_share": 29.43368010219318,
      "predicted_low_mass_share": 17.56631989780682,
      "rmse_from_singleton_H": 11.328465093598547,
      "scales": [
        0.274600951515346,
        0.3271808666307739,
        0.3865871644188619,
        0.43056484226730835,
        0.5111305481227492,
        0.5969582810937951
      ],
      "specific_subset_log_probability": -401.2338893327832,
      "sum_response": 100824767.47031924,
      "theta_projection": 0.5932551303460891
    },
    {
      "delta_high_count_log_score_vs_singleton": -1.899101386989166,
      "delta_high_count_log_score_vs_wagstaff": 0.4822210378518026,
      "delta_subset_log_score_vs_singleton": -8.526339294564536,
      "delta_subset_log_score_vs_wagstaff": -5.078229469606413,
      "expected_high_exact_product_weight": 37.24853833797627,
      "high_count_vector_log_probability": -10.301774030997226,
      "model": "fixed_repeated_mass_r=1.00:raw",
      "pearson_with_singleton_H": 0.8652437448411237,
      "predicted_high_mass_share": 37.463414586297624,
      "predicted_low_mass_share": 9.536585413702376,
      "rmse_from_singleton_H": 367.4982156680764,
      "scales": [],
      "specific_subset_log_probability": -409.89991000792907,
      "sum_response": 1266962189.2533474,
      "theta_projection": 7.8315224486004595
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.15186254231130292,
      "delta_high_count_log_score_vs_wagstaff": 2.5331849671522715,
      "delta_subset_log_score_vs_singleton": 0.15021164875474824,
      "delta_subset_log_score_vs_wagstaff": 3.598321473712872,
      "expected_high_exact_product_weight": 29.074230434328552,
      "high_count_vector_log_probability": -8.250810101696757,
      "model": "fixed_repeated_mass_r=1.00:global_strength_matched",
      "pearson_with_singleton_H": 0.8652437448411315,
      "predicted_high_mass_share": 29.291446935445446,
      "predicted_low_mass_share": 17.708553064554554,
      "rmse_from_singleton_H": 13.295980898289686,
      "scales": [
        0.07575220964246941
      ],
      "specific_subset_log_probability": -401.2233590646098,
      "sum_response": 95975185.36940163,
      "theta_projection": 0.5932551303460636
    },
    {
      "delta_high_count_log_score_vs_singleton": 0.21706551790628126,
      "delta_high_count_log_score_vs_wagstaff": 2.59838794274725,
      "delta_subset_log_score_vs_singleton": 0.07124438947175804,
      "delta_subset_log_score_vs_wagstaff": 3.5193542144298817,
      "expected_high_exact_product_weight": 29.216777821669236,
      "high_count_vector_log_probability": -8.185607126101779,
      "model": "fixed_repeated_mass_r=1.00:interval_strength_matched",
      "pearson_with_singleton_H": 0.8654104499612552,
      "predicted_high_mass_share": 29.432252409398863,
      "predicted_low_mass_share": 17.567747590601137,
      "rmse_from_singleton_H": 13.295702939518746,
      "scales": [
        0.09542387480225234,
        0.08598915361568434,
        0.08094204662625906,
        0.07293155605556788,
        0.07448213721388376,
        0.07584568206205927
      ],
      "specific_subset_log_probability": -401.30232632389277,
      "sum_response": 95942974.85194406,
      "theta_projection": 0.5932551303460895
    }
  ],
  "population": {
    "active_pairs": 130844312,
    "lower": 13,
    "prime_exponents": 5761450,
    "upper_exclusive": 100000000
  },
  "r_values": [
    0.1,
    0.25,
    0.5,
    0.75,
    1.0
  ]
}


==> anc/repro_v1.9.9/legacy_v1.8.8/results_channel_ablation/channel_ablation_summary.csv <==
model,theta_projection,sum_response,predicted_high_mass_share,predicted_low_mass_share,expected_high_exact_product_weight,specific_subset_log_probability,high_count_vector_log_probability,delta_subset_log_score_vs_wagstaff,delta_high_count_log_score_vs_wagstaff,delta_subset_log_score_vs_singleton,delta_high_count_log_score_vs_singleton,pearson_with_singleton_H,rmse_from_singleton_H,scales
wagstaff,0.0,0.0,23.554441364482457,23.445558635517543,23.327976430691557,-404.82168053832265,-10.783995068849029,0.0,0.0,-3.4481098249581237,-2.3813224248409686,,30.815726432212333,[]
singleton_census,0.5932551303460875,122130110.56846868,28.610737427323883,18.389262572676117,28.330889046975443,-401.37357071336453,-8.40267264400806,3.4481098249581237,2.3813224248409686,0.0,0.0,1.0,0.0,[]
active_count_log2_convention,0.5176093183904555,90694365.95510593,29.92334233923406,17.07665766076594,29.656891571142587,-401.2299862793591,-7.872620628549777,3.591694258963571,2.9113744402992516,0.1435844340054473,0.5300520154582831,0.895744503970524,11.347425713452232,[0.6931471805599453]
active_count:raw,0.7467523967598062,130844312.0,31.23872575805059,15.761274241949408,30.96286514969855,-401.411912895715,-7.7226709702192275,3.409767642607676,3.061324098629801,-0.03834218235044773,0.6800016737888326,0.8957445039704691,13.747011658171761,[]
active_count:global_strength_matched,0.5932551303460727,103948858.69455348,30.410792163256374,16.589207836743626,30.140847294307726,-401.26628780025663,-7.797932409562597,3.5553927380660184,2.986062659286432,0.10728291310789473,0.6047402344454635,0.8957445039704772,10.94980420861781,[0.7944469049182157]
active_count:interval_strength_matched,0.593255130346066,103570071.91788067,29.236521913411828,17.763478086588172,28.98687406959685,-401.064377146434,-8.201940660568253,3.7573033918886267,2.5820544082807757,0.30919356693050304,0.20073198343980714,0.898402116848315,10.873611957312209,"[0.30833945695607096, 0.4035517003300271, 0.4962873775880745, 0.5673425314785422, 0.6825243220870625, 0.8043108326412215]"
density_linear_limit:raw,0.7330129690861948,126083089.71713097,31.298308424090482,15.701691575909518,31.04248979335059,-401.6572505207597,-7.739656447655642,3.1644300175629496,3.0443386211933863,-0.28367980739517407,0.6630161963524177,0.8940807915323392,13.658798351132935,[]
density_linear_limit:global_strength_matched,0.5932551303460849,102043815.01983821,30.5032056528149,16.4967943471851,30.25142476527605,-401.4694267492862,-7.803998040700335,3.3522537890364674,2.979997028148694,-0.09585603592165626,0.5986746033077255,0.8940807915323006,11.227910542793452,[0.8093378362536539]
density_linear_limit:interval_strength_matched,0.5932551303460722,101690623.51034726,29.38330223755937,17.61669776244063,29.143461952366835,-401.1692108664339,-8.171660798323408,3.6524696718887526,2.6123342705256203,0.20435984693062892,0.23101184568465172,0.8966274014933957,11.158818471180973,"[0.35209418937944725, 0.43441572455649025, 0.5210297423870911, 0.585905337161037, 0.6989443071575109, 0.8189929129764404]"
fixed_repeated_mass_r=0.10:raw,0.0771783526813338,13267192.730377072,25.07236071333587,21.92763928666413,24.842531401191234,-403.0506580729618,-9.766364555203886,1.7710224653608293,1.017630513645143,-1.6770873595972944,-1.3636919111958257,0.8940012768034854,27.26791372065953,[]
fixed_repeated_mass_r=0.10:global_strength_matched,0.5932551303460873,101982354.88498738,30.504502255962798,16.495497744037202,30.253429197348005,-401.47676091792414,-7.804768082671807,3.344919620398514,2.9792269861772214,-0.10319020455960981,0.5979045613362528,0.8940012768035043,11.238358422511114,[7.686807371953287]
fixed_repeated_mass_r=0.10:interval_strength_matched,0.5932551303460889,101630033.53510705,29.387379685904264,17.612620314095736,29.14793917923169,-401.1733953360453,-8.170958279202289,3.64828520227735,2.61303678964674,0.2001753773192263,0.23171436480577157,0.8965437314002102,11.169517162430392,"[3.358366155530187, 4.134389221558446, 4.954044404495157, 5.5675063864604715, 6.639593132317512, 7.778371482441703]"
fixed_repeated_mass_r=0.25:raw,0.21047435914646032,36142494.15954508,27.071147659999575,19.928852340000425,26.835725697886033,-401.82786300612264,-8.74368537966752,2.993817532200012,2.040309689181509,-0.45429229275811167,-0.34101273565945966,0.8938531759840096,21.38797867212467,[]
fixed_repeated_mass_r=0.25:global_strength_matched,0.5932551303460676,101873312.12508036,30.506362149196754,16.493637850803246,30.256568299043415,-401.48985943079055,-7.806277135640453,3.3318211075321074,2.9777179332085755,-0.11628871742601632,0.5963955083676069,0.8938531759840188,11.257266152783119,[2.8186574970553346]
fixed_repeated_mass_r=0.25:interval_strength_matched,0.5932551303460839,101522547.55672178,29.39442748992957,17.60557251007043,29.15571233909433,-401.18095665576436,-8.169784488371377,3.640723882558291,2.6142105804776516,0.19261405760016714,0.23288815563668308,0.8963881051186936,11.188876696547082,"[1.2410058936621624, 1.5216563390290734, 1.8202283995406963, 2.0433809752094625, 2.4354951422649425, 2.8521425788548536]"
fixed_repeated_mass_r=0.50:raw,0.5056239826318968,86609770.28266644,29.912387351342673,17.087612648657327,29.66823199467833,-401.43751539546946,-7.896625243138167,3.384165142853192,2.887369825710862,-0.06394468210493187,0.5060474008698934,0.893471707650324,11.789093974220236,[]
fixed_repeated_mass_r=0.50:global_strength_matched,0.5932551303460872,101620358.8501351,30.508353897492803,16.491646102507197,30.261636325106373,-401.52055044157703,-7.810526386109496,3.3011300967456236,2.973468682739533,-0.14697972821250005,0.5921462578985643,0.8934717076503265,11.303109855482237,[1.1733128781946796]
fixed_repeated_mass_r=0.50:interval_strength_matched,0.5932551303460918,101273276.45647694,29.40979291773707,17.59020708226293,29.172836893557392,-401.199147205665,-8.16744080373565,3.6225333326576674,2.616554265113379,0.17442350769954373,0.2352318402724105,0.8959883518803836,11.23580555987922,"[0.5263172038689212, 0.639124127056503, 0.7613791821126304, 0.8524511970048401, 1.0146592220613242, 1.1871607549445797]"
fixed_repeated_mass_r=0.75:raw,1.005374522223478,171441642.22275168,32.50905459903,14.490945400969999,32.26043968589432,-402.32075696445986,-7.786068677415972,2.500923573862792,2.9979263914330563,-0.9471862510953315,0.6166039665920877,0.892629133497779,24.323651616134406,[]
fixed_repeated_mass_r=0.75:global_strength_matched,0.5932551303460712,101164920.68912578,30.502934703850066,16.497065296149934,30.26205115066663,-401.57578300436484,-7.821049666396956,3.245897533957816,2.962945402452073,-0.2022122910003077,0.5816229776111044,0.8926291334977848,11.393661661766028,[0.5900837123205085]
fixed_repeated_mass_r=0.75:interval_strength_matched,0.5932551303460891,100824767.47031924,29.43368010219318,17.56631989780682,29.200116715379373,-401.2338893327832,-8.164646306337584,3.5877912055394745,2.6193487625114447,0.13968138058135082,0.2380263376704761,0.8951094161510225,11.328465093598547,"[0.274600951515346, 0.3271808666307739, 0.3865871644188619, 0.43056484226730835, 0.5111305481227492, 0.5969582810937951]"
fixed_repeated_mass_r=1.00:raw,7.8315224486004595,1266962189.2533474,37.463414586297624,9.536585413702376,37.24853833797627,-409.89991000792907,-10.301774030997226,-5.078229469606413,0.4822210378518026,-8.526339294564536,-1.899101386989166,0.8652437448411237,367.4982156680764,[]
fixed_repeated_mass_r=1.00:global_strength_matched,0.5932551303460636,95975185.36940163,29.291446935445446,17.708553064554554,29.074230434328552,-401.2233590646098,-8.250810101696757,3.598321473712872,2.5331849671522715,0.15021164875474824,0.15186254231130292,0.8652437448411315,13.295980898289686,[0.07575220964246941]
fixed_repeated_mass_r=1.00:interval_strength_matched,0.5932551303460895,95942974.85194406,29.432252409398863,17.567747590601137,29.216777821669236,-401.30232632389277,-8.185607126101779,3.5193542144298817,2.59838794274725,0.07124438947175804,0.21706551790628126,0.8654104499612552,13.295702939518746,"[0.09542387480225234, 0.08598915361568434, 0.08094204662625906, 0.07293155605556788, 0.07448213721388376, 0.07584568206205927]"


==> anc/repro_v1.9.9/legacy_v1.8.8/results_channel_ablation/output_sha256.json <==
{
  "CHANNEL_ABLATION_REPORT.md": "662d166a2969305b417bf4cd79b9724ff0b38f1a5266a0581f4fffaef273bf44",
  "channel_ablation_intervals.csv": "a809c33f0aa4515b2f12232c94dd7b5c1e01b1c6f163bdb4e078c53e209f6dfe",
  "channel_ablation_leave_one_out.csv": "f5a11e1f23144182a0382f2f2403357a8ce4b05c9bd973ce8e50d59481177217",
  "channel_ablation_leave_one_out.json": "3c5ef23c17c5795f7ff0973c064e0db25bc9054a6a24fa4d69dd43499c2d28d2",
  "channel_ablation_leave_one_out_intervals.csv": "9c5f867a802d41efc3318386d2249135f4410942a2b8d4fc46c8b5459b401994",
  "channel_ablation_results.json": "6ee1fd84839744c391bf83c7659d3f0a9cf230a67494781830072bd45cff44d4",
  "channel_ablation_summary.csv": "ab7a4fa5eefa1c3e659e26f3aedf4cf39d33aa2105daf3c19126ddfe72c0dbe9"
}


==> anc/repro_v1.9.9/legacy_v1.8.8/results_v2_control/V2_CONTROL_REPORT.md <==
# Two-adic control for the population randomization

## Definition

For `p-1 = 2^v m` with `m` odd, the diagnostic uses the exact split

```text
S(p) = log(tau(p-1))/log(log(p))
     = log(tau(m))/log(log(p)) + log(v+1)/log(log(p))
     = S_odd(p) + S_2(p).
```

Every population partition is rebuilt without using Mersenne-prime labels.
The conditional law, interval counts, baseline weights, finite-population
sampling rule, and two-sided convention are exactly those of Appendix A.8.

## Wagstaff-balanced reruns

| Weight | Score | Observed high | Exact mean | Upper tail | Two-sided |
|---|---:|---:|---:|---:|---:|
| coarse_log_p_over_p | full_S | 32 | 23.327976430692 | 0.00740204354948 | 0.0115402626809 |
| coarse_log_p_over_p | odd_part_S | 24 | 23.584653535570 | 0.510023590771 | 1 |
| coarse_log_p_over_p | two_adic_component_S2 | 31 | 23.247741261710 | 0.0154697448149 | 0.0258780285768 |
| refined_log_a_p_over_p | full_S | 32 | 23.234604601335 | 0.00675975252065 | 0.0111821205706 |
| refined_log_a_p_over_p | odd_part_S | 24 | 23.401734762264 | 0.488366484887 | 0.883309164762 |
| refined_log_a_p_over_p | two_adic_component_S2 | 30 | 23.229536872048 | 0.0310462729412 | 0.0534539275835 |

The `full_S` row reproduces the manuscript result exactly. Removing the
two-adic contribution reduces the split from 32/47 to 24/47 and removes
the higher-score enrichment under both baseline weights. The removed
component alone retains a positive association, although it is weaker
under the refined weight.

## Exact conditioning on v2(p-1)

The second calculation conditions on the observed count in every
`(exponent interval, v2)` stratum and then constructs a half-Wagstaff-mass
partition inside each stratum. There are 26 nonempty observed strata.

| Weight | Within-stratum score | Observed high | Exact mean | Upper tail | Two-sided |
|---|---:|---:|---:|---:|---:|
| coarse_log_p_over_p | full_S | 25 | 23.581244459798 | 0.393181681239 | 0.767946849003 |
| coarse_log_p_over_p | odd_part_S | 25 | 23.424467325863 | 0.375765596858 | 0.661299095155 |
| refined_log_a_p_over_p | full_S | 25 | 23.690297899858 | 0.405556246846 | 0.767970496822 |
| refined_log_a_p_over_p | odd_part_S | 25 | 23.398781341537 | 0.372736850966 | 0.660637037801 |

After conditioning on `v2(p-1)`, this post hoc diagnostic does not
provide clear evidence of a residual odd-part association within the
present 47-case historical sample under the specified design.

This is a post hoc component diagnostic, not evidence that `v2(p-1)` is a
causal mechanism. It does not invalidate the exact cyclotomic identities or
the separately declared structural model. Its interpretation is limited
to this sample and conditioning scheme.


==> anc/repro_v1.9.9/legacy_v1.8.8/results_v2_control/output_sha256.json <==
{
  "V2_CONTROL_REPORT.md": "7f47a3b384e89c08d3dd937b9b05236629667c90fc9f5f28fbc1abe492ca93e0",
  "v2_conditioned_strata.csv": "c0856432bb32cdaebb12ebf19d9d5c996a095c60b3311baf555eb53a403f4358",
  "v2_control_intervals.csv": "fe948990ba10a353b0703e46419fb4ca3f21faf272a50290eea826d7f82ae3fe",
  "v2_control_results.json": "540ffd914d9d8bd76b47789d705e9b8238a7ec241a29973d499c357d6e092de6",
  "v2_control_summary.csv": "d7d0d64d865b9d5a9f33f3adffb4611545aa893d0d814201127250c67a5ab2e4"
}


==> anc/repro_v1.9.9/legacy_v1.8.8/results_v2_control/v2_conditioned_strata.csv <==
weight,score,interval,v2,population,sample_n,observed_high,threshold,high_weight_share
coarse_log_p_over_p,full_S,"[13,1e3)",1,84,5,3,1.3126456797942407,0.4983726259860015
coarse_log_p_over_p,full_S,"[13,1e3)",2,42,2,2,1.5171592180143503,0.4770990884326967
coarse_log_p_over_p,full_S,"[13,1e3)",3,18,2,0,1.584947164256897,0.5027272579635486
coarse_log_p_over_p,full_S,"[13,1e3)",4,9,1,1,1.5454389299006106,0.7538073702248875
coarse_log_p_over_p,full_S,"[1e3,1e4)",1,532,3,2,1.0487196513251282,0.4991963480080314
coarse_log_p_over_p,full_S,"[1e3,1e4)",2,271,2,1,1.2676706121150367,0.4977514314567926
coarse_log_p_over_p,full_S,"[1e3,1e4)",3,133,2,1,1.3514306302709644,0.5014490083126737
coarse_log_p_over_p,full_S,"[1e3,1e4)",4,62,1,0,1.4710512629340926,0.5002484525694932
coarse_log_p_over_p,full_S,"[1e4,1e5)",1,4189,1,1,1.0787147577908562,0.4999304325026292
coarse_log_p_over_p,full_S,"[1e4,1e5)",2,2085,2,1,1.2071243834688457,0.5000447101461604
coarse_log_p_over_p,full_S,"[1e4,1e5)",3,1045,1,0,1.2403324247940648,0.5005554003123655
coarse_log_p_over_p,full_S,"[1e4,1e5)",4,518,1,1,1.3246268691577054,0.5003105988102772
coarse_log_p_over_p,full_S,"[1e4,1e5)",5,264,1,0,1.403788027045146,0.5016347956711483
coarse_log_p_over_p,full_S,"[1e5,1e6)",1,34514,3,2,1.068876615126741,0.5000046742543692
coarse_log_p_over_p,full_S,"[1e5,1e6)",3,8595,1,1,1.3226078507761199,0.4999815808213219
coarse_log_p_over_p,full_S,"[1e5,1e6)",4,4260,1,1,1.362244016306514,0.500071665737271
coarse_log_p_over_p,full_S,"[1e6,1e7)",1,293076,1,0,1.0186431497686648,0.5000005859756608
coarse_log_p_over_p,full_S,"[1e6,1e7)",2,146581,2,1,1.164584754046322,0.4999992015618933
coarse_log_p_over_p,full_S,"[1e6,1e7)",4,36665,1,0,1.3414802170964235,0.4999914267072303
coarse_log_p_over_p,full_S,"[1e6,1e7)",6,9098,1,0,1.4521921541759915,0.500017939754991
coarse_log_p_over_p,full_S,"[1e7,1e8)",1,2548552,4,2,0.9759734650063802,0.4999997621218732
coarse_log_p_over_p,full_S,"[1e7,1e8)",2,1274330,3,1,1.1163192895856906,0.5000002902728055
coarse_log_p_over_p,full_S,"[1e7,1e8)",3,636955,3,3,1.214559397523688,0.4999995146808386
coarse_log_p_over_p,full_S,"[1e7,1e8)",4,318457,1,1,1.289548460585461,0.5000000541353914
coarse_log_p_over_p,full_S,"[1e7,1e8)",5,159212,1,0,1.3504463171453207,0.5000013874172092
coarse_log_p_over_p,full_S,"[1e7,1e8)",10,5030,1,0,1.4945847767109468,0.5000871172017434
coarse_log_p_over_p,odd_part_S,"[13,1e3)",1,84,5,3,0.8750971198628272,0.4983726259860015
coarse_log_p_over_p,odd_part_S,"[13,1e3)",2,42,2,2,0.7358728917176376,0.5625968011381283
coarse_log_p_over_p,odd_part_S,"[13,1e3)",3,18,2,1,0.719909341051978,0.44375269763362934
coarse_log_p_over_p,odd_part_S,"[13,1e3)",4,9,1,0,0.3592794041834222,0.44997292398390654
coarse_log_p_over_p,odd_part_S,"[1e3,1e4)",1,532,3,2,0.6991464342167522,0.4991963480080314
coarse_log_p_over_p,odd_part_S,"[1e3,1e4)",2,271,2,1,0.7072155493174783,0.4977514314567926
coarse_log_p_over_p,odd_part_S,"[1e3,1e4)",3,133,2,1,0.6757153151354822,0.5014490083126737
coarse_log_p_over_p,odd_part_S,"[1e3,1e4)",4,62,1,0,0.6807384253681948,0.5002484525694932
coarse_log_p_over_p,odd_part_S,"[1e4,1e5)",1,4189,1,1,0.7778148857353298,0.4999304325026292
coarse_log_p_over_p,odd_part_S,"[1e4,1e5)",2,2085,2,1,0.7483039296615223,0.5000447101461604
coarse_log_p_over_p,odd_part_S,"[1e4,1e5)",3,1045,1,0,0.6201662123970324,0.5005554003123655
coarse_log_p_over_p,odd_part_S,"[1e4,1e5)",4,518,1,1,0.6129795961782321,0.5003105988102772
coarse_log_p_over_p,odd_part_S,"[1e4,1e5)",5,264,1,0,0.6123443874728955,0.5016347956711483
coarse_log_p_over_p,odd_part_S,"[1e5,1e6)",1,34514,3,2,0.8016574613450557,0.5000046742543692
coarse_log_p_over_p,odd_part_S,"[1e5,1e6)",3,8595,1,1,0.7935647104656719,0.4999815808213219
coarse_log_p_over_p,odd_part_S,"[1e5,1e6)",4,4260,1,1,0.717633627726608,0.500071665737271
coarse_log_p_over_p,odd_part_S,"[1e6,1e7)",1,293076,1,0,0.7639823623264985,0.5000005859756608
coarse_log_p_over_p,odd_part_S,"[1e6,1e7)",2,146581,2,1,0.7620027997152522,0.4999992015618933
coarse_log_p_over_p,odd_part_S,"[1e6,1e7)",4,36665,1,0,0.7561997418107632,0.4999914267072303
coarse_log_p_over_p,odd_part_S,"[1e6,1e7)",6,9098,1,0,0.7501825738221619,0.500017939754991
coarse_log_p_over_p,odd_part_S,"[1e7,1e8)",1,2548552,4,2,0.7319800987547851,0.4999997621218732
coarse_log_p_over_p,odd_part_S,"[1e7,1e8)",2,1274330,3,1,0.7304220848546357,0.5000002902728055
coarse_log_p_over_p,odd_part_S,"[1e7,1e8)",3,636955,3,3,0.7287356385142126,0.4999995146808386
coarse_log_p_over_p,odd_part_S,"[1e7,1e8)",4,318457,1,1,0.7269255263844864,0.5000000541353914
coarse_log_p_over_p,odd_part_S,"[1e7,1e8)",5,159212,1,0,0.7254012808345328,0.5000013874172092
coarse_log_p_over_p,odd_part_S,"[1e7,1e8)",10,5030,1,0,0.6391783073133825,0.5000871172017434
refined_log_a_p_over_p,full_S,"[13,1e3)",1,84,5,3,1.3126456797942407,0.5022799206018563
refined_log_a_p_over_p,full_S,"[13,1e3)",2,42,2,2,1.5171592180143503,0.49920669311398974
refined_log_a_p_over_p,full_S,"[13,1e3)",3,18,2,0,1.584947164256897,0.5180156065718864
refined_log_a_p_over_p,full_S,"[13,1e3)",4,9,1,1,1.5454389299006106,0.7795000924186902
refined_log_a_p_over_p,full_S,"[1e3,1e4)",1,532,3,2,1.0487196513251282,0.4994766641777916
refined_log_a_p_over_p,full_S,"[1e3,1e4)",2,271,2,1,1.2676706121150367,0.4985297040413214
refined_log_a_p_over_p,full_S,"[1e3,1e4)",3,133,2,1,1.3514306302709644,0.5026194924160183
refined_log_a_p_over_p,full_S,"[1e3,1e4)",4,62,1,0,1.4710512629340926,0.5043548623488765
refined_log_a_p_over_p,full_S,"[1e4,1e5)",1,4189,1,1,1.0787147577908562,0.4999044725021915
refined_log_a_p_over_p,full_S,"[1e4,1e5)",2,2085,2,1,1.2071243834688457,0.4999783582332969
refined_log_a_p_over_p,full_S,"[1e4,1e5)",3,1045,1,0,1.2403324247940648,0.500489322533718
refined_log_a_p_over_p,full_S,"[1e4,1e5)",4,518,1,1,1.3246268691577054,0.5007836550248106
refined_log_a_p_over_p,full_S,"[1e4,1e5)",5,264,1,0,1.403788027045146,0.5021562190912401
refined_log_a_p_over_p,full_S,"[1e5,1e6)",1,34514,3,2,1.0688963786050254,0.49999480646139455
refined_log_a_p_over_p,full_S,"[1e5,1e6)",3,8595,1,1,1.3225660854737231,0.5000199827043044
refined_log_a_p_over_p,full_S,"[1e5,1e6)",4,4260,1,1,1.362244016306514,0.5001050519986963
refined_log_a_p_over_p,full_S,"[1e6,1e7)",1,293076,1,0,1.0186771577433802,0.5000014533595182
refined_log_a_p_over_p,full_S,"[1e6,1e7)",2,146581,2,1,1.1646936816879474,0.5000010906860669
refined_log_a_p_over_p,full_S,"[1e6,1e7)",4,36665,1,0,1.3415527288220794,0.500004518507468
refined_log_a_p_over_p,full_S,"[1e6,1e7)",6,9098,1,0,1.452195016871435,0.49998416624419467
refined_log_a_p_over_p,full_S,"[1e7,1e8)",1,2548552,4,2,0.9760006556110395,0.4999997568338403
refined_log_a_p_over_p,full_S,"[1e7,1e8)",2,1274330,3,1,1.1163946565410354,0.49999984438000955
refined_log_a_p_over_p,full_S,"[1e7,1e8)",3,636955,3,3,1.2146393879545925,0.5000006943148583
refined_log_a_p_over_p,full_S,"[1e7,1e8)",4,318457,1,1,1.2896217486971868,0.4999998069826637
refined_log_a_p_over_p,full_S,"[1e7,1e8)",5,159212,1,0,1.3505269407767029,0.49999805666674263
refined_log_a_p_over_p,full_S,"[1e7,1e8)",10,5030,1,0,1.4945847767109468,0.5000349020323002
refined_log_a_p_over_p,odd_part_S,"[13,1e3)",1,84,5,3,0.8750971198628272,0.5022799206018563
refined_log_a_p_over_p,odd_part_S,"[13,1e3)",2,42,2,2,0.7358728917176376,0.5771424550121382
refined_log_a_p_over_p,odd_part_S,"[13,1e3)",3,18,2,1,0.719909341051978,0.4308578106461837
refined_log_a_p_over_p,odd_part_S,"[13,1e3)",4,9,1,0,0.3592794041834222,0.3987730889832269
refined_log_a_p_over_p,odd_part_S,"[1e3,1e4)",1,532,3,2,0.6991464342167522,0.4994766641777916
refined_log_a_p_over_p,odd_part_S,"[1e3,1e4)",2,271,2,1,0.7072155493174783,0.4985297040413214
refined_log_a_p_over_p,odd_part_S,"[1e3,1e4)",3,133,2,1,0.6757153151354822,0.5026194924160183
refined_log_a_p_over_p,odd_part_S,"[1e3,1e4)",4,62,1,0,0.6807384253681948,0.5043548623488765
refined_log_a_p_over_p,odd_part_S,"[1e4,1e5)",1,4189,1,1,0.7778148857353298,0.4999044725021915
refined_log_a_p_over_p,odd_part_S,"[1e4,1e5)",2,2085,2,1,0.7483039296615223,0.4999783582332969
refined_log_a_p_over_p,odd_part_S,"[1e4,1e5)",3,1045,1,0,0.6201662123970324,0.500489322533718
refined_log_a_p_over_p,odd_part_S,"[1e4,1e5)",4,518,1,1,0.6129795961782321,0.5007836550248106
refined_log_a_p_over_p,odd_part_S,"[1e4,1e5)",5,264,1,0,0.6123443874728955,0.5021562190912401
refined_log_a_p_over_p,odd_part_S,"[1e5,1e6)",1,34514,3,2,0.8016722839537691,0.49999480646139455
refined_log_a_p_over_p,odd_part_S,"[1e5,1e6)",3,8595,1,1,0.7935396512842338,0.5000199827043044
refined_log_a_p_over_p,odd_part_S,"[1e5,1e6)",4,4260,1,1,0.717633627726608,0.5001050519986963
refined_log_a_p_over_p,odd_part_S,"[1e6,1e7)",1,293076,1,0,0.7640078683075351,0.5000014533595182
refined_log_a_p_over_p,odd_part_S,"[1e6,1e7)",2,146581,2,1,0.7620740724737153,0.5000010906860669
refined_log_a_p_over_p,odd_part_S,"[1e6,1e7)",4,36665,1,0,0.7562406170674538,0.500004518507468
refined_log_a_p_over_p,odd_part_S,"[1e6,1e7)",6,9098,1,0,0.750184052651413,0.49998416624419467
refined_log_a_p_over_p,odd_part_S,"[1e7,1e8)",1,2548552,4,2,0.7320004917082796,0.4999997568338403
refined_log_a_p_over_p,odd_part_S,"[1e7,1e8)",2,1274330,3,1,0.7304713984239396,0.49999984438000955
refined_log_a_p_over_p,odd_part_S,"[1e7,1e8)",3,636955,3,3,0.7287836327727555,0.5000006943148583
refined_log_a_p_over_p,odd_part_S,"[1e7,1e8)",4,318457,1,1,0.7269668392942547,0.4999998069826637
refined_log_a_p_over_p,odd_part_S,"[1e7,1e8)",5,159212,1,0,0.7254445883579254,0.49999805666674263
refined_log_a_p_over_p,odd_part_S,"[1e7,1e8)",10,5030,1,0,0.6391783073133825,0.5000349020323002


==> anc/repro_v1.9.9/legacy_v1.8.8/results_v2_control/v2_control_intervals.csv <==
weight,score,interval,population,sample_n,observed_high,threshold,high_weight_share
coarse_log_p_over_p,full_S,"[13,1e3)",163,10,7,1.4478762121798734,0.5049434626472721
coarse_log_p_over_p,full_S,"[1e3,1e4)",1061,8,5,1.2534512253654109,0.5006732741842953
coarse_log_p_over_p,full_S,"[1e4,1e5)",8363,6,4,1.1769943192685905,0.4999492496809986
coarse_log_p_over_p,full_S,"[1e5,1e6)",68906,5,4,1.1162357579203679,0.49998489097016385
coarse_log_p_over_p,full_S,"[1e6,1e7)",586081,5,3,1.095863216091517,0.5000002333231346
coarse_log_p_over_p,full_S,"[1e7,1e8)",5096876,13,9,1.1027160194848789,0.499999955767937
coarse_log_p_over_p,odd_part_S,"[13,1e3)",163,10,6,0.736772135418944,0.4963557056543949
coarse_log_p_over_p,odd_part_S,"[1e3,1e4)",1061,8,4,0.6928923526034523,0.5005723500629984
coarse_log_p_over_p,odd_part_S,"[1e4,1e5)",8363,6,3,0.742324538045871,0.5000099628520328
coarse_log_p_over_p,odd_part_S,"[1e5,1e6)",68906,5,3,0.7973839131917696,0.4999993914562227
coarse_log_p_over_p,odd_part_S,"[1e6,1e7)",586081,5,1,0.7614685039364604,0.4999995900516386
coarse_log_p_over_p,odd_part_S,"[1e7,1e8)",5096876,13,7,0.7302942639370932,0.4999998861093954
coarse_log_p_over_p,two_adic_component_S2,"[13,1e3)",163,10,6,0.6107338066114898,0.4935572140945377
coarse_log_p_over_p,two_adic_component_S2,"[1e3,1e4)",1061,8,5,0.4948629956269194,0.49889970624531726
coarse_log_p_over_p,two_adic_component_S2,"[1e4,1e5)",8363,6,5,0.31204434307170076,0.49997563971159187
coarse_log_p_over_p,two_adic_component_S2,"[1e5,1e6)",68906,5,2,0.28362829274167256,0.4999976500373907
coarse_log_p_over_p,two_adic_component_S2,"[1e6,1e7)",586081,5,4,0.3951954460419118,0.5000000726002126
coarse_log_p_over_p,two_adic_component_S2,"[1e7,1e8)",5096876,13,9,0.24933767037845267,0.4999999234424658
refined_log_a_p_over_p,full_S,"[13,1e3)",163,10,7,1.4757801783263012,0.5070101103213079
refined_log_a_p_over_p,full_S,"[1e3,1e4)",1061,8,5,1.2577422357595245,0.5001144449523488
refined_log_a_p_over_p,full_S,"[1e4,1e5)",8363,6,4,1.181387774017805,0.49999368157077
refined_log_a_p_over_p,full_S,"[1e5,1e6)",68906,5,4,1.1191898637513147,0.5000093528453821
refined_log_a_p_over_p,full_S,"[1e6,1e7)",586081,5,3,1.110417909381879,0.5000007544312884
refined_log_a_p_over_p,full_S,"[1e7,1e8)",5096876,13,9,1.1044965424720263,0.5000000629826387
refined_log_a_p_over_p,odd_part_S,"[13,1e3)",163,10,6,0.736772135418944,0.4710112366338866
refined_log_a_p_over_p,odd_part_S,"[1e3,1e4)",1061,8,4,0.6928923526034523,0.4991090801448647
refined_log_a_p_over_p,odd_part_S,"[1e4,1e5)",8363,6,3,0.7410213308034836,0.4999781647335048
refined_log_a_p_over_p,odd_part_S,"[1e5,1e6)",68906,5,3,0.7972172490569911,0.499996956092343
refined_log_a_p_over_p,odd_part_S,"[1e6,1e7)",586081,5,1,0.7614316825339783,0.4999996529506404
refined_log_a_p_over_p,odd_part_S,"[1e7,1e8)",5096876,13,7,0.7302800621497268,0.4999999201301947
refined_log_a_p_over_p,two_adic_component_S2,"[13,1e3)",163,10,6,0.6418515001243127,0.505914951645126
refined_log_a_p_over_p,two_adic_component_S2,"[1e3,1e4)",1061,8,4,0.5007952904792133,0.4998498191535613
refined_log_a_p_over_p,two_adic_component_S2,"[1e4,1e5)",8363,6,5,0.4528295668711213,0.49998876091102534
refined_log_a_p_over_p,two_adic_component_S2,"[1e5,1e6)",68906,5,2,0.4203637008439724,0.5000004047854706
refined_log_a_p_over_p,two_adic_component_S2,"[1e6,1e7)",586081,5,4,0.3965487654143592,0.49999997782729866
refined_log_a_p_over_p,two_adic_component_S2,"[1e7,1e8)",5096876,13,9,0.3780224680319508,0.4999999954781361


==> anc/repro_v1.9.9/legacy_v1.8.8/results_v2_control/v2_control_results.json <==
{
  "balanced": [
    {
      "centered_two_sided_tail": 0.011540262680912423,
      "intervals": [
        {
          "high_weight_share": 0.5049434626472721,
          "interval": "[13,1e3)",
          "observed_high": 7,
          "population": 163,
          "sample_n": 10,
          "threshold": 1.4478762121798734
        },
        {
          "high_weight_share": 0.5006732741842953,
          "interval": "[1e3,1e4)",
          "observed_high": 5,
          "population": 1061,
          "sample_n": 8,
          "threshold": 1.2534512253654109
        },
        {
          "high_weight_share": 0.4999492496809986,
          "interval": "[1e4,1e5)",
          "observed_high": 4,
          "population": 8363,
          "sample_n": 6,
          "threshold": 1.1769943192685905
        },
        {
          "high_weight_share": 0.49998489097016385,
          "interval": "[1e5,1e6)",
          "observed_high": 4,
          "population": 68906,
          "sample_n": 5,
          "threshold": 1.1162357579203679
        },
        {
          "high_weight_share": 0.5000002333231346,
          "interval": "[1e6,1e7)",
          "observed_high": 3,
          "population": 586081,
          "sample_n": 5,
          "threshold": 1.095863216091517
        },
        {
          "high_weight_share": 0.499999955767937,
          "interval": "[1e7,1e8)",
          "observed_high": 9,
          "population": 5096876,
          "sample_n": 13,
          "threshold": 1.1027160194848789
        }
      ],
      "null_mean": 23.32797643069155,
      "observed_high": 32,
      "observed_percentile_sum": 28.61519735546622,
      "score": "full_S",
      "upper_tail": 0.007402043549475938,
      "weight": "coarse_log_p_over_p"
    },
    {
      "centered_two_sided_tail": 0.9999999999999998,
      "intervals": [
        {
          "high_weight_share": 0.4963557056543949,
          "interval": "[13,1e3)",
          "observed_high": 6,
          "population": 163,
          "sample_n": 10,
          "threshold": 0.736772135418944
        },
        {
          "high_weight_share": 0.5005723500629984,
          "interval": "[1e3,1e4)",
          "observed_high": 4,
          "population": 1061,
          "sample_n": 8,
          "threshold": 0.6928923526034523
        },
        {
          "high_weight_share": 0.5000099628520328,
          "interval": "[1e4,1e5)",
          "observed_high": 3,
          "population": 8363,
          "sample_n": 6,
          "threshold": 0.742324538045871
        },
        {
          "high_weight_share": 0.4999993914562227,
          "interval": "[1e5,1e6)",
          "observed_high": 3,
          "population": 68906,
          "sample_n": 5,
          "threshold": 0.7973839131917696
        },
        {
          "high_weight_share": 0.4999995900516386,
          "interval": "[1e6,1e7)",
          "observed_high": 1,
          "population": 586081,
          "sample_n": 5,
          "threshold": 0.7614685039364604
        },
        {
          "high_weight_share": 0.4999998861093954,
          "interval": "[1e7,1e8)",
          "observed_high": 7,
          "population": 5096876,
          "sample_n": 13,
          "threshold": 0.7302942639370932
        }
      ],
      "null_mean": 23.58465353556996,
      "observed_high": 24,
      "observed_percentile_sum": 25.262046039774344,
      "score": "odd_part_S",
      "upper_tail": 0.5100235907708086,
      "weight": "coarse_log_p_over_p"
    },
    {
      "centered_two_sided_tail": 0.02587802857682702,
      "intervals": [
        {
          "high_weight_share": 0.4935572140945377,
          "interval": "[13,1e3)",
          "observed_high": 6,
          "population": 163,
          "sample_n": 10,
          "threshold": 0.6107338066114898
        },
        {
          "high_weight_share": 0.49889970624531726,
          "interval": "[1e3,1e4)",
          "observed_high": 5,
          "population": 1061,
          "sample_n": 8,
          "threshold": 0.4948629956269194
        },
        {
          "high_weight_share": 0.49997563971159187,
          "interval": "[1e4,1e5)",
          "observed_high": 5,
          "population": 8363,
          "sample_n": 6,
          "threshold": 0.31204434307170076
        },
        {
          "high_weight_share": 0.4999976500373907,
          "interval": "[1e5,1e6)",
          "observed_high": 2,
          "population": 68906,
          "sample_n": 5,
          "threshold": 0.28362829274167256
        },
        {
          "high_weight_share": 0.5000000726002126,
          "interval": "[1e6,1e7)",
          "observed_high": 4,
          "population": 586081,
          "sample_n": 5,
          "threshold": 0.3951954460419118
        },
        {
          "high_weight_share": 0.4999999234424658,
          "interval": "[1e7,1e8)",
          "observed_high": 9,
          "population": 5096876,
          "sample_n": 13,
          "threshold": 0.24933767037845267
        }
      ],
      "null_mean": 23.24774126170972,
      "observed_high": 31,
      "observed_percentile_sum": 28.676355327698648,
      "score": "two_adic_component_S2",
      "upper_tail": 0.01546974481485926,
      "weight": "coarse_log_p_over_p"
    },
    {
      "centered_two_sided_tail": 0.011182120570582828,
      "intervals": [
        {
          "high_weight_share": 0.5070101103213079,
          "interval": "[13,1e3)",
          "observed_high": 7,
          "population": 163,
          "sample_n": 10,
          "threshold": 1.4757801783263012
        },
        {
          "high_weight_share": 0.5001144449523488,
          "interval": "[1e3,1e4)",
          "observed_high": 5,
          "population": 1061,
          "sample_n": 8,
          "threshold": 1.2577422357595245
        },
        {
          "high_weight_share": 0.49999368157077,
          "interval": "[1e4,1e5)",
          "observed_high": 4,
          "population": 8363,
          "sample_n": 6,
          "threshold": 1.181387774017805
        },
        {
          "high_weight_share": 0.5000093528453821,
          "interval": "[1e5,1e6)",
          "observed_high": 4,
          "population": 68906,
          "sample_n": 5,
          "threshold": 1.1191898637513147
        },
        {
          "high_weight_share": 0.5000007544312884,
          "interval": "[1e6,1e7)",
          "observed_high": 3,
          "population": 586081,
          "sample_n": 5,
          "threshold": 1.110417909381879
        },
        {
          "high_weight_share": 0.5000000629826387,
          "interval": "[1e7,1e8)",
          "observed_high": 9,
          "population": 5096876,
          "sample_n": 13,
          "threshold": 1.1044965424720263
        }
      ],
      "null_mean": 23.234604601335477,
      "observed_high": 32,
      "observed_percentile_sum": 28.275829636980703,
      "score": "full_S",
      "upper_tail": 0.006759752520645649,
      "weight": "refined_log_a_p_over_p"
    },
    {
      "centered_two_sided_tail": 0.8833091647615273,
      "intervals": [
        {
          "high_weight_share": 0.4710112366338866,
          "interval": "[13,1e3)",
          "observed_high": 6,
          "population": 163,
          "sample_n": 10,
          "threshold": 0.736772135418944
        },
        {
          "high_weight_share": 0.4991090801448647,
          "interval": "[1e3,1e4)",
          "observed_high": 4,
          "population": 1061,
          "sample_n": 8,
          "threshold": 0.6928923526034523
        },
        {
          "high_weight_share": 0.4999781647335048,
          "interval": "[1e4,1e5)",
          "observed_high": 3,
          "population": 8363,
          "sample_n": 6,
          "threshold": 0.7410213308034836
        },
        {
          "high_weight_share": 0.499996956092343,
          "interval": "[1e5,1e6)",
          "observed_high": 3,
          "population": 68906,
          "sample_n": 5,
          "threshold": 0.7972172490569911
        },
        {
          "high_weight_share": 0.4999996529506404,
          "interval": "[1e6,1e7)",
          "observed_high": 1,
          "population": 586081,
          "sample_n": 5,
          "threshold": 0.7614316825339783
        },
        {
          "high_weight_share": 0.4999999201301947,
          "interval": "[1e7,1e8)",
          "observed_high": 7,
          "population": 5096876,
          "sample_n": 13,
          "threshold": 0.7302800621497268
        }
      ],
      "null_mean": 23.401734762264315,
      "observed_high": 24,
      "observed_percentile_sum": 25.412101641117193,
      "score": "odd_part_S",
      "upper_tail": 0.4883664848866043,
      "weight": "refined_log_a_p_over_p"
    },
    {
      "centered_two_sided_tail": 0.053453927583543025,
      "intervals": [
        {
          "high_weight_share": 0.505914951645126,
          "interval": "[13,1e3)",
          "observed_high": 6,
          "population": 163,
          "sample_n": 10,
          "threshold": 0.6418515001243127
        },
        {
          "high_weight_share": 0.4998498191535613,
          "interval": "[1e3,1e4)",
          "observed_high": 4,
          "population": 1061,
          "sample_n": 8,
          "threshold": 0.5007952904792133
        },
        {
          "high_weight_share": 0.49998876091102534,
          "interval": "[1e4,1e5)",
          "observed_high": 5,
          "population": 8363,
          "sample_n": 6,
          "threshold": 0.4528295668711213
        },
        {
          "high_weight_share": 0.5000004047854706,
          "interval": "[1e5,1e6)",
          "observed_high": 2,
          "population": 68906,
          "sample_n": 5,
          "threshold": 0.4203637008439724
        },
        {
          "high_weight_share": 0.49999997782729866,
          "interval": "[1e6,1e7)",
          "observed_high": 4,
          "population": 586081,
          "sample_n": 5,
          "threshold": 0.3965487654143592
        },
        {
          "high_weight_share": 0.4999999954781361,
          "interval": "[1e7,1e8)",
          "observed_high": 9,
          "population": 5096876,
          "sample_n": 13,
          "threshold": 0.3780224680319508
        }
      ],
      "null_mean": 23.2295368720485,
      "observed_high": 30,
      "observed_percentile_sum": 27.96272330129315,
      "score": "two_adic_component_S2",
      "upper_tail": 0.031046272941200142,
      "weight": "refined_log_a_p_over_p"
    }
  ],
  "checks": {
    "maximum_score_decomposition_error": 4.996003610813204e-16,
    "primary_A8_reproduced": true,
    "tau_odd_max": 240,
    "tau_odd_min": 1,
    "v2_max": 21,
    "v2_min": 1
  },
  "conditioned_on_v2": [
    {
      "centered_two_sided_tail": 0.7679468490026004,
      "conditioned_strata": 26,
      "null_mean": 23.58124445979768,
      "observed_high": 25,
      "score": "full_S",
      "strata": [
        {
          "high_weight_share": 0.4983726259860015,
          "interval": "[13,1e3)",
          "observed_high": 3,
          "population": 84,
          "sample_n": 5,
          "threshold": 1.3126456797942407,
          "v2": 1
        },
        {
          "high_weight_share": 0.4770990884326967,
          "interval": "[13,1e3)",
          "observed_high": 2,
          "population": 42,
          "sample_n": 2,
          "threshold": 1.5171592180143503,
          "v2": 2
        },
        {
          "high_weight_share": 0.5027272579635486,
          "interval": "[13,1e3)",
          "observed_high": 0,
          "population": 18,
          "sample_n": 2,
          "threshold": 1.584947164256897,
          "v2": 3
        },
        {
          "high_weight_share": 0.7538073702248875,
          "interval": "[13,1e3)",
          "observed_high": 1,
          "population": 9,
          "sample_n": 1,
          "threshold": 1.5454389299006106,
          "v2": 4
        },
        {
          "high_weight_share": 0.4991963480080314,
          "interval": "[1e3,1e4)",
          "observed_high": 2,
          "population": 532,
          "sample_n": 3,
          "threshold": 1.0487196513251282,
          "v2": 1
        },
        {
          "high_weight_share": 0.4977514314567926,
          "interval": "[1e3,1e4)",
          "observed_high": 1,
          "population": 271,
          "sample_n": 2,
          "threshold": 1.2676706121150367,
          "v2": 2
        },
        {
          "high_weight_share": 0.5014490083126737,
          "interval": "[1e3,1e4)",
          "observed_high": 1,
          "population": 133,
          "sample_n": 2,
          "threshold": 1.3514306302709644,
          "v2": 3
        },
        {
          "high_weight_share": 0.5002484525694932,
          "interval": "[1e3,1e4)",
          "observed_high": 0,
          "population": 62,
          "sample_n": 1,
          "threshold": 1.4710512629340926,
          "v2": 4
        },
        {
          "high_weight_share": 0.4999304325026292,
          "interval": "[1e4,1e5)",
          "observed_high": 1,
          "population": 4189,
          "sample_n": 1,
          "threshold": 1.0787147577908562,
          "v2": 1
        },
        {
          "high_weight_share": 0.5000447101461604,
          "interval": "[1e4,1e5)",
          "observed_high": 1,
          "population": 2085,
          "sample_n": 2,
          "threshold": 1.2071243834688457,
          "v2": 2
        },
        {
          "high_weight_share": 0.5005554003123655,
          "interval": "[1e4,1e5)",
          "observed_high": 0,
          "population": 1045,
          "sample_n": 1,
          "threshold": 1.2403324247940648,
          "v2": 3
        },
        {
          "high_weight_share": 0.5003105988102772,
          "interval": "[1e4,1e5)",
          "observed_high": 1,
          "population": 518,
          "sample_n": 1,
          "threshold": 1.3246268691577054,
          "v2": 4
        },
        {
          "high_weight_share": 0.5016347956711483,
          "interval": "[1e4,1e5)",
          "observed_high": 0,
          "population": 264,
          "sample_n": 1,
          "threshold": 1.403788027045146,
          "v2": 5
        },
        {
          "high_weight_share": 0.5000046742543692,
          "interval": "[1e5,1e6)",
          "observed_high": 2,
          "population": 34514,
          "sample_n": 3,
          "threshold": 1.068876615126741,
          "v2": 1
        },
        {
          "high_weight_share": 0.4999815808213219,
          "interval": "[1e5,1e6)",
          "observed_high": 1,
          "population": 8595,
          "sample_n": 1,
          "threshold": 1.3226078507761199,
          "v2": 3
        },
        {
          "high_weight_share": 0.500071665737271,
          "interval": "[1e5,1e6)",
          "observed_high": 1,
          "population": 4260,
          "sample_n": 1,
          "threshold": 1.362244016306514,
          "v2": 4
        },
        {
          "high_weight_share": 0.5000005859756608,
          "interval": "[1e6,1e7)",
          "observed_high": 0,
          "population": 293076,
          "sample_n": 1,
          "threshold": 1.0186431497686648,
          "v2": 1
        },
        {
          "high_weight_share": 0.4999992015618933,
          "interval": "[1e6,1e7)",
          "observed_high": 1,
          "population": 146581,
          "sample_n": 2,
          "threshold": 1.164584754046322,
          "v2": 2
        },
        {
          "high_weight_share": 0.4999914267072303,
          "interval": "[1e6,1e7)",
          "observed_high": 0,
          "population": 36665,
          "sample_n": 1,
          "threshold": 1.3414802170964235,
          "v2": 4
        },
        {
          "high_weight_share": 0.500017939754991,
          "interval": "[1e6,1e7)",
          "observed_high": 0,
          "population": 9098,
          "sample_n": 1,
          "threshold": 1.4521921541759915,
          "v2": 6
        },
        {
          "high_weight_share": 0.4999997621218732,
          "interval": "[1e7,1e8)",
          "observed_high": 2,
          "population": 2548552,
          "sample_n": 4,
          "threshold": 0.9759734650063802,
          "v2": 1
        },
        {
          "high_weight_share": 0.5000002902728055,
          "interval": "[1e7,1e8)",
          "observed_high": 1,
          "population": 1274330,
          "sample_n": 3,
          "threshold": 1.1163192895856906,
          "v2": 2
        },
        {
          "high_weight_share": 0.4999995146808386,
          "interval": "[1e7,1e8)",
          "observed_high": 3,
          "population": 636955,
          "sample_n": 3,
          "threshold": 1.214559397523688,
          "v2": 3
        },
        {
          "high_weight_share": 0.5000000541353914,
          "interval": "[1e7,1e8)",
          "observed_high": 1,
          "population": 318457,
          "sample_n": 1,
          "threshold": 1.289548460585461,
          "v2": 4
        },
        {
          "high_weight_share": 0.5000013874172092,
          "interval": "[1e7,1e8)",
          "observed_high": 0,
          "population": 159212,
          "sample_n": 1,
          "threshold": 1.3504463171453207,
          "v2": 5
        },
        {
          "high_weight_share": 0.5000871172017434,
          "interval": "[1e7,1e8)",
          "observed_high": 0,
          "population": 5030,
          "sample_n": 1,
          "threshold": 1.4945847767109468,
          "v2": 10
        }
      ],
      "upper_tail": 0.3931816812387247,
      "weight": "coarse_log_p_over_p"
    },
    {
      "centered_two_sided_tail": 0.6612990951546656,
      "conditioned_strata": 26,
      "null_mean": 23.4244673258629,
      "observed_high": 25,
      "score": "odd_part_S",
      "strata": [
        {
          "high_weight_share": 0.4983726259860015,
          "interval": "[13,1e3)",
          "observed_high": 3,
          "population": 84,
          "sample_n": 5,
          "threshold": 0.8750971198628272,
          "v2": 1
        },
        {
          "high_weight_share": 0.5625968011381283,
          "interval": "[13,1e3)",
          "observed_high": 2,
          "population": 42,
          "sample_n": 2,
          "threshold": 0.7358728917176376,
          "v2": 2
        },
        {
          "high_weight_share": 0.44375269763362934,
          "interval": "[13,1e3)",
          "observed_high": 1,
          "population": 18,
          "sample_n": 2,
          "threshold": 0.719909341051978,
          "v2": 3
        },
        {
          "high_weight_share": 0.44997292398390654,
          "interval": "[13,1e3)",
          "observed_high": 0,
          "population": 9,
          "sample_n": 1,
          "threshold": 0.3592794041834222,
          "v2": 4
        },
        {
          "high_weight_share": 0.4991963480080314,
          "interval": "[1e3,1e4)",
          "observed_high": 2,
          "population": 532,
          "sample_n": 3,
          "threshold": 0.6991464342167522,
          "v2": 1
        },
        {
          "high_weight_share": 0.4977514314567926,
          "interval": "[1e3,1e4)",
          "observed_high": 1,
          "population": 271,
          "sample_n": 2,
          "threshold": 0.7072155493174783,
          "v2": 2
        },
        {
          "high_weight_share": 0.5014490083126737,
          "interval": "[1e3,1e4)",
          "observed_high": 1,
          "population": 133,
          "sample_n": 2,
          "threshold": 0.6757153151354822,
          "v2": 3
        },
        {
          "high_weight_share": 0.5002484525694932,
          "interval": "[1e3,1e4)",
          "observed_high": 0,
          "population": 62,
          "sample_n": 1,
          "threshold": 0.6807384253681948,
          "v2": 4
        },
        {
          "high_weight_share": 0.4999304325026292,
          "interval": "[1e4,1e5)",
          "observed_high": 1,
          "population": 4189,
          "sample_n": 1,
          "threshold": 0.7778148857353298,
          "v2": 1
        },
        {
          "high_weight_share": 0.5000447101461604,
          "interval": "[1e4,1e5)",
          "observed_high": 1,
          "population": 2085,
          "sample_n": 2,
          "threshold": 0.7483039296615223,
          "v2": 2
        },
        {
          "high_weight_share": 0.5005554003123655,
          "interval": "[1e4,1e5)",
          "observed_high": 0,
          "population": 1045,
          "sample_n": 1,
          "threshold": 0.6201662123970324,
          "v2": 3
        },
        {
          "high_weight_share": 0.5003105988102772,
          "interval": "[1e4,1e5)",
          "observed_high": 1,
          "population": 518,
          "sample_n": 1,
          "threshold": 0.6129795961782321,
          "v2": 4
        },
        {
          "high_weight_share": 0.5016347956711483,
          "interval": "[1e4,1e5)",
          "observed_high": 0,
          "population": 264,
          "sample_n": 1,
          "threshold": 0.6123443874728955,
          "v2": 5
        },
        {
          "high_weight_share": 0.5000046742543692,
          "interval": "[1e5,1e6)",
          "observed_high": 2,
          "population": 34514,
          "sample_n": 3,
          "threshold": 0.8016574613450557,
          "v2": 1
        },
        {
          "high_weight_share": 0.4999815808213219,
          "interval": "[1e5,1e6)",
          "observed_high": 1,
          "population": 8595,
          "sample_n": 1,
          "threshold": 0.7935647104656719,
          "v2": 3
        },
        {
          "high_weight_share": 0.500071665737271,
          "interval": "[1e5,1e6)",
          "observed_high": 1,
          "population": 4260,
          "sample_n": 1,
          "threshold": 0.717633627726608,
          "v2": 4
        },
        {
          "high_weight_share": 0.5000005859756608,
          "interval": "[1e6,1e7)",
          "observed_high": 0,
          "population": 293076,
          "sample_n": 1,
          "threshold": 0.7639823623264985,
          "v2": 1
        },
        {
          "high_weight_share": 0.4999992015618933,
          "interval": "[1e6,1e7)",
          "observed_high": 1,
          "population": 146581,
          "sample_n": 2,
          "threshold": 0.7620027997152522,
          "v2": 2
        },
        {
          "high_weight_share": 0.4999914267072303,
          "interval": "[1e6,1e7)",
          "observed_high": 0,
          "population": 36665,
          "sample_n": 1,
          "threshold": 0.7561997418107632,
          "v2": 4
        },
        {
          "high_weight_share": 0.500017939754991,
          "interval": "[1e6,1e7)",
          "observed_high": 0,
          "population": 9098,
          "sample_n": 1,
          "threshold": 0.7501825738221619,
          "v2": 6
        },
        {
          "high_weight_share": 0.4999997621218732,
          "interval": "[1e7,1e8)",
          "observed_high": 2,
          "population": 2548552,
          "sample_n": 4,
          "threshold": 0.7319800987547851,
          "v2": 1
        },
        {
          "high_weight_share": 0.5000002902728055,
          "interval": "[1e7,1e8)",
          "observed_high": 1,
          "population": 1274330,
          "sample_n": 3,
          "threshold": 0.7304220848546357,
          "v2": 2
        },
        {
          "high_weight_share": 0.4999995146808386,
          "interval": "[1e7,1e8)",
          "observed_high": 3,
          "population": 636955,
          "sample_n": 3,
          "threshold": 0.7287356385142126,
          "v2": 3
        },
        {
          "high_weight_share": 0.5000000541353914,
          "interval": "[1e7,1e8)",
          "observed_high": 1,
          "population": 318457,
          "sample_n": 1,
          "threshold": 0.7269255263844864,
          "v2": 4
        },
        {
          "high_weight_share": 0.5000013874172092,
          "interval": "[1e7,1e8)",
          "observed_high": 0,
          "population": 159212,
          "sample_n": 1,
          "threshold": 0.7254012808345328,
          "v2": 5
        },
        {
          "high_weight_share": 0.5000871172017434,
          "interval": "[1e7,1e8)",
          "observed_high": 0,
          "population": 5030,
          "sample_n": 1,
          "threshold": 0.6391783073133825,
          "v2": 10
        }
      ],
      "upper_tail": 0.3757655968582134,
      "weight": "coarse_log_p_over_p"
    },
    {
      "centered_two_sided_tail": 0.7679704968221113,
      "conditioned_strata": 26,
      "null_mean": 23.690297899857683,
      "observed_high": 25,
      "score": "full_S",
      "strata": [
        {
          "high_weight_share": 0.5022799206018563,
          "interval": "[13,1e3)",
          "observed_high": 3,
          "population": 84,
          "sample_n": 5,
          "threshold": 1.3126456797942407,
          "v2": 1
        },
        {
          "high_weight_share": 0.49920669311398974,
          "interval": "[13,1e3)",
          "observed_high": 2,
          "population": 42,
          "sample_n": 2,
          "threshold": 1.5171592180143503,
          "v2": 2
        },
        {
          "high_weight_share": 0.5180156065718864,
          "interval": "[13,1e3)",
          "observed_high": 0,
          "population": 18,
          "sample_n": 2,
          "threshold": 1.584947164256897,
          "v2": 3
        },
        {
          "high_weight_share": 0.7795000924186902,
          "interval": "[13,1e3)",
          "observed_high": 1,
          "population": 9,
          "sample_n": 1,
          "threshold": 1.5454389299006106,
          "v2": 4
        },
        {
          "high_weight_share": 0.4994766641777916,
          "interval": "[1e3,1e4)",
          "observed_high": 2,
          "population": 532,
          "sample_n": 3,
          "threshold": 1.0487196513251282,
          "v2": 1
        },
        {
          "high_weight_share": 0.4985297040413214,
          "interval": "[1e3,1e4)",
          "observed_high": 1,
          "population": 271,
          "sample_n": 2,
          "threshold": 1.2676706121150367,
          "v2": 2
        },
        {
          "high_weight_share": 0.5026194924160183,
          "interval": "[1e3,1e4)",
          "observed_high": 1,
          "population": 133,
          "sample_n": 2,
          "threshold": 1.3514306302709644,
          "v2": 3
        },
        {
          "high_weight_share": 0.5043548623488765,
          "interval": "[1e3,1e4)",
          "observed_high": 0,
          "population": 62,
          "sample_n": 1,
          "threshold": 1.4710512629340926,
          "v2": 4
        },
        {
          "high_weight_share": 0.4999044725021915,
          "interval": "[1e4,1e5)",
          "observed_high": 1,
          "population": 4189,
          "sample_n": 1,
          "threshold": 1.0787147577908562,
          "v2": 1
        },
        {
          "high_weight_share": 0.4999783582332969,
          "interval": "[1e4,1e5)",
          "observed_high": 1,
          "population": 2085,
          "sample_n": 2,
          "threshold": 1.2071243834688457,
          "v2": 2
        },
        {
          "high_weight_share": 0.500489322533718,
          "interval": "[1e4,1e5)",
          "observed_high": 0,
          "population": 1045,
          "sample_n": 1,
          "threshold": 1.2403324247940648,
          "v2": 3
        },
        {
          "high_weight_share": 0.5007836550248106,
          "interval": "[1e4,1e5)",
          "observed_high": 1,
          "population": 518,
          "sample_n": 1,
          "threshold": 1.3246268691577054,
          "v2": 4
        },
        {
          "high_weight_share": 0.5021562190912401,
          "interval": "[1e4,1e5)",
          "observed_high": 0,
          "population": 264,
          "sample_n": 1,
          "threshold": 1.403788027045146,
          "v2": 5
        },
        {
          "high_weight_share": 0.49999480646139455,
          "interval": "[1e5,1e6)",
          "observed_high": 2,
          "population": 34514,
          "sample_n": 3,
          "threshold": 1.0688963786050254,
          "v2": 1
        },
        {
          "high_weight_share": 0.5000199827043044,
          "interval": "[1e5,1e6)",
          "observed_high": 1,
          "population": 8595,
          "sample_n": 1,
          "threshold": 1.3225660854737231,
          "v2": 3
        },
        {
          "high_weight_share": 0.5001050519986963,
          "interval": "[1e5,1e6)",
          "observed_high": 1,
          "population": 4260,
          "sample_n": 1,
          "threshold": 1.362244016306514,
          "v2": 4
        },
        {
          "high_weight_share": 0.5000014533595182,
          "interval": "[1e6,1e7)",
          "observed_high": 0,
          "population": 293076,
          "sample_n": 1,
          "threshold": 1.0186771577433802,
          "v2": 1
        },
        {
          "high_weight_share": 0.5000010906860669,
          "interval": "[1e6,1e7)",
          "observed_high": 1,
          "population": 146581,
          "sample_n": 2,
          "threshold": 1.1646936816879474,
          "v2": 2
        },
        {
          "high_weight_share": 0.500004518507468,
          "interval": "[1e6,1e7)",
          "observed_high": 0,
          "population": 36665,
          "sample_n": 1,
          "threshold": 1.3415527288220794,
          "v2": 4
        },
        {
          "high_weight_share": 0.49998416624419467,
          "interval": "[1e6,1e7)",
          "observed_high": 0,
          "population": 9098,
          "sample_n": 1,
          "threshold": 1.452195016871435,
          "v2": 6
        },
        {
          "high_weight_share": 0.4999997568338403,
          "interval": "[1e7,1e8)",
          "observed_high": 2,
          "population": 2548552,
          "sample_n": 4,
          "threshold": 0.9760006556110395,
          "v2": 1
        },
        {
          "high_weight_share": 0.49999984438000955,
          "interval": "[1e7,1e8)",
          "observed_high": 1,
          "population": 1274330,
          "sample_n": 3,
          "threshold": 1.1163946565410354,
          "v2": 2
        },
        {
          "high_weight_share": 0.5000006943148583,
          "interval": "[1e7,1e8)",
          "observed_high": 3,
          "population": 636955,
          "sample_n": 3,
          "threshold": 1.2146393879545925,
          "v2": 3
        },
        {
          "high_weight_share": 0.4999998069826637,
          "interval": "[1e7,1e8)",
          "observed_high": 1,
          "population": 318457,
          "sample_n": 1,
          "threshold": 1.2896217486971868,
          "v2": 4
        },
        {
          "high_weight_share": 0.49999805666674263,
          "interval": "[1e7,1e8)",
          "observed_high": 0,
          "population": 159212,
          "sample_n": 1,
          "threshold": 1.3505269407767029,
          "v2": 5
        },
        {
          "high_weight_share": 0.5000349020323002,
          "interval": "[1e7,1e8)",
          "observed_high": 0,
          "population": 5030,
          "sample_n": 1,
          "threshold": 1.4945847767109468,
          "v2": 10
        }
      ],
      "upper_tail": 0.40555624684606345,
      "weight": "refined_log_a_p_over_p"
    },
    {
      "centered_two_sided_tail": 0.6606370378011668,
      "conditioned_strata": 26,
      "null_mean": 23.3987813415372,
      "observed_high": 25,
      "score": "odd_part_S",
      "strata": [
        {
          "high_weight_share": 0.5022799206018563,
          "interval": "[13,1e3)",
          "observed_high": 3,
          "population": 84,
          "sample_n": 5,
          "threshold": 0.8750971198628272,
          "v2": 1
        },
        {
          "high_weight_share": 0.5771424550121382,
          "interval": "[13,1e3)",
          "observed_high": 2,
          "population": 42,
          "sample_n": 2,
          "threshold": 0.7358728917176376,
          "v2": 2
        },
        {
          "high_weight_share": 0.4308578106461837,
          "interval": "[13,1e3)",
          "observed_high": 1,
          "population": 18,
          "sample_n": 2,
          "threshold": 0.719909341051978,
          "v2": 3
        },
        {
          "high_weight_share": 0.3987730889832269,
          "interval": "[13,1e3)",
          "observed_high": 0,
          "population": 9,
          "sample_n": 1,
          "threshold": 0.3592794041834222,
          "v2": 4
        },
        {
          "high_weight_share": 0.4994766641777916,
          "interval": "[1e3,1e4)",
          "observed_high": 2,
          "population": 532,
          "sample_n": 3,
          "threshold": 0.6991464342167522,
          "v2": 1
        },
        {
          "high_weight_share": 0.4985297040413214,
          "interval": "[1e3,1e4)",
          "observed_high": 1,
          "population": 271,
          "sample_n": 2,
          "threshold": 0.7072155493174783,
          "v2": 2
        },
        {
          "high_weight_share": 0.5026194924160183,
          "interval": "[1e3,1e4)",
          "observed_high": 1,
          "population": 133,
          "sample_n": 2,
          "threshold": 0.6757153151354822,
          "v2": 3
        },
        {
          "high_weight_share": 0.5043548623488765,
          "interval": "[1e3,1e4)",
          "observed_high": 0,
          "population": 62,
          "sample_n": 1,
          "threshold": 0.6807384253681948,
          "v2": 4
        },
        {
          "high_weight_share": 0.4999044725021915,
          "interval": "[1e4,1e5)",
          "observed_high": 1,
          "population": 4189,
          "sample_n": 1,
          "threshold": 0.7778148857353298,
          "v2": 1
        },
        {
          "high_weight_share": 0.4999783582332969,
          "interval": "[1e4,1e5)",
          "observed_high": 1,
          "population": 2085,
          "sample_n": 2,
          "threshold": 0.7483039296615223,
          "v2": 2
        },
        {
          "high_weight_share": 0.500489322533718,
          "interval": "[1e4,1e5)",
          "observed_high": 0,
          "population": 1045,
          "sample_n": 1,
          "threshold": 0.6201662123970324,
          "v2": 3
        },
        {
          "high_weight_share": 0.5007836550248106,
          "interval": "[1e4,1e5)",
          "observed_high": 1,
          "population": 518,
          "sample_n": 1,
          "threshold": 0.6129795961782321,
          "v2": 4
        },
        {
          "high_weight_share": 0.5021562190912401,
          "interval": "[1e4,1e5)",
          "observed_high": 0,
          "population": 264,
          "sample_n": 1,
          "threshold": 0.6123443874728955,
          "v2": 5
        },
        {
          "high_weight_share": 0.49999480646139455,
          "interval": "[1e5,1e6)",
          "observed_high": 2,
          "population": 34514,
          "sample_n": 3,
          "threshold": 0.8016722839537691,
          "v2": 1
        },
        {
          "high_weight_share": 0.5000199827043044,
          "interval": "[1e5,1e6)",
          "observed_high": 1,
          "population": 8595,
          "sample_n": 1,
          "threshold": 0.7935396512842338,
          "v2": 3
        },
        {
          "high_weight_share": 0.5001050519986963,
          "interval": "[1e5,1e6)",
          "observed_high": 1,
          "population": 4260,
          "sample_n": 1,
          "threshold": 0.717633627726608,
          "v2": 4
        },
        {
          "high_weight_share": 0.5000014533595182,
          "interval": "[1e6,1e7)",
          "observed_high": 0,
          "population": 293076,
          "sample_n": 1,
          "threshold": 0.7640078683075351,
          "v2": 1
        },
        {
          "high_weight_share": 0.5000010906860669,
          "interval": "[1e6,1e7)",
          "observed_high": 1,
          "population": 146581,
          "sample_n": 2,
          "threshold": 0.7620740724737153,
          "v2": 2
        },
        {
          "high_weight_share": 0.500004518507468,
          "interval": "[1e6,1e7)",
          "observed_high": 0,
          "population": 36665,
          "sample_n": 1,
          "threshold": 0.7562406170674538,
          "v2": 4
        },
        {
          "high_weight_share": 0.49998416624419467,
          "interval": "[1e6,1e7)",
          "observed_high": 0,
          "population": 9098,
          "sample_n": 1,
          "threshold": 0.750184052651413,
          "v2": 6
        },
        {
          "high_weight_share": 0.4999997568338403,
          "interval": "[1e7,1e8)",
          "observed_high": 2,
          "population": 2548552,
          "sample_n": 4,
          "threshold": 0.7320004917082796,
          "v2": 1
        },
        {
          "high_weight_share": 0.49999984438000955,
          "interval": "[1e7,1e8)",
          "observed_high": 1,
          "population": 1274330,
          "sample_n": 3,
          "threshold": 0.7304713984239396,
          "v2": 2
        },
        {
          "high_weight_share": 0.5000006943148583,
          "interval": "[1e7,1e8)",
          "observed_high": 3,
          "population": 636955,
          "sample_n": 3,
          "threshold": 0.7287836327727555,
          "v2": 3
        },
        {
          "high_weight_share": 0.4999998069826637,
          "interval": "[1e7,1e8)",
          "observed_high": 1,
          "population": 318457,
          "sample_n": 1,
          "threshold": 0.7269668392942547,
          "v2": 4
        },
        {
          "high_weight_share": 0.49999805666674263,
          "interval": "[1e7,1e8)",
          "observed_high": 0,
          "population": 159212,
          "sample_n": 1,
          "threshold": 0.7254445883579254,
          "v2": 5
        },
        {
          "high_weight_share": 0.5000349020323002,
          "interval": "[1e7,1e8)",
          "observed_high": 0,
          "population": 5030,
          "sample_n": 1,
          "threshold": 0.6391783073133825,
          "v2": 10
        }
      ],
      "upper_tail": 0.3727368509656656,
      "weight": "refined_log_a_p_over_p"
    }
  ],
  "definitions": {
    "conditional_law": "Fisher product-weight subset law of Appendix A.8",
    "full_S": "log(tau(p-1))/log(log(p))",
    "identity": "full_S = odd_part_S + two_adic_component_S2",
    "odd_part_S": "log(tau((p-1)/2^v2(p-1)))/log(log(p))",
    "two_adic_component_S2": "log(v2(p-1)+1)/log(log(p))"
  },
  "format_version": 1,
  "input": {
    "limit": 100000000,
    "population_cache": "population_1e8.npz",
    "population_cache_sha256": "e3cd4ee39a50e7e47f86a364bbd3ef4ea057592cfce665fbde44c38845451faf",
    "population_size": 5761450
  },
  "known_case_v2_counts": {
    "1": 17,
    "10": 1,
    "2": 11,
    "3": 9,
    "4": 6,
    "5": 2,
    "6": 1
  }
}


==> anc/repro_v1.9.9/legacy_v1.8.8/results_v2_control/v2_control_summary.csv <==
family,weight,score,conditioned_strata,observed_high,null_mean,upper_tail,centered_two_sided_tail
balanced,coarse_log_p_over_p,full_S,6,32,23.32797643069155,0.007402043549475938,0.011540262680912423
balanced,coarse_log_p_over_p,odd_part_S,6,24,23.58465353556996,0.5100235907708086,0.9999999999999998
balanced,coarse_log_p_over_p,two_adic_component_S2,6,31,23.24774126170972,0.01546974481485926,0.02587802857682702
balanced,refined_log_a_p_over_p,full_S,6,32,23.234604601335477,0.006759752520645649,0.011182120570582828
balanced,refined_log_a_p_over_p,odd_part_S,6,24,23.401734762264315,0.4883664848866043,0.8833091647615273
balanced,refined_log_a_p_over_p,two_adic_component_S2,6,30,23.2295368720485,0.031046272941200142,0.053453927583543025
conditioned_on_v2,coarse_log_p_over_p,full_S,26,25,23.58124445979768,0.3931816812387247,0.7679468490026004
conditioned_on_v2,coarse_log_p_over_p,odd_part_S,26,25,23.4244673258629,0.3757655968582134,0.6612990951546656
conditioned_on_v2,refined_log_a_p_over_p,full_S,26,25,23.690297899857683,0.40555624684606345,0.7679704968221113
conditioned_on_v2,refined_log_a_p_over_p,odd_part_S,26,25,23.3987813415372,0.3727368509656656,0.6606370378011668


==> anc/repro_v1.9.9/legacy_v1.8.8/run_all.py <==
#!/usr/bin/env python3
"""Run the v1.8.8 structural-density reproduction and save plain-text logs."""

from __future__ import annotations

import argparse
import subprocess
import sys
from pathlib import Path


HERE = Path(__file__).resolve().parent


def run_and_log(arguments: list[str], output: Path) -> None:
    command = [sys.executable, str(HERE / arguments[0]), *arguments[1:]]
    print(f"\n$ {' '.join(command)}", flush=True)
    output.parent.mkdir(parents=True, exist_ok=True)
    with output.open("w", encoding="utf-8") as handle:
        process = subprocess.Popen(
            command,
            cwd=HERE,
            stdout=subprocess.PIPE,
            stderr=subprocess.STDOUT,
            text=True,
            bufsize=1,
        )
        assert process.stdout is not None
        for line in process.stdout:
            print(line, end="", flush=True)
            handle.write(line)
        return_code = process.wait()
    if return_code:
        raise SystemExit(f"command failed with exit code {return_code}: {command}")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--population-cache", type=Path, default=Path("population_1e8.npz"))
    parser.add_argument("--full-cache", type=Path, default=Path("structural_census_1e8.npz"))
    parser.add_argument("--small-cache", type=Path, default=Path("small_modulus_census_1e8.npz"))
    parser.add_argument("--shared-cache", type=Path, default=Path("shared_sector_census_1e8.npz"))
    parser.add_argument("--prior-mean-cache", type=Path, default=Path("sector_prior_mean_shift_1e8.npz"))
    parser.add_argument("--prior-alpha-cache", type=Path, default=Path("sector_prior_alpha_1e8.npz"))
    parser.add_argument("--prior-gamma-cache", type=Path, default=Path("sector_prior_gamma_1e6.npz"))
    parser.add_argument("--output-dir", type=Path, default=Path("results_python"))
    parser.add_argument("--rebuild", action="store_true")
    parser.add_argument("--quick", action="store_true", help="run only formula and fixture audits")
    parser.add_argument("--skip-prospective", action="store_true")
    parser.add_argument("--skip-empirical", action="store_true")
    parser.add_argument(
        "--skip-order-control",
        action="store_true",
        help="omit the full order-class decomposition and conditioned control",
    )
    args = parser.parse_args()

    output = args.output_dir.resolve()
    population = args.population_cache.resolve()
    full = args.full_cache.resolve()
    small = args.small_cache.resolve()
    shared = args.shared_cache.resolve()
    prior_mean = args.prior_mean_cache.resolve()
    prior_alpha = args.prior_alpha_cache.resolve()
    prior_gamma = args.prior_gamma_cache.resolve()

    run_and_log(["audit_unordered_weights.py"], output / "audit_unordered_weights.txt")
    run_and_log(["audit_singleton_survival.py"], output / "audit_singleton_survival.txt")
    run_and_log(
        ["build_singleton_data.py", "--check"],
        output / "build_singleton_data.txt",
    )
    run_and_log(
        [
            "audit_singleton_geometry.py",
            "--output-json", str(output / "singleton_geometry.json"),
        ],
        output / "audit_singleton_geometry.txt",
    )
    if args.quick:
        print(f"\nQuick deterministic and finite-range audits complete. Results are in {output}")
        return

    run_and_log(
        ["audit_occupancy_secondary.py"],
        output / "audit_occupancy_secondary.txt",
    )
    run_and_log(
        ["audit_occupancy_tilt.py"],
        output / "audit_occupancy_tilt.txt",
    )

    if args.rebuild or not population.is_file():
        run_and_log(
            [
                "build_population_1e8.py",
                "--limit", "100000000",
                "--cache", str(population),
                "--k-only",
            ],
            output / "build_population.txt",
        )
    if args.rebuild or not small.is_file():
        run_and_log(
            [
                "build_small_modulus_census.py",
                "--population-cache", str(population),
                "--output", str(small),
            ],
            output / "build_small_modulus_census.txt",
        )
    if args.rebuild or not full.is_file():
        run_and_log(
            [
                "build_structural_census.py",
                "--population-cache", str(population),
                "--output", str(full),
            ],
            output / "build_structural_census.txt",
        )

    run_and_log(
        [
            "analyze_structural_model.py",
            "--full-cache", str(full),
            "--small-cache", str(small),
            "--output-dir", str(output),
        ],
        output / "analyze_structural_model.txt",
    )
    aggregation_arguments = [
        "audit_aggregation_order.py",
        "--population-cache", str(population),
        "--full-cache", str(full),
        "--shared-cache", str(shared),
        "--output", str(output / "aggregation_order_sensitivity.json"),
    ]
    if args.rebuild:
        aggregation_arguments.append("--rebuild")
    run_and_log(
        aggregation_arguments,
        output / "audit_aggregation_order.txt",
    )
    run_and_log(
        [
            "audit_universal_modulus.py",
            "--full-cache", str(full),
            "--output", str(output / "universal_modulus_sensitivity.json"),
        ],
        output / "audit_universal_modulus.txt",
    )
    mean_shift_arguments = [
        "audit_sector_prior_mean_shift.py",
        "--population-cache", str(population),
        "--main-cache", str(full),
        "--cache", str(prior_mean),
        "--output", str(output / "sector_prior_mean_shift.json"),
    ]
    if args.rebuild:
        mean_shift_arguments.append("--rebuild")
    run_and_log(
        mean_shift_arguments,
        output / "audit_sector_prior_mean_shift.txt",
    )
    prior_arguments = [
        "audit_sector_prior_sensitivity.py",
        "--population-cache", str(population),
        "--main-cache", str(full),
        "--alpha-cache", str(prior_alpha),
        "--gamma-cache", str(prior_gamma),
        "--output", str(output / "sector_prior_sensitivity.json"),
    ]
    if args.rebuild:
        prior_arguments.append("--rebuild")
    run_and_log(
        prior_arguments,
        output / "audit_sector_prior_sensitivity.txt",
    )
    run_and_log(
        [
            "verify_reference.py",
            "--full-cache", str(full),
            "--results", str(output / "reference_values.json"),
        ],
        output / "verify_reference.txt",
    )

    if not args.skip_empirical:
        run_and_log(["audit_local_statistics.py"], output / "audit_local_statistics.txt")
        run_and_log(["audit_local_inference.py"], output / "audit_local_inference.txt")
        run_and_log(
            ["wagstaff_randomization.py", "--cache", str(population), "--exact-only"],
            output / "wagstaff_randomization.txt",
        )
        run_and_log(
            [
                "audit_v2_control.py",
                "--cache", str(population),
                "--output-dir", str(output / "v2_control"),
            ],
            output / "audit_v2_control.txt",
        )
        if not args.skip_order_control:
            order_output = output / "h_order_decomposition"
            run_and_log(
                [
                    "h_order_decomposition/decompose_H_full.py",
                    "--limit", "100000000",
                    "--output-dir", str(order_output),
                ],
                order_output / "decompose_H_full.txt",
            )
            run_and_log(
                [
                    "h_order_decomposition/analyze_v2_control_full.py",
                    "--input-dir", str(order_output),
                ],
                order_output / "analyze_v2_control_full.txt",
            )
            run_and_log(
                [
                    "h_order_decomposition/validate_full.py",
                    "--input-dir", str(order_output),
                    "--pilot-dir", str(HERE / "h_order_decomposition" / "results_1e6"),
                ],
                order_output / "validate_full.txt",
            )
    if not args.skip_prospective:
        run_and_log(
            ["recalibrate_prospective_model.py"],
            output / "recalibrate_prospective_model.txt",
        )
    print(f"\nComplete. Results are in {output}")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/structural_model.py <==
"""Core formulas for the unordered geometric-sector benchmark.

The module deliberately separates exact arithmetic from modeling choices.
``p_singleton`` is an exact count on the ordered CRT assignment space, and
every fixed shared residue channel has the same relative density ``1/(a-1)``.
The interpretation of that prime-support density as effective survival, the
sector-volume prior ``unordered_weights``, and multiplicative aggregation
across moduli are the declared heuristic components of the model.
"""

from __future__ import annotations

import math

import numpy as np

try:
    from numba import njit
except ImportError as exc:  # pragma: no cover
    raise SystemExit(
        "Numba is required. Install the pinned dependencies with "
        "python -m pip install -r requirements.txt"
    ) from exc


TAIL_LOG_CUTOFF = -44.0


def q_min(p: int) -> int:
    """Smallest size compatible with the standard factor congruences."""
    if p < 3 or p % 2 == 0:
        raise ValueError("p must be an odd integer at least 3")
    return 2 * p + 1 if p % 4 == 3 else 6 * p + 1


def sector_radius(p: int) -> float:
    """Return R_p = log(2^p-1)/log(Q_min(p)) without forming 2^p."""
    log_m = p * math.log(2.0)
    log_m += math.log1p(-math.exp(-log_m))
    return log_m / math.log(q_min(p))


def sector_radii(primes: np.ndarray) -> np.ndarray:
    """Vectorized ``sector_radius`` for an array of prime exponents."""
    p = np.asarray(primes, dtype=np.float64)
    log_m = p * math.log(2.0)
    log_m += np.log1p(-np.exp(-log_m))
    q = np.where(np.asarray(primes) % 4 == 3, 2.0 * p + 1.0, 6.0 * p + 1.0)
    return log_m / np.log(q)


@njit(cache=True)
def log_weight(radius: float, n: int) -> float:
    """Unnormalized log-weight in the central unordered prior."""
    return (
        (n - 1.0) * math.log(radius - n)
        - math.lgamma(n)
        - math.lgamma(n + 1.0)
    )


def unordered_weights(p: int, tail_log_cutoff: float = TAIL_LOG_CUTOFF):
    """Return the active n support, normalized w_n(p), and R_p.

    These weights describe normalized geometric mass of possible factors.
    They are not probabilities for a realized factorization length.
    """
    radius = sector_radius(p)
    if radius <= 2.0:
        raise ValueError("no composite n-sector is supported at this exponent")
    mode = max(2, int(math.sqrt(radius)))
    mode = min(mode, int(math.ceil(radius)) - 1)
    while mode + 1 < radius and log_weight(radius, mode + 1) > log_weight(radius, mode):
        mode += 1
    while mode > 2 and log_weight(radius, mode - 1) > log_weight(radius, mode):
        mode -= 1
    peak = log_weight(radius, mode)
    low = mode
    while low > 2 and log_weight(radius, low - 1) - peak > tail_log_cutoff:
        low -= 1
    high = mode
    while high + 1 < radius and log_weight(radius, high + 1) - peak > tail_log_cutoff:
        high += 1
    n = np.arange(low, high + 1, dtype=np.int64)
    logw = np.array([log_weight(radius, int(k)) for k in n])
    w = np.exp(logw - np.max(logw))
    w /= np.sum(w)
    return n, w, radius


def p_singleton(a: int, n: int) -> float:
    """Exact singleton-coordinate probability on Omega_{a,n}."""
    if a < 3 or n < 2:
        raise ValueError("require an odd prime modulus a and n >= 2")
    q = a - 1
    main = math.exp((n - 1) * math.log1p(-1.0 / q))
    correction = (math.gcd(n, q) - 1) * math.exp(-(n - 1) * math.log(q))
    if (n - 1) % 2:
        correction = -correction
    return main + correction


def survival_an(a: int, n: int) -> float:
    """Declared density-to-survival interpretation for one n-sector."""
    singleton = p_singleton(a, n)
    return singleton + (1.0 - singleton) / (a - 1.0)


def filter_a(p: int, a: int) -> float:
    """Correct sector-mixture filter: average survival, then invert."""
    n, w, _ = unordered_weights(p)
    survival = np.array([survival_an(a, int(k)) for k in n])
    return 1.0 / float(np.dot(w, survival))


def wrong_filter_a(p: int, a: int) -> float:
    """Retired order of aggregation, retained only as a negative test."""
    n, w, _ = unordered_weights(p)
    survival = np.array([survival_an(a, int(k)) for k in n])
    return float(np.dot(w, 1.0 / survival))


@njit(cache=True)
def exact_log_filter(radius: float, a: int) -> float:
    """Stable full-w evaluation of log F_a, including the gcd term."""
    mode = max(2, int(math.sqrt(radius)))
    if mode >= radius:
        mode = int(math.ceil(radius)) - 1
    while mode + 1 < radius and log_weight(radius, mode + 1) > log_weight(radius, mode):
        mode += 1
    while mode > 2 and log_weight(radius, mode - 1) > log_weight(radius, mode):
        mode -= 1
    peak = log_weight(radius, mode)
    low = mode
    while low > 2 and log_weight(radius, low - 1) - peak > TAIL_LOG_CUTOFF:
        low -= 1
    high = mode
    while high + 1 < radius and log_weight(radius, high + 1) - peak > TAIL_LOG_CUTOFF:
        high += 1

    norm = 0.0
    singleton_sum = 0.0
    q = a - 1
    log_main = math.log1p(-1.0 / q)
    log_q = math.log(q)
    for n in range(low, high + 1):
        weight = math.exp(log_weight(radius, n) - peak)
        main = math.exp((n - 1.0) * log_main)
        gcd_term = math.gcd(n, q) - 1
        correction = 0.0
        if gcd_term:
            correction = gcd_term * math.exp(-(n - 1.0) * log_q)
            if (n - 1) & 1:
                correction = -correction
        norm += weight
        singleton_sum += weight * (main + correction)
    mean_singleton = singleton_sum / norm
    mean_survival = 1.0 / q + (1.0 - 1.0 / q) * mean_singleton
    return -math.log(mean_survival)


@njit(cache=True)
def cumulants_one(radius: float):
    """First four cumulants of n-1 under w_n at a fixed radius."""
    mode = max(2, int(math.sqrt(radius)))
    if mode >= radius:
        mode = int(math.ceil(radius)) - 1
    while mode + 1 < radius and log_weight(radius, mode + 1) > log_weight(radius, mode):
        mode += 1
    while mode > 2 and log_weight(radius, mode - 1) > log_weight(radius, mode):
        mode -= 1
    peak = log_weight(radius, mode)
    low = mode
    while low > 2 and log_weight(radius, low - 1) - peak > TAIL_LOG_CUTOFF:
        low -= 1
    high = mode
    while high + 1 < radius and log_weight(radius, high + 1) - peak > TAIL_LOG_CUTOFF:
        high += 1
    norm = raw1 = raw2 = raw3 = raw4 = 0.0
    for n in range(low, high + 1):
        weight = math.exp(log_weight(radius, n) - peak)
        value = float(n - 1)
        norm += weight
        raw1 += weight * value
        raw2 += weight * value * value
        raw3 += weight * value * value * value
        raw4 += weight * value * value * value * value
    mean = raw1 / norm
    e2, e3, e4 = raw2 / norm, raw3 / norm, raw4 / norm
    variance = e2 - mean * mean
    third = e3 - 3.0 * mean * e2 + 2.0 * mean**3
    fourth_central = e4 - 4.0 * mean * e3 + 6.0 * mean * mean * e2 - 3.0 * mean**4
    fourth = fourth_central - 3.0 * variance * variance
    return mean, variance, third, fourth


@njit(cache=True)
def cumulant_log_filter(a: int, k1: float, k2: float, k3: float, k4: float) -> float:
    """Fourth-cumulant evaluation used only for a >= 1000."""
    q = float(a - 1)
    z = math.log1p(-1.0 / q)
    log_singleton = k1 * z + 0.5 * k2 * z**2 + (k3 / 6.0) * z**3 + (k4 / 24.0) * z**4
    singleton = math.exp(log_singleton)
    survival = 1.0 / q + (1.0 - 1.0 / q) * singleton
    return -math.log(survival)


==> anc/repro_v1.9.9/legacy_v1.8.8/verify_reference.py <==
#!/usr/bin/env python3
"""Assert deterministic reference values of the structural-density model."""

from __future__ import annotations

import argparse
import json
from pathlib import Path

import numpy as np


EXPECTED = {
    "k": 0.746752396760,
    "F_projected": 2.213216539032,
    "c_projected": 0.593255130346,
    "beta": 0.646960073626,
    "census_high": 28.610737427,
    "reduced_absolute_high": 28.585963693,
    "normalized_interval_high": 30.153543844,
    "normalized_global_high": 32.280904049,
    "anchor_high": {
        0.75: 31.518276014138,
        0.90: 31.958971828041,
        1.00: 32.280904048995,
        1.10: 32.628482166876,
        1.25: 33.205065197835,
    },
}


def close(label: str, actual: float, expected: float, tolerance: float) -> None:
    error = abs(actual - expected)
    if error > tolerance:
        raise AssertionError(
            f"{label}: actual={actual:.15g}, expected={expected:.15g}, error={error:.3g}"
        )
    print(f"PASS {label}: {actual:.12g}")


def get_array(archive, *names):
    for name in names:
        if name in archive.files:
            return archive[name]
    raise KeyError(names)


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--full-cache", type=Path, default=Path("structural_census_1e8.npz"))
    parser.add_argument("--results", type=Path, default=Path("results_python/reference_values.json"))
    parser.add_argument("--tolerance", type=float, default=5e-9)
    args = parser.parse_args()

    values = json.loads(args.results.read_text(encoding="utf-8"))
    close("k_global", values["global"]["k"], EXPECTED["k"], args.tolerance)
    close(
        "F_projected_global",
        values["global"]["F_projected"],
        EXPECTED["F_projected"],
        args.tolerance,
    )
    close(
        "c_projected_global",
        values["global"]["c_projected"],
        EXPECTED["c_projected"],
        args.tolerance,
    )
    close("beta_global", values["global"]["beta"], EXPECTED["beta"], args.tolerance)
    close(
        "census absolute high",
        values["allocations"]["census_absolute"][0],
        EXPECTED["census_high"],
        args.tolerance,
    )
    close(
        "reduced absolute high",
        values["allocations"]["reduced_absolute_interval"][0],
        EXPECTED["reduced_absolute_high"],
        args.tolerance,
    )
    close(
        "normalized interval high",
        values["allocations"]["normalized_interval"][0],
        EXPECTED["normalized_interval_high"],
        args.tolerance,
    )
    close(
        "normalized global high",
        values["allocations"]["normalized_global"][0],
        EXPECTED["normalized_global_high"],
        args.tolerance,
    )
    anchor_rows = values.get("anchor_sensitivity", [])
    if len(anchor_rows) != len(EXPECTED["anchor_high"]):
        raise AssertionError("anchor-sensitivity grid is incomplete")
    for row in anchor_rows:
        multiplier = float(row["A"])
        close(
            f"anchor A={multiplier:.2f} high",
            float(row["predicted_high"]),
            EXPECTED["anchor_high"][multiplier],
            args.tolerance,
        )

    with np.load(args.full_cache, allow_pickle=False) as archive:
        p = archive["p"]
        response = archive["H"]
        effective = archive["L"]
        response_nmax = get_array(archive, "H_nmax", "Hn")
    if p.size != 5_761_450:
        raise AssertionError(f"prime-exponent population={p.size}, expected 5,761,450")
    for exponent, expected_l, expected_h in (
        (101, 5, 1.410021596293815),
        (1009, 20, 5.106192220890077),
    ):
        index = int(np.searchsorted(p, exponent))
        if p[index] != exponent:
            raise AssertionError(f"missing fixture exponent {exponent}")
        if int(effective[index]) != expected_l:
            raise AssertionError(f"p={exponent}: L={effective[index]}, expected={expected_l}")
        close(f"p={exponent} H", float(response[index]), expected_h, 3e-5)
    if np.any(response_nmax < -1e-15) or np.any(response + 1e-12 < response_nmax):
        raise AssertionError("Nmax response is outside [0,H_full]")
    print("All deterministic reference checks passed.")


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/legacy_v1.8.8/wagstaff_randomization.py <==
#!/usr/bin/env python3
"""Population-level Wagstaff-weighted randomization for Appendix A.10."""

from __future__ import annotations

import argparse
import math
from dataclasses import dataclass
from pathlib import Path

import numpy as np
from numba import njit

from mersenne_core import fmt, load_population_cache


RANGES = (
    (13, 1_000, 10, "[13,1e3)"),
    (1_000, 10_000, 8, "[1e3,1e4)"),
    (10_000, 100_000, 6, "[1e4,1e5)"),
    (100_000, 1_000_000, 5, "[1e5,1e6)"),
    (1_000_000, 10_000_000, 5, "[1e6,1e7)"),
    (10_000_000, 100_000_000, 13, "[1e7,1e8)"),
)

MERSENNE_EXPONENTS = np.array(
    [
        13, 17, 19, 31, 61, 89, 107, 127, 521, 607,
        1279, 2203, 2281, 3217, 4253, 4423, 9689, 9941,
        11213, 19937, 21701, 23209, 44497, 86243,
        110503, 132049, 216091, 756839, 859433,
        1257787, 1398269, 2976221, 3021377, 6972593,
        13466917, 20996011, 24036583, 25964951, 30402457,
        32582657, 37156667, 42643801, 43112609, 57885161,
        74207281, 77232917, 82589933,
    ],
    dtype=np.uint32,
)


@dataclass
class Design:
    begin: int
    end: int
    sample_n: int
    label: str
    cumulative: np.ndarray
    percentile: np.ndarray
    high: np.ndarray
    weights: np.ndarray
    total_weight: float
    high_mass: float
    threshold: float


def weights_for(p: np.ndarray, refined: bool) -> np.ndarray:
    p_float = p.astype(np.float64)
    if refined:
        a = np.where(p % 4 == 1, 6.0, 2.0)
        return np.log(a * p_float) / p_float
    return np.log(p_float) / p_float


def build_design(
    p: np.ndarray,
    s: np.ndarray,
    begin: int,
    end: int,
    sample_n: int,
    label: str,
    refined: bool,
) -> Design:
    local_p = p[begin:end]
    local_s = s[begin:end]
    weights = weights_for(local_p, refined)
    cumulative = np.cumsum(weights)
    total_weight = float(cumulative[-1])

    # C++ comparator: increasing S, then increasing p.
    order = np.lexsort((local_p, local_s))
    sorted_s = local_s[order]
    sorted_weights = weights[order]
    starts = np.r_[0, np.flatnonzero(sorted_s[1:] != sorted_s[:-1]) + 1]
    ends = np.r_[starts[1:], order.size]
    group_weight = np.add.reduceat(sorted_weights, starts)
    below = np.r_[0.0, np.cumsum(group_weight[:-1])]
    group_mid = (below + 0.5 * group_weight) / total_weight
    sorted_percentile = np.repeat(group_mid, ends - starts)
    percentile = np.empty(order.size, dtype=np.float64)
    percentile[order] = sorted_percentile

    reverse_order = order[::-1]
    high_cumulative = np.cumsum(weights[reverse_order])
    best_count = int(np.argmin(np.abs(high_cumulative - total_weight / 2.0))) + 1
    high = np.zeros(order.size, dtype=np.uint8)
    high[reverse_order[:best_count]] = 1
    high_weight = float(np.sum(weights[high.astype(bool)]))
    threshold = float(local_s[reverse_order[best_count - 1]])
    return Design(
        begin=begin,
        end=end,
        sample_n=sample_n,
        label=label,
        cumulative=cumulative,
        percentile=percentile,
        high=high,
        weights=weights,
        total_weight=total_weight,
        high_mass=high_weight / total_weight,
        threshold=threshold,
    )


def observed_statistics(p: np.ndarray, designs: list[Design]) -> tuple[int, float]:
    high = 0
    score = 0.0
    for exponent in MERSENNE_EXPONENTS:
        global_index = int(np.searchsorted(p, exponent))
        if global_index >= p.size or p[global_index] != exponent:
            raise RuntimeError(f"missing Mersenne exponent {int(exponent)}")
        for design in designs:
            if design.begin <= global_index < design.end:
                local = global_index - design.begin
                high += int(design.high[local])
                score += float(design.percentile[local])
                break
    return high, score


@njit(cache=True)
def _fisher_count_distribution(
    normalized_weight: np.ndarray, high: np.ndarray, sample_n: int
) -> np.ndarray:
    high_coeff = np.zeros(sample_n + 1, dtype=np.float64)
    low_coeff = np.zeros(sample_n + 1, dtype=np.float64)
    high_coeff[0] = 1.0
    low_coeff[0] = 1.0
    high_seen = 0
    low_seen = 0
    for i in range(normalized_weight.size):
        weight = normalized_weight[i]
        if high[i]:
            high_seen += 1
            top = min(sample_n, high_seen)
            for j in range(top, 0, -1):
                high_coeff[j] += weight * high_coeff[j - 1]
        else:
            low_seen += 1
            top = min(sample_n, low_seen)
            for j in range(top, 0, -1):
                low_coeff[j] += weight * low_coeff[j - 1]
    probability = np.empty(sample_n + 1, dtype=np.float64)
    denominator = 0.0
    for k in range(sample_n + 1):
        probability[k] = high_coeff[k] * low_coeff[sample_n - k]
        denominator += probability[k]
    probability /= denominator
    return probability


def fisher_distribution(designs: list[Design]) -> np.ndarray:
    total = np.array([1.0], dtype=np.float64)
    for design in designs:
        local = _fisher_count_distribution(
            design.weights / design.total_weight,
            design.high,
            design.sample_n,
        )
        total = np.convolve(total, local)
    return total


def upper_tail(distribution: np.ndarray, observed: int) -> float:
    return float(np.sum(distribution[max(0, observed) :]))


def distribution_mean(distribution: np.ndarray) -> float:
    return float(np.sum(np.arange(distribution.size) * distribution))


def centered_two_sided_tail(
    distribution: np.ndarray, observed: int, mean: float
) -> float:
    distance = abs(observed - mean)
    support_distance = np.abs(np.arange(distribution.size) - mean)
    return float(np.sum(distribution[support_distance + 1.0e-18 >= distance]))


def replacement_tail(designs: list[Design], observed: int) -> float:
    distribution = np.array([1.0], dtype=np.float64)
    for design in designs:
        bernoulli = np.array([1.0 - design.high_mass, design.high_mass])
        for _ in range(design.sample_n):
            distribution = np.convolve(distribution, bernoulli)
    return upper_tail(distribution, observed)


@njit(cache=True)
def _splitmix64(state: np.uint64):
    state = state + np.uint64(0x9E3779B97F4A7C15)
    z = state
    z = (z ^ (z >> np.uint64(30))) * np.uint64(0xBF58476D1CE4E5B9)
    z = (z ^ (z >> np.uint64(27))) * np.uint64(0x94D049BB133111EB)
    z = z ^ (z >> np.uint64(31))
    return state, z


@njit(cache=True)
def _simulate_packed(
    cumulative: np.ndarray,
    percentile: np.ndarray,
    high: np.ndarray,
    offsets: np.ndarray,
    sample_n: np.ndarray,
    total_weight: np.ndarray,
    reps: int,
    seed: int,
    observed_high: int,
    observed_score: float,
):
    state = np.uint64(seed)
    max_n = int(np.max(sample_n))
    selected = np.empty(max_n, dtype=np.int64)
    tail_high = np.int64(0)
    tail_score = np.int64(0)
    sum_high = 0.0
    sumsq_high = 0.0
    sum_score = 0.0
    sumsq_score = 0.0
    inverse_53 = 1.0 / 9007199254740992.0

    for _ in range(reps):
        simulated_high = 0
        simulated_score = 0.0
        for design_index in range(sample_n.size):
            start = int(offsets[design_index])
            stop = int(offsets[design_index + 1])
            selected_count = 0
            for _draw in range(int(sample_n[design_index])):
                while True:
                    state, bits = _splitmix64(state)
                    uniform = float(bits >> np.uint64(11)) * inverse_53
                    value = uniform * total_weight[design_index]
                    left = start
                    right = stop
                    while left < right:
                        middle = (left + right) // 2
                        if value < cumulative[middle]:
                            right = middle
                        else:
                            left = middle + 1
                    index = min(left, stop - 1)
                    local = index - start
                    duplicate = False
                    for j in range(selected_count):
                        if selected[j] == local:
                            duplicate = True
                            break
                    if not duplicate:
                        break
                selected[selected_count] = local
                selected_count += 1
                simulated_high += int(high[index])
                simulated_score += percentile[index]
        if simulated_high >= observed_high:
            tail_high += 1
        if simulated_score >= observed_score:
            tail_score += 1
        sum_high += simulated_high
        sumsq_high += simulated_high * simulated_high
        sum_score += simulated_score
        sumsq_score += simulated_score * simulated_score
    return (
        tail_high,
        tail_score,
        sum_high / reps,
        math.sqrt(sumsq_high / reps - (sum_high / reps) ** 2),
        sum_score / reps,
        math.sqrt(sumsq_score / reps - (sum_score / reps) ** 2),
    )


def simulate(
    designs: list[Design],
    reps: int,
    seed: int,
    observed_high: int,
    observed_score: float,
):
    offsets = np.zeros(len(designs) + 1, dtype=np.int64)
    for i, design in enumerate(designs):
        offsets[i + 1] = offsets[i] + design.cumulative.size
    cumulative = np.concatenate([design.cumulative for design in designs])
    percentile = np.concatenate([design.percentile for design in designs])
    high = np.concatenate([design.high for design in designs])
    sample_n = np.array([design.sample_n for design in designs], dtype=np.int64)
    total_weight = np.array(
        [design.total_weight for design in designs], dtype=np.float64
    )
    return _simulate_packed(
        cumulative,
        percentile,
        high,
        offsets,
        sample_n,
        total_weight,
        reps,
        seed,
        observed_high,
        observed_score,
    )


def print_designs(designs: list[Design]) -> None:
    for design in designs:
        print(
            f"  {design.label} population={design.end - design.begin} "
            f"n={design.sample_n} S50={fmt(design.threshold)} "
            f"high_mass={fmt(design.high_mass)}"
        )


def evaluate_and_print(
    p: np.ndarray,
    designs: list[Design],
    reps: int,
    seed: int,
    exact_only: bool,
) -> None:
    observed_high, observed_score = observed_statistics(p, designs)
    distribution = fisher_distribution(designs)
    null_mean = distribution_mean(distribution)
    fisher = upper_tail(distribution, observed_high)
    two_sided = centered_two_sided_tail(distribution, observed_high, null_mean)
    replacement = replacement_tail(designs, observed_high)
    print(
        f"  observed_high={observed_high} "
        f"observed_percentile_sum={fmt(observed_score)}"
    )
    if not exact_only:
        tail_high, tail_score, mean_high, sd_high, mean_score, sd_score = simulate(
            designs, reps, seed, observed_high, observed_score
        )
        p_high = (int(tail_high) + 1) / (reps + 1)
        p_score = (int(tail_score) + 1) / (reps + 1)
        se_high = math.sqrt(p_high * (1.0 - p_high) / reps)
        se_score = math.sqrt(p_score * (1.0 - p_score) / reps)
        print(
            f"  MC sequential-PPS reps={reps} mean_high={fmt(mean_high)} "
            f"sd_high={fmt(sd_high)} tail_high={int(tail_high)} "
            f"p_high={fmt(p_high)} MCSE={fmt(se_high)}"
        )
        print(
            f"  MC percentile-sum mean={fmt(mean_score)} sd={fmt(sd_score)} "
            f"tail={int(tail_score)} p={fmt(p_score)} MCSE={fmt(se_score)}"
        )
    print(f"  exact product-weight null mean={fmt(null_mean)}")
    print(f"  exact product-weight upper tail={fmt(fisher)}")
    print(f"  exact product-weight centered two-sided tail={fmt(two_sided)}")
    print(f"  with-replacement weighted tail={fmt(replacement)}")


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--cache", type=Path, default=Path("population_1e8.npz"))
    parser.add_argument("--reps", type=int, default=1_000_000)
    parser.add_argument(
        "--exact-only", action="store_true", help="skip the Monte Carlo sensitivity"
    )
    args = parser.parse_args()
    if args.reps < 1:
        raise SystemExit("--reps must be positive")
    limit, primes, tau, _, _ = load_population_cache(args.cache)
    if limit != 100_000_000:
        raise SystemExit("this reproduction requires a cache with limit=100000000")
    first = int(np.searchsorted(primes, 13))
    p = primes[first:]
    tau_float = tau[first:].astype(np.float64)
    s = np.log(tau_float) / np.log(np.log(p.astype(np.float64)))
    print(f"Population size={p.size}")

    for mode, refined in enumerate((False, True)):
        label = "refined log(a(p)p)/p" if refined else "coarse log(p)/p"
        print(f"\nWEIGHT={label}")

        global_designs = [
            build_design(p, s, 0, p.size, 47, "[13,1e8)", refined)
        ]
        print("GLOBAL, condition only on N=47")
        print_designs(global_designs)
        evaluate_and_print(
            p,
            global_designs,
            args.reps,
            260_308_994 + mode * 1_000,
            args.exact_only,
        )

        stratified: list[Design] = []
        for lower, upper, observed_n, range_label in RANGES:
            begin, end = np.searchsorted(p, (lower, upper))
            stratified.append(
                build_design(
                    p,
                    s,
                    int(begin),
                    int(end),
                    observed_n,
                    range_label,
                    refined,
                )
            )
        print("STRATIFIED, condition on observed counts (10,8,6,5,5,13)")
        print_designs(stratified)
        evaluate_and_print(
            p,
            stratified,
            args.reps,
            260_309_994 + mode * 1_000,
            args.exact_only,
        )


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/reference_sensitivity/aggregation_order_sensitivity.json <==
{
  "calculation": {
    "active_pairs": 130844312,
    "dominance_log_cutoff": 44.0,
    "progression_checks": 1162580232,
    "sector_tail_log_cutoff": -44.0,
    "transition_pairs": 114479146
  },
  "definition": "H_shared(p)=-log sum_n w_n(p) product_{a in A_p} s_(a,n)",
  "difference_shared_minus_main": {
    "anchored_high": -0.012157261784743412,
    "c_global": -0.0012790788369060335,
    "raw_high": -0.05613036639612545
  },
  "format_version": "1.8.4",
  "main": {
    "anchored_global_allocation": [
      32.280904048995566,
      14.719095951004434
    ],
    "c_global": 0.5932551303461266,
    "raw_allocation": [
      28.610737427323883,
      18.389262572676117
    ]
  },
  "population": 5761450,
  "shared_sector": {
    "anchored_global_allocation": [
      32.26874678721082,
      14.731253212789177
    ],
    "c_global": 0.5919760515092206,
    "raw_allocation": [
      28.554607060927758,
      18.445392939072242
    ]
  }
}


==> anc/repro_v1.9.9/reference_sensitivity/sector_prior_mean_shift.json <==
{
  "baseline_principal_census_control": {
    "maximum_absolute_H_difference": 3.178477925303014e-08,
    "mean_absolute_H_difference": 8.621263159162645e-11,
    "projected_c_difference": -3.022896313488592e-12
  },
  "calculation": {
    "active_pairs": 130844315,
    "count_max_error": 0,
    "grid_diagnostics": [
      {
        "gamma_maximum": -2.7577299550934606,
        "gamma_minimum": -557.6032593632094,
        "maximum_attained_mean_error": 1.0868461686186492e-10,
        "mean_ratio": 0.75,
        "projected_high_grid_points": 0,
        "projected_low_grid_points": 78
      },
      {
        "gamma_maximum": -1.0952585370191485,
        "gamma_minimum": -361.180275345077,
        "maximum_attained_mean_error": 2.2737367544323206e-12,
        "mean_ratio": 0.9,
        "projected_high_grid_points": 0,
        "projected_low_grid_points": 44
      },
      {
        "gamma_maximum": 0.0,
        "gamma_minimum": 0.0,
        "maximum_attained_mean_error": 0.0,
        "mean_ratio": 1.0,
        "projected_high_grid_points": 0,
        "projected_low_grid_points": 0
      },
      {
        "gamma_maximum": 399.37070121285785,
        "gamma_minimum": 1.120664394397203,
        "maximum_attained_mean_error": 3.865352482534945e-12,
        "mean_ratio": 1.1,
        "projected_high_grid_points": 15,
        "projected_low_grid_points": 0
      },
      {
        "gamma_maximum": 1062.579838676526,
        "gamma_minimum": 2.911864173383794,
        "maximum_attained_mean_error": 6.366462912410498e-12,
        "mean_ratio": 1.25,
        "projected_high_grid_points": 15,
        "projected_low_grid_points": 0
      }
    ],
    "large_modulus_audit": [
      {
        "max_abs": 3.935854756609292e-06,
        "mean_abs": 4.724589226174792e-07,
        "mean_ratio": 0.75,
        "n": 299,
        "p99_abs": 3.5612131135112605e-06
      },
      {
        "max_abs": 3.6638986115888894e-15,
        "mean_abs": 7.812593142406988e-16,
        "mean_ratio": 0.9,
        "n": 300,
        "p99_abs": 2.4524479669274493e-15
      },
      {
        "max_abs": 3.116864405461328e-15,
        "mean_abs": 7.1286580832123985e-16,
        "mean_ratio": 1.0,
        "n": 300,
        "p99_abs": 2.2231793229271485e-15
      },
      {
        "max_abs": 3.1415842149939976e-15,
        "mean_abs": 7.959795045489892e-16,
        "mean_ratio": 1.1,
        "n": 300,
        "p99_abs": 2.340136005980762e-15
      },
      {
        "max_abs": 3.664982813761375e-15,
        "mean_abs": 7.065921289190156e-16,
        "mean_ratio": 1.25,
        "n": 300,
        "p99_abs": 2.443958121815803e-15
      }
    ],
    "limit": 100000000,
    "mean_shift_audit": [
      {
        "gamma_maximum": -2.7577299550934606,
        "gamma_minimum": -557.6032593632094,
        "maximum_attained_mean_error": 1.0868461686186492e-10,
        "mean_ratio": 0.75,
        "projected_high_exponents": 0,
        "projected_low_exponents": 14
      },
      {
        "gamma_maximum": -1.0952585370191485,
        "gamma_minimum": -361.180275345077,
        "maximum_attained_mean_error": 2.2737367544323206e-12,
        "mean_ratio": 0.9,
        "projected_high_exponents": 0,
        "projected_low_exponents": 8
      },
      {
        "gamma_maximum": 0.0,
        "gamma_minimum": 0.0,
        "maximum_attained_mean_error": 0.0,
        "mean_ratio": 1.0,
        "projected_high_exponents": 0,
        "projected_low_exponents": 0
      },
      {
        "gamma_maximum": 399.37070121285785,
        "gamma_minimum": 1.120664394397203,
        "maximum_attained_mean_error": 3.865352482534945e-12,
        "mean_ratio": 1.1,
        "projected_high_exponents": 2,
        "projected_low_exponents": 0
      },
      {
        "gamma_maximum": 1062.579838676526,
        "gamma_minimum": 2.911864173383794,
        "maximum_attained_mean_error": 6.366462912410498e-12,
        "mean_ratio": 1.25,
        "projected_high_exponents": 2,
        "projected_low_exponents": 0
      }
    ],
    "prime_exponents_from_13": 5761450,
    "progression_checks": 1162580232,
    "radius_grid_points": 3935,
    "small_cutoff": 20000,
    "small_grid_audit": [
      {
        "max_abs": 4.879654202927242e-07,
        "mean_abs": 6.793104235363704e-09,
        "mean_ratio": 0.75,
        "n": 300,
        "p99_abs": 1.2266665545990164e-07
      },
      {
        "max_abs": 3.2484951528743977e-07,
        "mean_abs": 2.7050235552073904e-09,
        "mean_ratio": 0.9,
        "n": 300,
        "p99_abs": 6.92933243007232e-08
      },
      {
        "max_abs": 5.152570903277365e-07,
        "mean_abs": 3.967319166809276e-09,
        "mean_ratio": 1.0,
        "n": 300,
        "p99_abs": 1.0095250562613935e-07
      },
      {
        "max_abs": 3.802228007998565e-07,
        "mean_abs": 2.335174187192169e-09,
        "mean_ratio": 1.1,
        "n": 300,
        "p99_abs": 4.5918832816127324e-08
      },
      {
        "max_abs": 1.3442455948364795e-07,
        "mean_abs": 7.477180850636496e-10,
        "mean_ratio": 1.25,
        "n": 300,
        "p99_abs": 8.087487901597954e-09
      }
    ],
    "wall_seconds": 623.355263206
  },
  "definition": "w_n(r) proportional to n^gamma(p,r) w_n, with E_r[n]=r E_0[n] whenever feasible",
  "format_version": "1.8.4",
  "mean_shift_full_1e8": [
    {
      "anchored_allocation": [
        29.645238329462387,
        17.354761670537613
      ],
      "anchored_kernel_minimum": 3.4425653713602835,
      "c_through_origin": 0.35519849732545905,
      "mean_ratio": 0.75,
      "raw_allocation": [
        27.698979864153067,
        19.301020135846933
      ]
    },
    {
      "anchored_allocation": [
        32.06794813055564,
        14.932051869444358
      ],
      "anchored_kernel_minimum": 3.629238524095897,
      "c_through_origin": 0.5711289817423392,
      "mean_ratio": 0.9,
      "raw_allocation": [
        28.45841091203009,
        18.54158908796991
      ]
    },
    {
      "anchored_allocation": [
        32.280904048966875,
        14.719095951033125
      ],
      "anchored_kernel_minimum": 3.6483667075404704,
      "c_through_origin": 0.5932551303431053,
      "mean_ratio": 1.0,
      "raw_allocation": [
        28.61073742743735,
        18.38926257256265
      ]
    },
    {
      "anchored_allocation": [
        32.47204812926903,
        14.527951870730973
      ],
      "anchored_kernel_minimum": 3.6659773032232565,
      "c_through_origin": 0.613625839258273,
      "mean_ratio": 1.1,
      "raw_allocation": [
        28.746394268725336,
        18.253605731274664
      ]
    },
    {
      "anchored_allocation": [
        32.72557239048166,
        14.27442760951834
      ],
      "anchored_kernel_minimum": 3.690007083422198,
      "c_through_origin": 0.6414218131449813,
      "mean_ratio": 1.25,
      "raw_allocation": [
        28.931078409852255,
        18.068921590147745
      ]
    }
  ],
  "question": "Is the structural redistribution finely tuned to the cross-sector center of mass?",
  "support_boundary_rule": "project an infeasible requested mean to the nearest endpoint of the finite n-support"
}


==> anc/repro_v1.9.9/reference_sensitivity/sector_prior_sensitivity.json <==
{
  "alpha_calculation": {
    "active_pairs": 130844315,
    "count_max_error": 0,
    "cumulant_audit": [
      {
        "alpha": 0.0,
        "max_abs": 2.6290081223123707e-13,
        "mean_abs": 1.6620819304202783e-14,
        "n": 300,
        "p99_abs": 2.000666299295515e-13
      },
      {
        "alpha": 0.25,
        "max_abs": 1.0125233984581428e-13,
        "mean_abs": 6.4833533507113736e-15,
        "n": 300,
        "p99_abs": 6.668443575108534e-14
      },
      {
        "alpha": 0.5,
        "max_abs": 1.7985612998927536e-14,
        "mean_abs": 1.7160087008768107e-15,
        "n": 300,
        "p99_abs": 1.0920153670213003e-14
      },
      {
        "alpha": 0.75,
        "max_abs": 5.658667978636345e-15,
        "mean_abs": 9.072368191261639e-16,
        "n": 300,
        "p99_abs": 3.111155809972647e-15
      },
      {
        "alpha": 1.0,
        "max_abs": 3.998700242452413e-15,
        "mean_abs": 7.789127958075793e-16,
        "n": 300,
        "p99_abs": 2.8899755852296284e-15
      }
    ],
    "limit": 100000000,
    "prime_exponents_from_13": 5761450,
    "progression_checks": 1162580232,
    "radius_grid_points": 3935,
    "small_cutoff": 10000,
    "small_grid_audit": [
      {
        "alpha": 0.0,
        "max_abs": 5.415735160330115e-05,
        "mean_abs": 3.8490361330467684e-07,
        "n": 300,
        "p99_abs": 7.421774067288798e-06
      },
      {
        "alpha": 0.25,
        "max_abs": 8.917659288343316e-06,
        "mean_abs": 5.386255618266186e-07,
        "n": 300,
        "p99_abs": 6.582992983883426e-06
      },
      {
        "alpha": 0.5,
        "max_abs": 4.901802795664878e-06,
        "mean_abs": 1.3739599171604575e-07,
        "n": 300,
        "p99_abs": 1.4853048488472284e-06
      },
      {
        "alpha": 0.75,
        "max_abs": 1.8743743908089527e-06,
        "mean_abs": 3.395581868531154e-08,
        "n": 300,
        "p99_abs": 7.403643932057942e-07
      },
      {
        "alpha": 1.0,
        "max_abs": 5.427962586068702e-07,
        "mean_abs": 5.042198766656153e-09,
        "n": 300,
        "p99_abs": 1.1832738611161624e-07
      }
    ],
    "wall_seconds": 519.7899268210003
  },
  "alpha_definition": "w_n(alpha) proportional to (R_p-n)^(n-1)/((n-1)! (n!)^alpha)",
  "alpha_finite_range_control_1e5": [
    {
      "alpha": 0.0,
      "anchored_allocation": [
        16.97994657116634,
        7.020053428833659
      ],
      "anchored_kernel_minimum": 3.6773604779976905,
      "c_through_origin": 1.0429538047279567,
      "raw_allocation": [
        14.8563066359952,
        9.1436933640048
      ]
    },
    {
      "alpha": 0.25,
      "anchored_allocation": [
        16.209174358944736,
        7.790825641055264
      ],
      "anchored_kernel_minimum": 3.797546038374995,
      "c_through_origin": 0.7658153764204162,
      "raw_allocation": [
        14.459507945028655,
        9.540492054971345
      ]
    },
    {
      "alpha": 0.5,
      "anchored_allocation": [
        15.379628677908345,
        8.620371322091655
      ],
      "anchored_kernel_minimum": 3.6005396223600648,
      "c_through_origin": 0.5379320936883429,
      "raw_allocation": [
        14.052557155284882,
        9.947442844715118
      ]
    },
    {
      "alpha": 0.75,
      "anchored_allocation": [
        14.725453633604642,
        9.274546366395358
      ],
      "anchored_kernel_minimum": 3.476182272465847,
      "c_through_origin": 0.39408418406692386,
      "raw_allocation": [
        13.72025075152991,
        10.27974924847009
      ]
    },
    {
      "alpha": 1.0,
      "anchored_allocation": [
        14.242446338162017,
        9.757553661837983
      ],
      "anchored_kernel_minimum": 3.397549693821773,
      "c_through_origin": 0.303127500962037,
      "raw_allocation": [
        13.467144430326362,
        10.532855569673638
      ]
    }
  ],
  "alpha_full_1e8": [
    {
      "alpha": 0.0,
      "anchored_allocation": null,
      "anchored_kernel_minimum": -24.862777920847282,
      "c_through_origin": 3.0014867585671876,
      "raw_allocation": [
        33.23066733210527,
        13.76933266789473
      ]
    },
    {
      "alpha": 0.25,
      "anchored_allocation": null,
      "anchored_kernel_minimum": -9.376072829703666,
      "c_through_origin": 1.927562576398617,
      "raw_allocation": [
        32.084665238634216,
        14.915334761365784
      ]
    },
    {
      "alpha": 0.5,
      "anchored_allocation": [
        36.58924167558741,
        10.41075832441259
      ],
      "anchored_kernel_minimum": 0.8929983276623581,
      "c_through_origin": 1.2154547536305662,
      "raw_allocation": [
        30.7572182846707,
        16.2427817153293
      ]
    },
    {
      "alpha": 0.75,
      "anchored_allocation": [
        34.22293359238542,
        12.777066407614583
      ],
      "anchored_kernel_minimum": 3.8497314212203735,
      "c_through_origin": 0.8261797878644253,
      "raw_allocation": [
        29.589003762230373,
        17.410996237769627
      ]
    },
    {
      "alpha": 1.0,
      "anchored_allocation": [
        32.280904048966875,
        14.719095951033125
      ],
      "anchored_kernel_minimum": 3.648366707540471,
      "c_through_origin": 0.5932551303431058,
      "raw_allocation": [
        28.610737427437236,
        18.389262572562764
      ]
    }
  ],
  "alpha_one_principal_census_control": {
    "maximum_absolute_H_difference": 3.178477925303014e-08,
    "mean_absolute_H_difference": 8.620071112813834e-11,
    "projected_c_difference": -3.0222886337347527e-12
  },
  "format_version": "1.8.4",
  "gamma_calculation": {
    "active_pairs": 1188787,
    "count_max_error": 0,
    "cumulant_audit": [
      {
        "gamma": -1.0,
        "max_abs": 2.4439001169995755e-15,
        "mean_abs": 4.1711254314518347e-16,
        "n": 300,
        "p99_abs": 1.3392412179236146e-15
      },
      {
        "gamma": -0.5,
        "max_abs": 1.5621184901171148e-15,
        "mean_abs": 4.0266934390441786e-16,
        "n": 300,
        "p99_abs": 1.2256168302471337e-15
      },
      {
        "gamma": 0.0,
        "max_abs": 1.7802599672211983e-15,
        "mean_abs": 4.14960943933886e-16,
        "n": 300,
        "p99_abs": 1.4440293578943386e-15
      },
      {
        "gamma": 0.5,
        "max_abs": 1.672273430841642e-15,
        "mean_abs": 4.239886436732676e-16,
        "n": 300,
        "p99_abs": 1.4454800204011243e-15
      },
      {
        "gamma": 1.0,
        "max_abs": 1.4461088576611658e-15,
        "mean_abs": 4.2375608230726947e-16,
        "n": 300,
        "p99_abs": 1.335763097354281e-15
      }
    ],
    "limit": 1000000,
    "prime_exponents_from_13": 78493,
    "progression_checks": 7908559,
    "radius_grid_points": 1968,
    "small_cutoff": 10000,
    "small_grid_audit": [
      {
        "gamma": -1.0,
        "max_abs": 5.648599440188917e-06,
        "mean_abs": 4.8893667587723324e-08,
        "n": 300,
        "p99_abs": 1.689434788287864e-06
      },
      {
        "gamma": -0.5,
        "max_abs": 2.8518345476236107e-06,
        "mean_abs": 1.621419211281654e-08,
        "n": 300,
        "p99_abs": 9.628731793664712e-08
      },
      {
        "gamma": 0.0,
        "max_abs": 2.468634441310513e-07,
        "mean_abs": 1.6604085222417588e-09,
        "n": 300,
        "p99_abs": 2.0781076639497405e-08
      },
      {
        "gamma": 0.5,
        "max_abs": 1.2179817177049301e-06,
        "mean_abs": 1.1316116020892765e-08,
        "n": 300,
        "p99_abs": 5.138213722588589e-07
      },
      {
        "gamma": 1.0,
        "max_abs": 3.672702025614427e-06,
        "mean_abs": 2.850325652219588e-08,
        "n": 300,
        "p99_abs": 4.677052078383371e-07
      }
    ],
    "wall_seconds": 15.381515622000734
  },
  "gamma_definition": "w_n(gamma) proportional to n^gamma w_n(alpha=1)",
  "gamma_local_tilt_1e6": [
    {
      "anchored_allocation": [
        17.94978043288783,
        11.050219567112169
      ],
      "anchored_kernel_minimum": 3.4673578936258003,
      "c_through_origin": 0.38387675804081467,
      "gamma": -1.0,
      "raw_allocation": [
        16.55770048623679,
        12.44229951376321
      ]
    },
    {
      "anchored_allocation": [
        17.951986370805038,
        11.048013629194962
      ],
      "anchored_kernel_minimum": 3.467649360129514,
      "c_through_origin": 0.3842139061653087,
      "gamma": -0.5,
      "raw_allocation": [
        16.567057679684957,
        12.432942320315043
      ]
    },
    {
      "anchored_allocation": [
        17.954180678708816,
        11.045819321291184
      ],
      "anchored_kernel_minimum": 3.4679394221152027,
      "c_through_origin": 0.3845494296413033,
      "gamma": 0.0,
      "raw_allocation": [
        16.576023632128297,
        12.423976367871703
      ]
    },
    {
      "anchored_allocation": [
        17.956363623302927,
        11.043636376697073
      ],
      "anchored_kernel_minimum": 3.4682281128557073,
      "c_through_origin": 0.3848833669564997,
      "gamma": 0.5,
      "raw_allocation": [
        16.584624131706452,
        12.415375868293548
      ]
    },
    {
      "anchored_allocation": [
        17.958535456110457,
        11.041464543889543
      ],
      "anchored_kernel_minimum": 3.468515463686751,
      "c_through_origin": 0.3852157543578776,
      "gamma": 1.0,
      "raw_allocation": [
        16.592890379764604,
        12.407109620235396
      ]
    }
  ],
  "question": "Is the high-S redistribution an artifact of the fully unordered cross-sector prior?"
}


==> anc/repro_v1.9.9/reference_sensitivity/universal_modulus_sensitivity.json <==
{
  "definition": "remove the a=3 term from H before global projection",
  "format_version": "1.8.4",
  "main": {
    "anchored_global_allocation": [
      32.280904048995566,
      14.719095951004434
    ],
    "c_global": 0.5932551303461266
  },
  "population": 5761450,
  "without_a3": {
    "anchored_global_allocation": [
      32.18866759406083,
      14.811332405939169
    ],
    "c_global": 0.5835994184544251
  }
}


==> anc/repro_v1.9.9/reference_v10/alignment_controls.json <==
{
  "population": 5761450,
  "seed": 20261009,
  "replicates": 100,
  "active_pairs_small": 41125842,
  "baseline": {
    "higher_allocation": 23.554441364482457,
    "lower_allocation": 23.445558635517543,
    "rows": [
      {
        "interval": "[13,1e3)",
        "baseline": 5.049434626472723,
        "allocation": 5.049434626472723,
        "share": 0.5049434626472723
      },
      {
        "interval": "[1e3,1e4)",
        "baseline": 4.005386193474362,
        "allocation": 4.005386193474362,
        "share": 0.5006732741842953
      },
      {
        "interval": "[1e4,1e5)",
        "baseline": 2.9996954980859876,
        "allocation": 2.9996954980859876,
        "share": 0.4999492496809979
      },
      {
        "interval": "[1e5,1e6)",
        "baseline": 2.4999244548508024,
        "allocation": 2.4999244548508024,
        "share": 0.49998489097016047
      },
      {
        "interval": "[1e6,1e7)",
        "baseline": 2.500001166615701,
        "allocation": 2.500001166615701,
        "share": 0.5000002333231401
      },
      {
        "interval": "[1e7,1e8)",
        "baseline": 6.499999424982882,
        "allocation": 6.499999424982882,
        "share": 0.499999955767914
      }
    ]
  },
  "aligned": {
    "higher_allocation": 28.470979154969683,
    "lower_allocation": 18.529020845030317,
    "rows": [
      {
        "interval": "[13,1e3)",
        "baseline": 5.049434626472723,
        "allocation": 5.40347362665055,
        "share": 0.540347362665055
      },
      {
        "interval": "[1e3,1e4)",
        "baseline": 4.005386193474362,
        "allocation": 4.514088154513841,
        "share": 0.5642610193142301
      },
      {
        "interval": "[1e4,1e5)",
        "baseline": 2.9996954980859876,
        "allocation": 3.542697368355128,
        "share": 0.5904495613925214
      },
      {
        "interval": "[1e5,1e6)",
        "baseline": 2.4999244548508024,
        "allocation": 3.099596846174983,
        "share": 0.6199193692349966
      },
      {
        "interval": "[1e6,1e7)",
        "baseline": 2.500001166615701,
        "allocation": 3.238918522431859,
        "share": 0.6477837044863718
      },
      {
        "interval": "[1e7,1e8)",
        "baseline": 6.499999424982882,
        "allocation": 8.67220463684332,
        "share": 0.6670926643725631
      }
    ]
  },
  "borrowed": {
    "256": {
      "replicates": 100,
      "mean": 23.577560503740624,
      "sd": 0.05713227139358134,
      "minimum": 23.37880910627962,
      "maximum": 23.68460061661542,
      "q025": 23.481415946287584,
      "q975": 23.671188613869255
    },
    "1024": {
      "replicates": 100,
      "mean": 23.56697414275264,
      "sd": 0.059845032233494654,
      "minimum": 23.42532513946998,
      "maximum": 23.72338551162222,
      "q025": 23.46227568127613,
      "q975": 23.68337772895606
    },
    "4096": {
      "replicates": 100,
      "mean": 23.572186637869244,
      "sd": 0.061838612573272896,
      "minimum": 23.416918140344677,
      "maximum": 23.699608105292704,
      "q025": 23.44691059908586,
      "q975": 23.67367324026626
    }
  },
  "shifted_under_original_S": {
    "higher_allocation": 20.63255859981659,
    "lower_allocation": 26.36744140018341,
    "rows": [
      {
        "interval": "[13,1e3)",
        "baseline": 5.049434626472723,
        "allocation": 4.835310901008883,
        "share": 0.4835310901008883
      },
      {
        "interval": "[1e3,1e4)",
        "baseline": 4.005386193474362,
        "allocation": 3.60825193411921,
        "share": 0.45103149176490126
      },
      {
        "interval": "[1e4,1e5)",
        "baseline": 2.9996954980859876,
        "allocation": 2.6353118810356078,
        "share": 0.4392186468392679
      },
      {
        "interval": "[1e5,1e6)",
        "baseline": 2.4999244548508024,
        "allocation": 2.137193175325277,
        "share": 0.42743863506505536
      },
      {
        "interval": "[1e6,1e7)",
        "baseline": 2.500001166615701,
        "allocation": 2.0826003064934766,
        "share": 0.41652006129869534
      },
      {
        "interval": "[1e7,1e8)",
        "baseline": 6.499999424982882,
        "allocation": 5.3338904018341395,
        "share": 0.41029926167954917
      }
    ]
  },
  "shifted_under_S_plus": {
    "higher_allocation": 28.431883538128133,
    "lower_allocation": 18.568116461871867,
    "rows": [
      {
        "interval": "[13,1e3)",
        "baseline": 5.00156301190072,
        "allocation": 5.312476048564035,
        "share": 0.5312476048564034
      },
      {
        "interval": "[1e3,1e4)",
        "baseline": 4.002058054037152,
        "allocation": 4.530552244137462,
        "share": 0.5663190305171828
      },
      {
        "interval": "[1e4,1e5)",
        "baseline": 3.000068926593935,
        "allocation": 3.5590505964904704,
        "share": 0.5931750994150784
      },
      {
        "interval": "[1e5,1e6)",
        "baseline": 2.4999613932254094,
        "allocation": 3.1069851465816574,
        "share": 0.6213970293163315
      },
      {
        "interval": "[1e6,1e7)",
        "baseline": 2.500000940815032,
        "allocation": 3.2431243977773043,
        "share": 0.6486248795554609
      },
      {
        "interval": "[1e7,1e8)",
        "baseline": 6.4999995371427675,
        "allocation": 8.679695104577204,
        "share": 0.6676688541982465
      }
    ]
  },
  "validation": {
    "primary_high": 32,
    "max_aligned_score_error": 0.0
  },
  "design": {
    "moduli": "odd prime a < min(1000,p)",
    "donors": "same prime population, within disjoint rank blocks separately in each of six intervals",
    "bijections": "j -> (A*j+B) mod block length, gcd(A,length)=1; PCG64/SeedSequence",
    "recipient_response": "release 1.8.8 identity-target response at recipient p; recipient cutoff a<p retained",
    "shifted_family": "ord_a(2) divides p+1; retains the same identity-target response as an alignment control, not a realized-target law",
    "shifted_statistic": "S_plus(p)=log(tau(p+1))/log(log(p))",
    "inference": "mass-share allocations and descriptive permutation summaries, no confirmatory significance"
  },
  "old_record_status": "The original seed was not archived. These are newly frozen reconstructions under the stated design; unexecuted resolution/residual/shift-sweep records remain provenance only.",
  "source_hashes": {
    "structural_model.py": "e283bc232c6bade225f5da578484b3786e763082d6014e3023bf9703f2b88cef",
    "build_structural_census.py": "dc1629b1cc97f6281e35f77e7a72b2954110b038a1e2e6c1d790ee5aef3b7f16",
    "wagstaff_randomization.py": "82846b5b9ee234dd4da961bd0df6411b679614d26ee833994ec5f36f988e893d"
  },
  "script_hash": "8f88f81bafefb2228f38e7a2e7c65b9fd2c807c71f8d5c70c665f4239c3bdab1",
  "elapsed_seconds": 115.50930404663086
}


==> anc/repro_v1.9.9/reference_v10/all_target_audit_summary.json <==
{
  "population": 5761450,
  "minimum_p": 13,
  "maximum_p": 99999989,
  "observed_high": 32,
  "theta": 0.5932551303460881,
  "active_pairs": 130844312,
  "active_pairs_including_p_below_13": 130844315,
  "progression_checks": 1162580232,
  "target_term_bound": {
    "R_min": 1186.4858127996235,
    "small_modulus_sum": 1.093626335629783e-07,
    "tail_bound": 1.157047872931083e-17,
    "uniform_abs_log_score_bound": 1.0936263357454878e-07,
    "scope": "Omitted target term only; interpolation/cumulant errors separate"
  },
  "direct_target_audits": [
    {
      "p": 10007,
      "exact_minus_generic": 2.528703575421787e-07
    },
    {
      "p": 20011,
      "exact_minus_generic": 8.56999804454972e-10
    },
    {
      "p": 50021,
      "exact_minus_generic": 7.531752999057062e-13
    },
    {
      "p": 99991,
      "exact_minus_generic": 4.263256414560601e-13
    }
  ],
  "scores": {
    "baseline": {
      "name": "baseline",
      "higher_allocation": 23.554441364482457,
      "lower_allocation": 23.445558635517543,
      "rows": [
        {
          "label": "[13,1e3)",
          "cases": 10,
          "base_share": 0.5049434626472723,
          "score_total": 0.0,
          "raw_contrast": 0.0,
          "denominator": 4.078867562907481,
          "share": 0.5049434626472723,
          "allocation": 5.049434626472723
        },
        {
          "label": "[1e3,1e4)",
          "cases": 8,
          "base_share": 0.5006732741842953,
          "score_total": 0.0,
          "raw_contrast": 0.0,
          "denominator": 2.2813531288940747,
          "share": 0.5006732741842953,
          "allocation": 4.005386193474362
        },
        {
          "label": "[1e4,1e5)",
          "cases": 6,
          "base_share": 0.4999492496809979,
          "score_total": 0.0,
          "raw_contrast": 0.0,
          "denominator": 2.293431349629738,
          "share": 0.4999492496809979,
          "allocation": 2.9996954980859876
        },
        {
          "label": "[1e5,1e6)",
          "cases": 5,
          "base_share": 0.49998489097016047,
          "score_total": 0.0,
          "raw_contrast": 0.0,
          "denominator": 2.299290442322339,
          "share": 0.49998489097016047,
          "allocation": 2.4999244548508024
        },
        {
          "label": "[1e6,1e7)",
          "cases": 5,
          "base_share": 0.5000002333231401,
          "score_total": 0.0,
          "raw_contrast": 0.0,
          "denominator": 2.3021150095618776,
          "share": 0.5000002333231401,
          "allocation": 2.500001166615701
        },
        {
          "label": "[1e7,1e8)",
          "cases": 13,
          "base_share": 0.499999955767914,
          "score_total": 0.0,
          "raw_contrast": 0.0,
          "denominator": 2.3024815734455024,
          "share": 0.499999955767914,
          "allocation": 6.499999424982882
        }
      ]
    },
    "identity": {
      "name": "identity",
      "higher_allocation": 28.610737427323876,
      "lower_allocation": 18.389262572676124,
      "rows": [
        {
          "label": "[13,1e3)",
          "cases": 10,
          "base_share": 0.5049434626472723,
          "score_total": 1.2684981551528112,
          "raw_contrast": 0.1893176012407246,
          "denominator": 5.347365718060292,
          "share": 0.5403473626650549,
          "allocation": 5.403473626650549
        },
        {
          "label": "[1e3,1e4)",
          "cases": 8,
          "base_share": 0.5006732741842953,
          "score_total": 0.9868658994603816,
          "raw_contrast": 0.20857125231159812,
          "denominator": 3.2682190283544563,
          "share": 0.5644912895933217,
          "allocation": 4.515930316746574
        },
        {
          "label": "[1e4,1e5)",
          "cases": 6,
          "base_share": 0.4999492496809979,
          "score_total": 1.338155196148912,
          "raw_contrast": 0.3317121345879869,
          "denominator": 3.6315865457786503,
          "share": 0.5912900811348341,
          "allocation": 3.5477404868090043
        },
        {
          "label": "[1e5,1e6)",
          "cases": 5,
          "base_share": 0.49998489097016047,
          "score_total": 1.74596905428045,
          "raw_contrast": 0.49267599462095046,
          "denominator": 4.045259496602789,
          "share": 0.6217758403603542,
          "allocation": 3.108879201801771
        },
        {
          "label": "[1e6,1e7)",
          "cases": 5,
          "base_share": 0.5000002333231401,
          "score_total": 2.222094151365798,
          "raw_contrast": 0.6864030266905585,
          "denominator": 4.5242091609276756,
          "share": 0.6517180258201196,
          "allocation": 3.258590129100598
        },
        {
          "label": "[1e7,1e8)",
          "cases": 13,
          "base_share": 0.499999955767914,
          "score_total": 2.7720365343902897,
          "raw_contrast": 0.8884795136783323,
          "denominator": 5.074518107835792,
          "share": 0.6750864358627217,
          "allocation": 8.776123666215382
        }
      ]
    },
    "all_generic": {
      "name": "all_generic",
      "higher_allocation": 22.903389023002745,
      "lower_allocation": 24.096610976997255,
      "rows": [
        {
          "label": "[13,1e3)",
          "cases": 10,
          "base_share": 0.5049434626472723,
          "score_total": 2.766913194301765,
          "raw_contrast": -0.23845829805139163,
          "denominator": 6.845780757209246,
          "share": 0.47011057703371056,
          "allocation": 4.701105770337105
        },
        {
          "label": "[1e3,1e4)",
          "cases": 8,
          "base_share": 0.5006732741842953,
          "score_total": 5.631451249980273,
          "raw_contrast": -0.04530642392402395,
          "denominator": 7.912804378874348,
          "share": 0.4949475640877607,
          "allocation": 3.9595805127020856
        },
        {
          "label": "[1e4,1e5)",
          "cases": 6,
          "base_share": 0.4999492496809979,
          "score_total": 13.6548254234431,
          "raw_contrast": -0.20981147914622955,
          "denominator": 15.948256773072838,
          "share": 0.486793487133929,
          "allocation": 2.920760922803574
        },
        {
          "label": "[1e5,1e6)",
          "cases": 5,
          "base_share": 0.49998489097016047,
          "score_total": 32.753618867145775,
          "raw_contrast": -0.35817423489135436,
          "denominator": 35.05290930946811,
          "share": 0.4897667880523919,
          "allocation": 2.4488339402619594
        },
        {
          "label": "[1e6,1e7)",
          "cases": 5,
          "base_share": 0.5000002333231401,
          "score_total": 79.86555375931195,
          "raw_contrast": -0.10500135564791435,
          "denominator": 82.16766876887382,
          "share": 0.49872234194297616,
          "allocation": 2.4936117097148807
        },
        {
          "label": "[1e7,1e8)",
          "cases": 13,
          "base_share": 0.499999955767914,
          "score_total": 198.89113400298368,
          "raw_contrast": -1.8649604711898604,
          "denominator": 201.19361557642918,
          "share": 0.49073047439870326,
          "allocation": 6.3794961671831425
        }
      ]
    },
    "all_realized": {
      "name": "all_realized",
      "higher_allocation": 23.04133934265188,
      "lower_allocation": 23.95866065734812,
      "rows": [
        {
          "label": "[13,1e3)",
          "cases": 10,
          "base_share": 0.5049434626472723,
          "score_total": 2.978588212922183,
          "raw_contrast": -0.14850270621256567,
          "denominator": 7.0574557758296645,
          "share": 0.48390150206975696,
          "allocation": 4.83901502069757
        },
        {
          "label": "[1e3,1e4)",
          "cases": 8,
          "base_share": 0.5006732741842953,
          "score_total": 5.631778771620026,
          "raw_contrast": -0.045267676012529456,
          "denominator": 7.9131319005141005,
          "share": 0.4949526977321843,
          "allocation": 3.9596215818574745
        },
        {
          "label": "[1e4,1e5)",
          "cases": 6,
          "base_share": 0.4999492496809979,
          "score_total": 13.654825429310309,
          "raw_contrast": -0.2098114788691472,
          "denominator": 15.948256778940047,
          "share": 0.48679348715614273,
          "allocation": 2.9207609229368563
        },
        {
          "label": "[1e5,1e6)",
          "cases": 5,
          "base_share": 0.49998489097016047,
          "score_total": 32.753618867145775,
          "raw_contrast": -0.35817423489135436,
          "denominator": 35.05290930946811,
          "share": 0.4897667880523919,
          "allocation": 2.4488339402619594
        },
        {
          "label": "[1e6,1e7)",
          "cases": 5,
          "base_share": 0.5000002333231401,
          "score_total": 79.86555375931195,
          "raw_contrast": -0.10500135564791435,
          "denominator": 82.16766876887382,
          "share": 0.49872234194297616,
          "allocation": 2.4936117097148807
        },
        {
          "label": "[1e7,1e8)",
          "cases": 13,
          "base_share": 0.499999955767914,
          "score_total": 198.89113400298368,
          "raw_contrast": -1.8649604711898604,
          "denominator": 201.19361557642918,
          "share": 0.49073047439870326,
          "allocation": 6.3794961671831425
        }
      ]
    },
    "complement": {
      "name": "complement",
      "higher_allocation": 22.09767910456958,
      "lower_allocation": 24.90232089543042,
      "rows": [
        {
          "label": "[13,1e3)",
          "cases": 10,
          "base_share": 0.5049434626472723,
          "score_total": 1.7100900577693716,
          "raw_contrast": -0.33782030745329017,
          "denominator": 5.788957620676853,
          "share": 0.4465874805190439,
          "allocation": 4.465874805190439
        },
        {
          "label": "[1e3,1e4)",
          "cases": 8,
          "base_share": 0.5006732741842953,
          "score_total": 4.644912872159645,
          "raw_contrast": -0.2538389283241278,
          "denominator": 6.926266001053719,
          "share": 0.46402453324862947,
          "allocation": 3.7121962659890357
        },
        {
          "label": "[1e4,1e5)",
          "cases": 6,
          "base_share": 0.4999492496809979,
          "score_total": 12.316670233161398,
          "raw_contrast": -0.5415236134571346,
          "denominator": 14.610101582791136,
          "share": 0.4628842361088143,
          "allocation": 2.7773054166528857
        },
        {
          "label": "[1e5,1e6)",
          "cases": 5,
          "base_share": 0.49998489097016047,
          "score_total": 31.007649812865324,
          "raw_contrast": -0.8508502295123019,
          "denominator": 33.30694025518766,
          "share": 0.4744391571683358,
          "allocation": 2.372195785841679
        },
        {
          "label": "[1e6,1e7)",
          "cases": 5,
          "base_share": 0.5000002333231401,
          "score_total": 77.6434596079462,
          "raw_contrast": -0.7914043823385128,
          "denominator": 79.94557461750807,
          "share": 0.4901009438862337,
          "allocation": 2.4505047194311684
        },
        {
          "label": "[1e7,1e8)",
          "cases": 13,
          "base_share": 0.499999955767914,
          "score_total": 196.11909746859305,
          "raw_contrast": -2.7534399848680806,
          "denominator": 198.42157904203856,
          "share": 0.486123239343413,
          "allocation": 6.319602111464369
        }
      ]
    },
    "identity_small1000": {
      "name": "identity_small1000",
      "higher_allocation": 28.470979154969676,
      "lower_allocation": 18.529020845030324,
      "rows": [
        {
          "label": "[13,1e3)",
          "cases": 10,
          "base_share": 0.5049434626472723,
          "score_total": 1.2684981551528112,
          "raw_contrast": 0.1893176012407246,
          "denominator": 5.347365718060292,
          "share": 0.5403473626650549,
          "allocation": 5.403473626650549
        },
        {
          "label": "[1e3,1e4)",
          "cases": 8,
          "base_share": 0.5006732741842953,
          "score_total": 0.9841642638077033,
          "raw_contrast": 0.20764688768448963,
          "denominator": 3.2655173927017778,
          "share": 0.56426101931423,
          "allocation": 4.51408815451384
        },
        {
          "label": "[1e4,1e5)",
          "cases": 6,
          "base_share": 0.4999492496809979,
          "score_total": 1.3272654771533732,
          "raw_contrast": 0.3276741914367949,
          "denominator": 3.620696826783111,
          "share": 0.5904495613925212,
          "allocation": 3.5426973683551273
        },
        {
          "label": "[1e5,1e6)",
          "cases": 5,
          "base_share": 0.49998489097016047,
          "score_total": 1.7178507964485261,
          "raw_contrast": 0.48179373858814123,
          "denominator": 4.017141238770865,
          "share": 0.6199193692349966,
          "allocation": 3.099596846174983
        },
        {
          "label": "[1e6,1e7)",
          "cases": 5,
          "base_share": 0.5000002333231401,
          "score_total": 2.150879659626085,
          "raw_contrast": 0.6580790092839621,
          "denominator": 4.452994669187962,
          "share": 0.6477837044863715,
          "allocation": 3.2389185224318573
        },
        {
          "label": "[1e7,1e8)",
          "cases": 13,
          "base_share": 0.499999955767914,
          "score_total": 2.588041187597155,
          "raw_contrast": 0.8171706946353059,
          "denominator": 4.890522761042657,
          "share": 0.6670926643725633,
          "allocation": 8.672204636843324
        }
      ]
    },
    "all_realized_small1000": {
      "name": "all_realized_small1000",
      "higher_allocation": 23.13816233751341,
      "lower_allocation": 23.86183766248659,
      "rows": [
        {
          "label": "[13,1e3)",
          "cases": 10,
          "base_share": 0.5049434626472723,
          "score_total": 2.978588212922183,
          "raw_contrast": -0.14850270621256567,
          "denominator": 7.0574557758296645,
          "share": 0.48390150206975696,
          "allocation": 4.83901502069757
        },
        {
          "label": "[1e3,1e4)",
          "cases": 8,
          "base_share": 0.5006732741842953,
          "score_total": 4.955257029442809,
          "raw_contrast": -0.03525820964966675,
          "denominator": 7.236610158336884,
          "share": 0.4958010745109375,
          "allocation": 3.9664085960875
        },
        {
          "label": "[1e4,1e5)",
          "cases": 6,
          "base_share": 0.4999492496809979,
          "score_total": 9.67760366028862,
          "raw_contrast": -0.11598276480189895,
          "denominator": 11.971035009918358,
          "share": 0.4902606333912783,
          "allocation": 2.94156380034767
        },
        {
          "label": "[1e5,1e6)",
          "cases": 5,
          "base_share": 0.49998489097016047,
          "score_total": 18.440802563553394,
          "raw_contrast": -0.1580466671084455,
          "denominator": 20.740093005875732,
          "share": 0.4923645458220616,
          "allocation": 2.461822729110308
        },
        {
          "label": "[1e6,1e7)",
          "cases": 5,
          "base_share": 0.5000002333231401,
          "score_total": 34.27651414302869,
          "raw_contrast": -0.0406493625790354,
          "denominator": 36.57862915259057,
          "share": 0.4988889461174479,
          "allocation": 2.4944447305872393
        },
        {
          "label": "[1e7,1e8)",
          "cases": 13,
          "base_share": 0.499999955767914,
          "score_total": 59.990433035801686,
          "raw_contrast": -0.31190524414407506,
          "denominator": 62.29291460924719,
          "share": 0.49499288159100957,
          "allocation": 6.4349074606831245
        }
      ]
    }
  },
  "numerical_audit": {
    "generic_direct_points": 24,
    "generic_direct_max_abs": 4.0491048849844447e-05,
    "generic_direct_errors": [
      {
        "p": 13,
        "direct_minus_grid": 0.0
      },
      {
        "p": 29,
        "direct_minus_grid": 0.0
      },
      {
        "p": 53,
        "direct_minus_grid": 0.0
      },
      {
        "p": 103,
        "direct_minus_grid": 0.0
      },
      {
        "p": 211,
        "direct_minus_grid": 0.0
      },
      {
        "p": 409,
        "direct_minus_grid": 0.0
      },
      {
        "p": 821,
        "direct_minus_grid": 0.0
      },
      {
        "p": 1621,
        "direct_minus_grid": 0.0
      },
      {
        "p": 3251,
        "direct_minus_grid": 0.0
      },
      {
        "p": 6449,
        "direct_minus_grid": 0.0
      },
      {
        "p": 12821,
        "direct_minus_grid": 0.0
      },
      {
        "p": 25561,
        "direct_minus_grid": 0.0
      },
      {
        "p": 50909,
        "direct_minus_grid": 0.0
      },
      {
        "p": 101411,
        "direct_minus_grid": 3.1751722389117276e-06
      },
      {
        "p": 202049,
        "direct_minus_grid": 8.93036599336483e-07
      },
      {
        "p": 402581,
        "direct_minus_grid": 4.0491048849844447e-05
      },
      {
        "p": 802129,
        "direct_minus_grid": 1.7810174028909387e-05
      },
      {
        "p": 1598227,
        "direct_minus_grid": 5.386808197727078e-06
      },
      {
        "p": 3184469,
        "direct_minus_grid": 1.2579938356793718e-05
      },
      {
        "p": 6344909,
        "direct_minus_grid": 6.67410449750605e-06
      },
      {
        "p": 12642083,
        "direct_minus_grid": 7.641327783858287e-07
      },
      {
        "p": 25189103,
        "direct_minus_grid": 1.2509878388300422e-05
      },
      {
        "p": 50188727,
        "direct_minus_grid": 4.804835270988406e-06
      },
      {
        "p": 99999989,
        "direct_minus_grid": 5.067896836408181e-06
      }
    ],
    "cumulant_direct_points": 200,
    "cumulant_direct_max_abs": 8.326672684688674e-15,
    "seed": 20261009
  },
  "numerical_scheme": {
    "exact_target_prefix": 20000,
    "generic_direct_prefix": 100000,
    "cumulant_switch": 1000,
    "tail_power_order": 4,
    "interpolation": "same sqrt(radius) grid as v1.8.8"
  },
  "source_hashes": {
    "mersenne_core.py": "fbf21cc356abb543fcb0862f42650b5ee215e1328f4015526c60f59d564b7ab7",
    "structural_model.py": "e283bc232c6bade225f5da578484b3786e763082d6014e3023bf9703f2b88cef",
    "build_structural_census.py": "dc1629b1cc97f6281e35f77e7a72b2954110b038a1e2e6c1d790ee5aef3b7f16",
    "wagstaff_randomization.py": "82846b5b9ee234dd4da961bd0df6411b679614d26ee833994ec5f36f988e893d"
  },
  "driver_hash": "5232d093a96fe32dca42dbc56c11137210b33cc365aef1dde5c0b5cda1b9cff9",
  "kernel_hash": "83706588cfbf898c62df4fd7c71aa121851a2cb041886782bf1cd0ec8009ec5e"
}


==> anc/repro_v1.9.9/reference_v10/borrowed_permutations.csv <==
block_size,replicate,higher_allocation
256,1,23.5297311124104
256,2,23.486959323194384
256,3,23.55645102090009
256,4,23.53820509921609
256,5,23.68460061661542
256,6,23.522445322242884
256,7,23.528454698333704
256,8,23.565107975592635
256,9,23.643836365055176
256,10,23.62722914124098
256,11,23.585916878245314
256,12,23.549615956602107
256,13,23.526085411392536
256,14,23.669285500886694
256,15,23.627701201606115
256,16,23.55214690227262
256,17,23.629027608209654
256,18,23.50084020767082
256,19,23.62782704066946
256,20,23.64670292234951
256,21,23.487640212567676
256,22,23.646382095493927
256,23,23.59366880713904
256,24,23.556140710899058
256,25,23.661620904293795
256,26,23.53754481745119
256,27,23.61981068862835
256,28,23.58488497301222
256,29,23.544529625757765
256,30,23.615396846263955
256,31,23.65148246165679
256,32,23.499432859862615
256,33,23.5458803233285
256,34,23.521978639787392
256,35,23.552503709294832
256,36,23.50154123114546
256,37,23.565929184093843
256,38,23.609385373553646
256,39,23.66361861640584
256,40,23.57002756602162
256,41,23.53787820186947
256,42,23.587573252245086
256,43,23.569253318690468
256,44,23.577898841219085
256,45,23.611203422877463
256,46,23.534011968393216
256,47,23.37880910627962
256,48,23.63250248915331
256,49,23.599017717393934
256,50,23.56112701484164
256,51,23.520297294429298
256,52,23.66104837833643
256,53,23.63341751444914
256,54,23.56413861975112
256,55,23.610365274479364
256,56,23.616824495579216
256,57,23.668060681608438
256,58,23.54222957142398
256,59,23.546101056474573
256,60,23.547778628637175
256,61,23.542891664221873
256,62,23.59968136631352
256,63,23.51542682730404
256,64,23.595641048949233
256,65,23.591395662835513
256,66,23.64029764933071
256,67,23.630495250197328
256,68,23.639662245352703
256,69,23.680094254510088
256,70,23.595284997016805
256,71,23.620492903545873
256,72,23.461238657894363
256,73,23.63432159971437
256,74,23.626969588276264
256,75,23.50685567223485
256,76,23.52232666498696
256,77,23.643787479067402
256,78,23.486493274086847
256,79,23.618590757138637
256,80,23.655163839540318
256,81,23.581268320377667
256,82,23.520175980591993
256,83,23.617993766948107
256,84,23.580112811838145
256,85,23.492126386444802
256,86,23.616056522264138
256,87,23.62287157538349
256,88,23.581092015632343
256,89,23.55369366564026
256,90,23.672910477996336
256,91,23.56971589875602
256,92,23.582827577217707
256,93,23.524361305794592
256,94,23.545464112397468
256,95,23.47682217351682
256,96,23.56420825902973
256,97,23.516891268221592
256,98,23.605353090717344
256,99,23.537190790217615
256,100,23.560696173062382
1024,1,23.549196394624474
1024,2,23.53726252616992
1024,3,23.57617204788576
1024,4,23.58257363624904
1024,5,23.587634478767608
1024,6,23.516073995324067
1024,7,23.624096466718104
1024,8,23.52784178217991
1024,9,23.543451281234695
1024,10,23.686202109191782
1024,11,23.475906537628518
1024,12,23.55912298171507
1024,13,23.585306475192645
1024,14,23.542896389909377
1024,15,23.632280478542043
1024,16,23.547467258537544
1024,17,23.572456670140628
1024,18,23.52928390503171
1024,19,23.50249738984939
1024,20,23.57582851293865
1024,21,23.547791758549298
1024,22,23.54109652824475
1024,23,23.569377080525285
1024,24,23.610866880573617
1024,25,23.537709823848026
1024,26,23.463330262927407
1024,27,23.637968747124887
1024,28,23.52614287384858
1024,29,23.555576027707595
1024,30,23.506845187827444
1024,31,23.50831495442158
1024,32,23.485804544683713
1024,33,23.632996054690576
1024,34,23.64181868936258
1024,35,23.539314849583537
1024,36,23.59092624310017
1024,37,23.64108469339029
1024,38,23.63593321194567
1024,39,23.49970179195074
1024,40,23.520189438695745
1024,41,23.63429351722622
1024,42,23.539632319098416
1024,43,23.580680767649156
1024,44,23.42532513946998
1024,45,23.672818900115157
1024,46,23.608888197254316
1024,47,23.703434867076126
1024,48,23.5425568599743
1024,49,23.521701567895906
1024,50,23.501686271394043
1024,51,23.609287134263433
1024,52,23.57923061696147
1024,53,23.50756340948197
1024,54,23.50301550418164
1024,55,23.642518130091293
1024,56,23.625309496048928
1024,57,23.67222316679959
1024,58,23.632966050480867
1024,59,23.593168812356595
1024,60,23.478585919136243
1024,61,23.58440424893642
1024,62,23.62177494927359
1024,63,23.72338551162222
1024,64,23.594159659078777
1024,65,23.47575855403084
1024,66,23.500580716778742
1024,67,23.585525852788045
1024,68,23.490203744946875
1024,69,23.598981064956977
1024,70,23.546096006589345
1024,71,23.498545320429095
1024,72,23.54434046431846
1024,73,23.4932979974123
1024,74,23.551629443882845
1024,75,23.53065996962022
1024,76,23.506592915768817
1024,77,23.596665430032452
1024,78,23.45481911491257
1024,79,23.58381714576181
1024,80,23.680256045537632
1024,81,23.619373252084017
1024,82,23.53583810300553
1024,83,23.59852339095413
1024,84,23.528180251871515
1024,85,23.4941237765407
1024,86,23.60906924447907
1024,87,23.557484498769213
1024,88,23.59959434764792
1024,89,23.64526304531266
1024,90,23.636484661152537
1024,91,23.591353986621122
1024,92,23.582607363594533
1024,93,23.461321535972594
1024,94,23.637271950173314
1024,95,23.546602085638234
1024,96,23.605537573319125
1024,97,23.522510892599684
1024,98,23.543817875349145
1024,99,23.61785726598949
1024,100,23.581877409722374
4096,1,23.512584093444204
4096,2,23.599644870208714
4096,3,23.531881662997993
4096,4,23.549525696652015
4096,5,23.59501833671743
4096,6,23.533273924389242
4096,7,23.64926378997534
4096,8,23.645448056080642
4096,9,23.56443680279163
4096,10,23.53244606418627
4096,11,23.625111819680836
4096,12,23.698873604132647
4096,13,23.474564830827457
4096,14,23.443898756032844
4096,15,23.647707145941972
4096,16,23.5432130626347
4096,17,23.544367727243724
4096,18,23.588334411269187
4096,19,23.490175578471895
4096,20,23.61635535450756
4096,21,23.416918140344677
4096,22,23.542371406463765
4096,23,23.54105806783675
4096,24,23.57875989998303
4096,25,23.554522059041275
4096,26,23.6510034889723
4096,27,23.599720050532255
4096,28,23.561145525121965
4096,29,23.445593056157485
4096,30,23.64019651747835
4096,31,23.699608105292704
4096,32,23.596528729145348
4096,33,23.62287567461624
4096,34,23.565829912958552
4096,35,23.551576696558186
4096,36,23.631161067380525
4096,37,23.58429230911895
4096,38,23.58213253772838
4096,39,23.451032127945723
4096,40,23.576737153999595
4096,41,23.463214582058317
4096,42,23.648368377400953
4096,43,23.60817946553657
4096,44,23.6044671567603
4096,45,23.44836683074354
4096,46,23.554938596067718
4096,47,23.562140207223706
4096,48,23.60645063796533
4096,49,23.534096981923422
4096,50,23.452518742175496
4096,51,23.637057593128795
4096,52,23.58909015623479
4096,53,23.51541008352146
4096,54,23.557191228119756
4096,55,23.496509246642272
4096,56,23.543684798357873
4096,57,23.532976160244587
4096,58,23.67358640856233
4096,59,23.608334863448327
4096,60,23.54632254279676
4096,61,23.574544998302397
4096,62,23.537708027920175
4096,63,23.641525769193827
4096,64,23.56506815906443
4096,65,23.603427569641983
4096,66,23.610060796852807
4096,67,23.666457438994417
4096,68,23.587239789079206
4096,69,23.574418979964964
4096,70,23.55745578485918
4096,71,23.64463257772287
4096,72,23.636445155324914
4096,73,23.6737518022841
4096,74,23.59038681518503
4096,75,23.537249843057726
4096,76,23.66521623457418
4096,77,23.56198712800599
4096,78,23.49410365552442
4096,79,23.501949529521283
4096,80,23.511568439517937
4096,81,23.510915171157812
4096,82,23.561797758185186
4096,83,23.57444935696351
4096,84,23.614320643813993
4096,85,23.605901307094072
4096,86,23.592399391552995
4096,87,23.605382535770957
4096,88,23.635491364741416
4096,89,23.661120364054625
4096,90,23.638437271265246
4096,91,23.47250514171497
4096,92,23.511422202514478
4096,93,23.56296688794988
4096,94,23.665742237374268
4096,95,23.606578565445602
4096,96,23.554582174816673
4096,97,23.58443900206999
4096,98,23.564269368125945
4096,99,23.478750326817412
4096,100,23.51990144712819


==> anc/repro_v1.9.9/reference_v10/coherent_shifted_families.csv <==
k,active_pairs,original_S_allocation,aligned_Sk_allocation,theta_small
1,41125842,28.470979154969683,28.470979154969683,0.5392919889170907
2,12017935,22.308721562380217,25.84815738707426,0.5051952057183902
3,26304352,22.325214035974994,27.01166304952408,0.5407622369254554
4,12015856,24.116072821907082,25.89533809251255,0.505193169148504
5,32955840,22.925677774384425,27.912264881001818,0.5305332151363202
6,5743652,23.879078683377358,24.842936803507808,0.4782724707743532
7,36426890,23.46583277217698,28.20810073235505,0.5427303431241643
8,12017557,22.654056256420333,25.869750065373488,0.5053579291263778
9,26297999,24.096008336753506,26.98056570884867,0.5381657953363694
10,8683248,24.440930831915487,25.4097056205037,0.46502195041911226
11,38120726,21.897799303065312,28.280742300920018,0.5491048498995206
12,5742950,23.59621479589982,24.792842050872586,0.4784748586678834


==> anc/repro_v1.9.9/reference_v10/coherent_shifted_families.json <==
{
  "population": 5761450,
  "records": [
    {
      "k": 1,
      "active_pairs": 41125842,
      "under_original_S": {
        "higher_allocation": 28.470979154969683,
        "lower_allocation": 18.529020845030317,
        "formal_count_scale_ratio": 28.470979154969683,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5049434626472723,
            "score_total": 1.2684981551528112,
            "D": 0.1893176012407246,
            "denominator": 5.347365718060292,
            "share": 0.5403473626650549,
            "allocation": 5.403473626650549,
            "minimum_weight": 0.007709667137699568,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5006732741842953,
            "score_total": 0.9841642638077033,
            "D": 0.20764688768448963,
            "denominator": 3.2655173927017778,
            "share": 0.56426101931423,
            "allocation": 4.51408815451384,
            "minimum_weight": 0.001000518149831752,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.4999492496809979,
            "score_total": 1.3272654771533732,
            "D": 0.3276741914367949,
            "denominator": 3.620696826783111,
            "share": 0.5904495613925212,
            "allocation": 3.5426973683551273,
            "minimum_weight": 0.0001222414221705686,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.49998489097016047,
            "score_total": 1.7178507964485261,
            "D": 0.48179373858814123,
            "denominator": 4.017141238770865,
            "share": 0.6199193692349966,
            "allocation": 3.099596846174983,
            "minimum_weight": 1.450888738946534e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000002333231401,
            "score_total": 2.150879659626085,
            "D": 0.6580790092839623,
            "denominator": 4.452994669187962,
            "share": 0.6477837044863716,
            "allocation": 3.2389185224318577,
            "minimum_weight": 1.6811782012703478e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.499999955767914,
            "score_total": 2.588041187597155,
            "D": 0.8171706946353063,
            "denominator": 4.890522761042657,
            "share": 0.6670926643725634,
            "allocation": 8.672204636843325,
            "minimum_weight": 1.911383535118472e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "under_aligned_Sk": {
        "higher_allocation": 28.470979154969683,
        "lower_allocation": 18.529020845030317,
        "formal_count_scale_ratio": 28.470979154969683,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5049434626472723,
            "score_total": 1.2684981551528112,
            "D": 0.1893176012407246,
            "denominator": 5.347365718060292,
            "share": 0.5403473626650549,
            "allocation": 5.403473626650549,
            "minimum_weight": 0.007709667137699568,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5006732741842953,
            "score_total": 0.9841642638077033,
            "D": 0.20764688768448963,
            "denominator": 3.2655173927017778,
            "share": 0.56426101931423,
            "allocation": 4.51408815451384,
            "minimum_weight": 0.001000518149831752,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.4999492496809979,
            "score_total": 1.3272654771533732,
            "D": 0.3276741914367949,
            "denominator": 3.620696826783111,
            "share": 0.5904495613925212,
            "allocation": 3.5426973683551273,
            "minimum_weight": 0.0001222414221705686,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.49998489097016047,
            "score_total": 1.7178507964485261,
            "D": 0.48179373858814123,
            "denominator": 4.017141238770865,
            "share": 0.6199193692349966,
            "allocation": 3.099596846174983,
            "minimum_weight": 1.450888738946534e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000002333231401,
            "score_total": 2.150879659626085,
            "D": 0.6580790092839623,
            "denominator": 4.452994669187962,
            "share": 0.6477837044863716,
            "allocation": 3.2389185224318577,
            "minimum_weight": 1.6811782012703478e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.499999955767914,
            "score_total": 2.588041187597155,
            "D": 0.8171706946353063,
            "denominator": 4.890522761042657,
            "share": 0.6670926643725634,
            "allocation": 8.672204636843325,
            "minimum_weight": 1.911383535118472e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "theta_small": 0.5392919889170907
    },
    {
      "k": 2,
      "active_pairs": 12017935,
      "under_original_S": {
        "higher_allocation": 22.308721562380217,
        "lower_allocation": 24.691278437619783,
        "formal_count_scale_ratio": 22.308721562380217,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5049434626472723,
            "score_total": 0.16649672746690014,
            "D": -0.05859010459334419,
            "denominator": 4.245364290374382,
            "share": 0.49114250221469247,
            "allocation": 4.911425022146925,
            "minimum_weight": 0.007148673386806376,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5006732741842953,
            "score_total": 0.27960490091308043,
            "D": -0.05927678557000836,
            "denominator": 2.5609580298071553,
            "share": 0.47752694188205447,
            "allocation": 3.8202155350564357,
            "minimum_weight": 0.0009232564644943215,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.4999492496809979,
            "score_total": 0.4002685965351079,
            "D": -0.06608188798002182,
            "denominator": 2.693699946164846,
            "share": 0.4754172344971591,
            "allocation": 2.8525034069829545,
            "minimum_weight": 0.00011513871709373829,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.49998489097016047,
            "score_total": 0.5610361936639282,
            "D": -0.07586140407237119,
            "denominator": 2.860326635986267,
            "share": 0.47346295353897844,
            "allocation": 2.367314767694892,
            "minimum_weight": 1.3816010381608636e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000002333231401,
            "score_total": 0.7563123221428386,
            "D": -0.09923237193738255,
            "denominator": 3.058427331704716,
            "share": 0.46755467841042225,
            "allocation": 2.337773392052111,
            "minimum_weight": 1.6118109257256246e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.499999955767914,
            "score_total": 0.8928903592678057,
            "D": -0.11810831725888687,
            "denominator": 3.195371932713308,
            "share": 0.46303764911129996,
            "allocation": 6.019489438446899,
            "minimum_weight": 1.842073248352343e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "under_aligned_Sk": {
        "higher_allocation": 25.84815738707426,
        "lower_allocation": 21.15184261292574,
        "formal_count_scale_ratio": 25.84815738707426,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.4991697869072196,
            "score_total": 0.16649672746690014,
            "D": 0.03852510522205818,
            "denominator": 4.245364290374382,
            "share": 0.5082444157463529,
            "allocation": 5.082444157463529,
            "minimum_weight": 0.007148673386806376,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5002265477620188,
            "score_total": 0.27960490091308043,
            "D": 0.08196851597515345,
            "denominator": 2.5609580298071553,
            "share": 0.5322335213325017,
            "allocation": 4.257868170660013,
            "minimum_weight": 0.0009232564644943215,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.500005452467928,
            "score_total": 0.4002685965351079,
            "D": 0.11168231013222243,
            "denominator": 2.693699946164846,
            "share": 0.5414660131704034,
            "allocation": 3.2487960790224206,
            "minimum_weight": 0.00011513871709373829,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.5000044358352946,
            "score_total": 0.5610361936639282,
            "D": 0.15639228783914505,
            "denominator": 2.860326635986267,
            "share": 0.5546808094604416,
            "allocation": 2.773404047302208,
            "minimum_weight": 1.3816010381608636e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000002160905729,
            "score_total": 0.7563123221428386,
            "D": 0.22116392010756852,
            "denominator": 3.058427331704716,
            "share": 0.5723131717769503,
            "allocation": 2.8615658588847515,
            "minimum_weight": 1.6118109257256246e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.4999998835138533,
            "score_total": 0.8928903592678057,
            "D": 0.2762965816306747,
            "denominator": 3.195371932713308,
            "share": 0.586467621057026,
            "allocation": 7.6240790737413375,
            "minimum_weight": 1.842073248352343e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "theta_small": 0.5051952057183902
    },
    {
      "k": 3,
      "active_pairs": 26304352,
      "under_original_S": {
        "higher_allocation": 22.325214035974994,
        "lower_allocation": 24.674785964025006,
        "formal_count_scale_ratio": 22.325214035974994,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5049434626472723,
            "score_total": 0.9010550896839391,
            "D": -0.028934274179742925,
            "denominator": 4.97992265259142,
            "share": 0.49913327718893263,
            "allocation": 4.991332771889327,
            "minimum_weight": 0.007748364392477457,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5006732741842953,
            "score_total": 0.6550549624372185,
            "D": -0.0511671446817728,
            "denominator": 2.9364080913312933,
            "share": 0.48324819460055973,
            "allocation": 3.865985556804478,
            "minimum_weight": 0.0009949114405089375,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.4999492496809979,
            "score_total": 0.847025664828029,
            "D": -0.08186592127005643,
            "denominator": 3.140457014457767,
            "share": 0.473881094347819,
            "allocation": 2.843286566086914,
            "minimum_weight": 0.0001220730544307847,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.49998489097016047,
            "score_total": 1.0984273053503637,
            "D": -0.1188654528170392,
            "denominator": 3.3977177476727025,
            "share": 0.46500098069731416,
            "allocation": 2.3250049034865707,
            "minimum_weight": 1.4509184595962942e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000002333231401,
            "score_total": 1.3210150239315441,
            "D": -0.14057490594703936,
            "denominator": 3.623130033493422,
            "share": 0.4612009341957232,
            "allocation": 2.306004670978616,
            "minimum_weight": 1.6811355092114216e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.499999955767914,
            "score_total": 1.5402268045205847,
            "D": -0.1496882290702054,
            "denominator": 3.842708377966087,
            "share": 0.4610461205176226,
            "allocation": 5.9935995667290936,
            "minimum_weight": 1.9113829917033594e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "under_aligned_Sk": {
        "higher_allocation": 27.01166304952408,
        "lower_allocation": 19.98833695047592,
        "formal_count_scale_ratio": 27.01166304952408,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5018663859561836,
            "score_total": 0.9010550896839391,
            "D": 0.08936393424923966,
            "denominator": 4.97992265259142,
            "share": 0.5198112297787553,
            "allocation": 5.198112297787553,
            "minimum_weight": 0.007748364392477457,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.49976211499716905,
            "score_total": 0.6550549624372185,
            "D": 0.1343003498662657,
            "denominator": 2.9364080913312933,
            "share": 0.5454983838293999,
            "allocation": 4.363987070635199,
            "minimum_weight": 0.0009949114405089375,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.4999970401245313,
            "score_total": 0.847025664828029,
            "D": 0.21449849177745944,
            "denominator": 3.140457014457767,
            "share": 0.5682987206729259,
            "allocation": 3.4097923240375554,
            "minimum_weight": 0.0001220730544307847,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.4999975966633863,
            "score_total": 1.0984273053503637,
            "D": 0.3012135256790843,
            "denominator": 3.3977177476727025,
            "share": 0.5886493176267898,
            "allocation": 2.9432465881339493,
            "minimum_weight": 1.4509184595962942e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.49999980420337464,
            "score_total": 1.3210150239315441,
            "D": 0.3841364126651545,
            "denominator": 3.623130033493422,
            "share": 0.606023162215389,
            "allocation": 3.030115811076945,
            "minimum_weight": 1.6811355092114216e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.5000000508777235,
            "score_total": 1.5402268045205847,
            "D": 0.46301925261962096,
            "denominator": 3.842708377966087,
            "share": 0.6204929967579136,
            "allocation": 8.066408957852877,
            "minimum_weight": 1.9113829917033594e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "theta_small": 0.5407622369254554
    },
    {
      "k": 4,
      "active_pairs": 12015856,
      "under_original_S": {
        "higher_allocation": 24.116072821907082,
        "lower_allocation": 22.883927178092918,
        "formal_count_scale_ratio": 24.116072821907082,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5049434626472723,
            "score_total": 0.22757548459017904,
            "D": 0.041683517803352346,
            "denominator": 4.306443047497661,
            "share": 0.5146228006400442,
            "allocation": 5.146228006400442,
            "minimum_weight": 0.007083755374141427,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5006732741842953,
            "score_total": 0.2795628937327462,
            "D": 0.04383031756580669,
            "denominator": 2.560916022626821,
            "share": 0.5177883678377172,
            "allocation": 4.142306942701738,
            "minimum_weight": 0.0009259051300887382,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.4999492496809979,
            "score_total": 0.39722506815594977,
            "D": 0.038029422549881786,
            "denominator": 2.690656417785688,
            "share": 0.5140831325128976,
            "allocation": 3.0844987950773857,
            "minimum_weight": 0.00011521026358664134,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.49998489097016047,
            "score_total": 0.559504088528683,
            "D": 0.026174776819970658,
            "denominator": 2.858794530851022,
            "share": 0.5091407699735314,
            "allocation": 2.545703849867657,
            "minimum_weight": 1.3815728425203001e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000002333231401,
            "score_total": 0.7555425482462979,
            "D": 0.032482827331502095,
            "denominator": 3.0576575578081755,
            "share": 0.5106236686547234,
            "allocation": 2.553118343273617,
            "minimum_weight": 1.6118139493558647e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.499999955767914,
            "score_total": 0.8928327337591627,
            "D": 0.03544770092456356,
            "denominator": 3.195314307204665,
            "share": 0.5110936065066339,
            "allocation": 6.644216884586241,
            "minimum_weight": 1.8420685795951203e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "under_aligned_Sk": {
        "higher_allocation": 25.89533809251255,
        "lower_allocation": 21.10466190748745,
        "formal_count_scale_ratio": 25.89533809251255,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.49852634141238217,
            "score_total": 0.22757548459017904,
            "D": 0.06958675468157405,
            "denominator": 4.306443047497661,
            "share": 0.5146850956125587,
            "allocation": 5.146850956125587,
            "minimum_weight": 0.007083755374141427,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.49955586916362366,
            "score_total": 0.2795628937327462,
            "D": 0.07766924652704124,
            "denominator": 2.560916022626821,
            "share": 0.5298845663332299,
            "allocation": 4.239076530665839,
            "minimum_weight": 0.0009259051300887382,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.500018259636189,
            "score_total": 0.39722506815594977,
            "D": 0.1128721565540852,
            "denominator": 2.690656417785688,
            "share": 0.5419679325145176,
            "allocation": 3.2518075950871053,
            "minimum_weight": 0.00011521026358664134,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.5000031502275567,
            "score_total": 0.559504088528683,
            "D": 0.15569431097583153,
            "denominator": 2.858794530851022,
            "share": 0.5544646756347302,
            "allocation": 2.772323378173651,
            "minimum_weight": 1.3815728425203001e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000004677383961,
            "score_total": 0.7555425482462979,
            "D": 0.22106023200789138,
            "denominator": 3.0576575578081755,
            "share": 0.5722977174560375,
            "allocation": 2.8614885872801876,
            "minimum_weight": 1.6118139493558647e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.49999987120333556,
            "score_total": 0.8928327337591627,
            "D": 0.27622084269757197,
            "denominator": 3.195314307204665,
            "share": 0.5864454650138601,
            "allocation": 7.623791045180181,
            "minimum_weight": 1.8420685795951203e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "theta_small": 0.505193169148504
    },
    {
      "k": 5,
      "active_pairs": 32955840,
      "under_original_S": {
        "higher_allocation": 22.925677774384425,
        "lower_allocation": 24.074322225615575,
        "formal_count_scale_ratio": 22.925677774384425,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5049434626472723,
            "score_total": 1.1175794060902506,
            "D": 0.017991462629303623,
            "denominator": 5.196446968997732,
            "share": 0.5084057249847197,
            "allocation": 5.084057249847197,
            "minimum_weight": 0.00782425104465442,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5006732741842953,
            "score_total": 0.8509433560996068,
            "D": -0.046326118627571466,
            "denominator": 3.1322964849936814,
            "share": 0.4858834486203641,
            "allocation": 3.8870675889629127,
            "minimum_weight": 0.0009975190244148027,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.4999492496809979,
            "score_total": 1.07836478962413,
            "D": -0.06235911895541074,
            "denominator": 3.371796139253868,
            "share": 0.48145491717096367,
            "allocation": 2.888729503025782,
            "minimum_weight": 0.00012207081278795023,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.49998489097016047,
            "score_total": 1.3273105049650282,
            "D": -0.05445697672060512,
            "denominator": 3.626600947287367,
            "share": 0.4849689083704377,
            "allocation": 2.4248445418521887,
            "minimum_weight": 1.4508941426073664e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000002333231401,
            "score_total": 1.6494851892610463,
            "D": -0.061047406453282105,
            "denominator": 3.951600198822924,
            "share": 0.4845514522264425,
            "allocation": 2.4227572611322126,
            "minimum_weight": 1.6811332956099868e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.499999955767914,
            "score_total": 1.9705700722322175,
            "D": -0.09261931326381001,
            "denominator": 4.27305164567772,
            "share": 0.47832474073570247,
            "allocation": 6.218221629564132,
            "minimum_weight": 1.911385563871027e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "under_aligned_Sk": {
        "higher_allocation": 27.912264881001818,
        "lower_allocation": 19.087735118998182,
        "formal_count_scale_ratio": 27.912264881001818,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5085537519417584,
            "score_total": 1.1175794060902506,
            "D": 0.1448768695325625,
            "denominator": 5.196446968997732,
            "share": 0.5364337380932395,
            "allocation": 5.364337380932395,
            "minimum_weight": 0.00782425104465442,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5002355568045557,
            "score_total": 0.8509433560996068,
            "D": 0.1819273034408418,
            "denominator": 3.1322964849936814,
            "share": 0.5583166817275717,
            "allocation": 4.466533453820573,
            "minimum_weight": 0.0009975190244148027,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.49998608550291135,
            "score_total": 1.07836478962413,
            "D": 0.2666769011924397,
            "denominator": 3.371796139253868,
            "share": 0.5790765435789004,
            "allocation": 3.4744592614734024,
            "minimum_weight": 0.00012207081278795023,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.5000030526862267,
            "score_total": 1.3273105049650282,
            "D": 0.36892577104628654,
            "denominator": 3.626600947287367,
            "share": 0.6017307520963966,
            "allocation": 3.008653760481983,
            "minimum_weight": 1.4508941426073664e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000003185488074,
            "score_total": 1.6494851892610463,
            "D": 0.5025179507533194,
            "denominator": 3.951600198822924,
            "share": 0.6271685353393133,
            "allocation": 3.1358426766965666,
            "minimum_weight": 1.6811332956099868e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.5000002489534784,
            "score_total": 1.9705700722322175,
            "D": 0.6450451216504668,
            "denominator": 4.27305164567772,
            "share": 0.650956795968992,
            "allocation": 8.462438347596896,
            "minimum_weight": 1.911385563871027e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "theta_small": 0.5305332151363202
    },
    {
      "k": 6,
      "active_pairs": 5743652,
      "under_original_S": {
        "higher_allocation": 23.879078683377358,
        "lower_allocation": 23.120921316622642,
        "formal_count_scale_ratio": 23.879078683377358,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5049434626472723,
            "score_total": 0.03231576376303507,
            "D": 1.920768890305291e-05,
            "denominator": 4.111183326670516,
            "share": 0.5049481347057472,
            "allocation": 5.049481347057472,
            "minimum_weight": 0.006925527352017892,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5006732741842953,
            "score_total": 0.06857040061091998,
            "D": 0.009148817411470438,
            "denominator": 2.3499235295049945,
            "share": 0.5045665146649324,
            "allocation": 4.036532117319459,
            "minimum_weight": 0.0009232564644943215,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.4999492496809979,
            "score_total": 0.15689572738894614,
            "D": 0.015915077984234124,
            "denominator": 2.450327077018684,
            "share": 0.5064443327796991,
            "allocation": 3.038665996678195,
            "minimum_weight": 0.00011514082007940659,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.49998489097016047,
            "score_total": 0.2947810845938991,
            "D": 0.030964634930581908,
            "denominator": 2.5940715269162378,
            "share": 0.5119215837750006,
            "allocation": 2.5596079188750034,
            "minimum_weight": 1.3815779689117242e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000002333231401,
            "score_total": 0.40315991496926307,
            "D": 0.032104188036861964,
            "denominator": 2.7052749245311407,
            "share": 0.5118674885679748,
            "allocation": 2.5593374428398743,
            "minimum_weight": 1.6118136469923145e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.499999955767914,
            "score_total": 0.4770730427137804,
            "D": 0.02896176937071182,
            "denominator": 2.779554616159283,
            "share": 0.5104195277390273,
            "allocation": 6.635453860607355,
            "minimum_weight": 1.8420687886434313e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "under_aligned_Sk": {
        "higher_allocation": 24.842936803507808,
        "lower_allocation": 22.157063196492192,
        "formal_count_scale_ratio": 24.842936803507808,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.49148735723232834,
            "score_total": 0.03231576376303507,
            "D": 0.016432974434196716,
            "denominator": 4.111183326670516,
            "share": 0.4954844970162905,
            "allocation": 4.954844970162905,
            "minimum_weight": 0.006925527352017892,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.4997441247701569,
            "score_total": 0.06857040061091998,
            "D": 0.022139798374210012,
            "denominator": 2.3499235295049945,
            "share": 0.5091656221492115,
            "allocation": 4.073324977193692,
            "minimum_weight": 0.0009232564644943215,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.500050347428128,
            "score_total": 0.15689572738894614,
            "D": 0.04804980256401342,
            "denominator": 2.450327077018684,
            "share": 0.5196598938493657,
            "allocation": 3.1179593630961944,
            "minimum_weight": 0.00011514082007940659,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.49998723030142406,
            "score_total": 0.2947810845938991,
            "D": 0.09440102918642784,
            "denominator": 2.5940715269162378,
            "share": 0.5363782967029929,
            "allocation": 2.6818914835149643,
            "minimum_weight": 1.3815779689117242e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.49999833316590436,
            "score_total": 0.40315991496926307,
            "D": 0.13448423066752196,
            "denominator": 2.7052749245311407,
            "share": 0.5497101866444671,
            "allocation": 2.7485509332223357,
            "minimum_weight": 1.6118136469923145e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.5000003370374024,
            "score_total": 0.4770730427137804,
            "D": 0.16385703130476012,
            "denominator": 2.779554616159283,
            "share": 0.5589511597167472,
            "allocation": 7.266365076317714,
            "minimum_weight": 1.8420687886434313e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "theta_small": 0.4782724707743532
    },
    {
      "k": 7,
      "active_pairs": 36426890,
      "under_original_S": {
        "higher_allocation": 23.46583277217698,
        "lower_allocation": 23.53416722782302,
        "formal_count_scale_ratio": 23.46583277217698,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5049434626472723,
            "score_total": 1.1849031751623227,
            "D": 0.028383924562354168,
            "denominator": 5.263770738069804,
            "share": 0.510335780431379,
            "allocation": 5.10335780431379,
            "minimum_weight": 0.008004199887660716,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5006732741842953,
            "score_total": 0.9616338306321192,
            "D": 0.014905651074800408,
            "denominator": 3.2429869595261938,
            "share": 0.5052695464668635,
            "allocation": 4.042156371734908,
            "minimum_weight": 0.0009956311733373639,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.4999492496809979,
            "score_total": 1.2547952622987977,
            "D": 0.00035040496067184623,
            "denominator": 3.548226611928536,
            "share": 0.5000480046363589,
            "allocation": 3.0002880278181534,
            "minimum_weight": 0.0001220730544307847,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.49998489097016047,
            "score_total": 1.5302170352702134,
            "D": -0.03856863222285356,
            "denominator": 3.829507477592552,
            "share": 0.4899134568631562,
            "allocation": 2.4495672843157807,
            "minimum_weight": 1.4509292674175371e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000002333231401,
            "score_total": 1.8422646283594606,
            "D": -0.040989526266139276,
            "denominator": 4.144379637921338,
            "share": 0.4901098444477865,
            "allocation": 2.4505492222389327,
            "minimum_weight": 1.6811355092114216e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.499999955767914,
            "score_total": 2.186159547404191,
            "D": -0.027651881120075217,
            "denominator": 4.488641120849693,
            "share": 0.4938395432119553,
            "allocation": 6.419914061755419,
            "minimum_weight": 1.9113829917033594e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "under_aligned_Sk": {
        "higher_allocation": 28.20810073235505,
        "lower_allocation": 18.79189926764495,
        "formal_count_scale_ratio": 28.20810073235505,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.4982644430817024,
            "score_total": 1.1849031751623227,
            "D": 0.15706408274267314,
            "denominator": 5.263770738069804,
            "share": 0.5281031443774712,
            "allocation": 5.281031443774712,
            "minimum_weight": 0.008004199887660716,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5004921294512739,
            "score_total": 0.9616338306321192,
            "D": 0.21181689295109374,
            "denominator": 3.2429869595261938,
            "share": 0.5658074993848121,
            "allocation": 4.526459995078497,
            "minimum_weight": 0.0009956311733373639,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.5000243395729679,
            "score_total": 1.2547952622987977,
            "D": 0.3181158705964613,
            "denominator": 3.548226611928536,
            "share": 0.5896792307028099,
            "allocation": 3.5380753842168593,
            "minimum_weight": 0.0001220730544307847,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.4999933663689824,
            "score_total": 1.5302170352702134,
            "D": 0.43208521612090167,
            "denominator": 3.829507477592552,
            "share": 0.6128238592323976,
            "allocation": 3.064119296161988,
            "minimum_weight": 1.4509292674175371e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.4999985400795284,
            "score_total": 1.8422646283594606,
            "D": 0.5773849900780028,
            "denominator": 4.144379637921338,
            "share": 0.6393161317390601,
            "allocation": 3.1965806586953005,
            "minimum_weight": 1.6811355092114216e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.5000000351677002,
            "score_total": 2.186159547404191,
            "D": 0.7257212511480664,
            "denominator": 4.488641120849693,
            "share": 0.6616795349559765,
            "allocation": 8.601833954427695,
            "minimum_weight": 1.9113829917033594e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "theta_small": 0.5427303431241643
    },
    {
      "k": 8,
      "active_pairs": 12017557,
      "under_original_S": {
        "higher_allocation": 22.654056256420333,
        "lower_allocation": 24.345943743579667,
        "formal_count_scale_ratio": 22.654056256420333,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5049434626472723,
            "score_total": 0.16690205181894757,
            "D": -0.054856477074999715,
            "denominator": 4.245769614726429,
            "share": 0.49202319563967717,
            "allocation": 4.920231956396772,
            "minimum_weight": 0.006961366835852662,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5006732741842953,
            "score_total": 0.2828379435969838,
            "D": -0.05600071314659018,
            "denominator": 2.5641910724910586,
            "share": 0.4788337499197534,
            "allocation": 3.8306699993580273,
            "minimum_weight": 0.0009252414637239281,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.4999492496809979,
            "score_total": 0.39924785556853715,
            "D": -0.057515505342598056,
            "denominator": 2.6926792051982753,
            "share": 0.47858929516745496,
            "allocation": 2.87153577100473,
            "minimum_weight": 0.00011513871709373829,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.49998489097016047,
            "score_total": 0.5614581533483834,
            "D": -0.06107572270316705,
            "denominator": 2.860748595670722,
            "share": 0.4786353313494391,
            "allocation": 2.3931766567471953,
            "minimum_weight": 1.3816010381608636e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000002333231401,
            "score_total": 0.7558218647867232,
            "D": -0.06324673254124935,
            "denominator": 3.057936874348601,
            "share": 0.47931742163013485,
            "allocation": 2.3965871081506744,
            "minimum_weight": 1.6118190895541119e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.499999955767914,
            "score_total": 0.8929444200268822,
            "D": -0.06345247364176304,
            "denominator": 3.1954259934723845,
            "share": 0.48014267421253337,
            "allocation": 6.241854764762934,
            "minimum_weight": 1.8420692764230135e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "under_aligned_Sk": {
        "higher_allocation": 25.869750065373488,
        "lower_allocation": 21.130249934626512,
        "formal_count_scale_ratio": 25.869750065373488,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5010190682364655,
            "score_total": 0.16690205181894757,
            "D": 0.039754377540366745,
            "denominator": 4.245769614726429,
            "share": 0.5103823594999572,
            "allocation": 5.1038235949995725,
            "minimum_weight": 0.006961366835852662,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5001477238458526,
            "score_total": 0.2828379435969838,
            "D": 0.08282534198272057,
            "denominator": 2.5641910724910586,
            "share": 0.5324484922524197,
            "allocation": 4.259587938019358,
            "minimum_weight": 0.0009252414637239281,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.5000183029390242,
            "score_total": 0.39924785556853715,
            "D": 0.1112498035967397,
            "denominator": 2.6926792051982753,
            "share": 0.5413339573927629,
            "allocation": 3.2480037443565775,
            "minimum_weight": 0.00011513871709373829,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.4999972748461867,
            "score_total": 0.5614581533483834,
            "D": 0.1558269957408111,
            "denominator": 2.860748595670722,
            "share": 0.5544679808623078,
            "allocation": 2.7723399043115386,
            "minimum_weight": 1.3816010381608636e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000000337688083,
            "score_total": 0.7558218647867232,
            "D": 0.22133255434743104,
            "denominator": 3.057936874348601,
            "share": 0.5723797340183693,
            "allocation": 2.8618986700918465,
            "minimum_weight": 1.6118190895541119e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.5000000801225053,
            "score_total": 0.8929444200268822,
            "D": 0.27630484090400775,
            "denominator": 3.1954259934723845,
            "share": 0.5864689395072769,
            "allocation": 7.6240962135945995,
            "minimum_weight": 1.8420692764230135e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "theta_small": 0.5053579291263778
    },
    {
      "k": 9,
      "active_pairs": 26297999,
      "under_original_S": {
        "higher_allocation": 24.096008336753506,
        "lower_allocation": 22.903991663246494,
        "formal_count_scale_ratio": 24.096008336753506,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5049434626472723,
            "score_total": 1.0079157800982106,
            "D": 0.085765247132219,
            "denominator": 5.086783343005692,
            "share": 0.5218038715440156,
            "allocation": 5.218038715440157,
            "minimum_weight": 0.007663762298194423,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5006732741842953,
            "score_total": 0.6411506638930767,
            "D": 0.02677605492060836,
            "denominator": 2.9225037927871513,
            "share": 0.5098352999057649,
            "allocation": 4.078682399246119,
            "minimum_weight": 0.0009932960605421469,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.4999492496809979,
            "score_total": 0.834055903710069,
            "D": 0.03079880270636859,
            "denominator": 3.1274872533398073,
            "share": 0.5097970284923996,
            "allocation": 3.0587821709543976,
            "minimum_weight": 0.00012207081278795023,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.49998489097016047,
            "score_total": 1.0890473676180437,
            "D": 0.038995417723567516,
            "denominator": 3.3883378099403823,
            "share": 0.5114936070164668,
            "allocation": 2.5574680350823344,
            "minimum_weight": 1.450888738946534e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000002333231401,
            "score_total": 1.3152670572702185,
            "D": 0.04128340756854065,
            "denominator": 3.6173820668320964,
            "share": 0.5114127429242326,
            "allocation": 2.5570637146211626,
            "minimum_weight": 1.6811351929822775e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.499999955767914,
            "score_total": 1.534432532533451,
            "D": 0.03718084180350045,
            "denominator": 3.8369141059789533,
            "share": 0.5096902539545642,
            "allocation": 6.625973301409335,
            "minimum_weight": 1.911383317752389e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "under_aligned_Sk": {
        "higher_allocation": 26.98056570884867,
        "lower_allocation": 20.01943429115133,
        "formal_count_scale_ratio": 26.98056570884867,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5005053858956794,
            "score_total": 1.0079157800982106,
            "D": 0.10458277654021064,
            "denominator": 5.086783343005692,
            "share": 0.5210650931778879,
            "allocation": 5.210650931778878,
            "minimum_weight": 0.007663762298194423,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.4996288059158895,
            "score_total": 0.6411506638930767,
            "D": 0.1281167426158284,
            "denominator": 2.9225037927871513,
            "share": 0.5434668132204566,
            "allocation": 4.347734505763653,
            "minimum_weight": 0.0009932960605421469,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.5000201076317553,
            "score_total": 0.834055903710069,
            "D": 0.20814688586986196,
            "denominator": 3.1274872533398073,
            "share": 0.5665741393540539,
            "allocation": 3.3994448361243235,
            "minimum_weight": 0.00012207081278795023,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.49999483488565366,
            "score_total": 1.0890473676180437,
            "D": 0.29589462879131545,
            "denominator": 3.3883378099403823,
            "share": 0.587322204642957,
            "allocation": 2.9366110232147853,
            "minimum_weight": 1.450888738946534e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.4999996763803283,
            "score_total": 1.3152670572702185,
            "D": 0.38122770788683125,
            "denominator": 3.6173820668320964,
            "share": 0.6053874128271697,
            "allocation": 3.0269370641358484,
            "minimum_weight": 1.6811351929822775e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.5000000320631234,
            "score_total": 1.534432532533451,
            "D": 0.46018971765019323,
            "denominator": 3.8369141059789533,
            "share": 0.6199374882947062,
            "allocation": 8.05918734783118,
            "minimum_weight": 1.911383317752389e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "theta_small": 0.5381657953363694
    },
    {
      "k": 10,
      "active_pairs": 8683248,
      "under_original_S": {
        "higher_allocation": 24.440930831915487,
        "lower_allocation": 22.559069168084513,
        "formal_count_scale_ratio": 24.440930831915487,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5049434626472723,
            "score_total": 0.2135218021015943,
            "D": 0.04658119062221741,
            "denominator": 4.292389365009075,
            "share": 0.5157955048692432,
            "allocation": 5.157955048692432,
            "minimum_weight": 0.007046557473943483,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5006732741842953,
            "score_total": 0.24162768052594363,
            "D": 0.04943257479986991,
            "denominator": 2.5229808094200186,
            "share": 0.5202661995903484,
            "allocation": 4.162129596722787,
            "minimum_weight": 0.0009259051300887382,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.4999492496809979,
            "score_total": 0.3064498071277303,
            "D": 0.0516693382816546,
            "denominator": 2.5998811567574682,
            "share": 0.5198229805041774,
            "allocation": 3.1189378830250645,
            "minimum_weight": 0.00011515975055678244,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.49998489097016047,
            "score_total": 0.38729840418467987,
            "D": 0.05214256556918395,
            "denominator": 2.6865888465070187,
            "share": 0.5193933559598731,
            "allocation": 2.5969667797993656,
            "minimum_weight": 1.3815728425203001e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000002333231401,
            "score_total": 0.5339494756644303,
            "D": 0.06657200281087061,
            "denominator": 2.836064485226308,
            "share": 0.523473607485702,
            "allocation": 2.61736803742851,
            "minimum_weight": 1.6118139493558647e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.499999955767914,
            "score_total": 0.6293175386546589,
            "D": 0.06485456749831875,
            "denominator": 2.9317991121001614,
            "share": 0.5221210374036407,
            "allocation": 6.787573486247329,
            "minimum_weight": 1.842068266022745e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "under_aligned_Sk": {
        "higher_allocation": 25.4097056205037,
        "lower_allocation": 21.5902943794963,
        "formal_count_scale_ratio": 25.4097056205037,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.49846699434680986,
            "score_total": 0.2135218021015943,
            "D": 0.06490733877881101,
            "denominator": 4.292389365009075,
            "share": 0.5135884880556346,
            "allocation": 5.135884880556346,
            "minimum_weight": 0.007046557473943483,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.4995598496875221,
            "score_total": 0.24162768052594363,
            "D": 0.06833449782092132,
            "denominator": 2.5229808094200186,
            "share": 0.5266446763202819,
            "allocation": 4.213157410562255,
            "minimum_weight": 0.0009259051300887382,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.5000761781798371,
            "score_total": 0.3064498071277303,
            "D": 0.09176278292780363,
            "denominator": 2.5998811567574682,
            "share": 0.5353711695256141,
            "allocation": 3.212227017153685,
            "minimum_weight": 0.00011515975055678244,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.49999155810823176,
            "score_total": 0.38729840418467987,
            "D": 0.11797500125040075,
            "denominator": 2.6865888465070187,
            "share": 0.5439041208376522,
            "allocation": 2.719520604188261,
            "minimum_weight": 1.3815728425203001e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000001271869162,
            "score_total": 0.5339494756644303,
            "D": 0.15974916206854062,
            "denominator": 2.836064485226308,
            "share": 0.5563278880332262,
            "allocation": 2.781639440166131,
            "minimum_weight": 1.6118139493558647e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.5000000250768953,
            "score_total": 0.6293175386546589,
            "D": 0.1910802195461495,
            "denominator": 2.9317991121001614,
            "share": 0.5651750975290019,
            "allocation": 7.3472762678770245,
            "minimum_weight": 1.842068266022745e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "theta_small": 0.46502195041911226
    },
    {
      "k": 11,
      "active_pairs": 38120726,
      "under_original_S": {
        "higher_allocation": 21.897799303065312,
        "lower_allocation": 25.102200696934688,
        "formal_count_scale_ratio": 21.897799303065312,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5049434626472723,
            "score_total": 1.098733066461603,
            "D": -0.0818243689126163,
            "denominator": 5.177600629369085,
            "share": 0.48913993225358354,
            "allocation": 4.891399322535835,
            "minimum_weight": 0.007768485191218487,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5006732741842953,
            "score_total": 0.9777207386964759,
            "D": -0.10548194665039279,
            "denominator": 3.2590738675905504,
            "share": 0.4683076540922364,
            "allocation": 3.7464612327378912,
            "minimum_weight": 0.0009949114405089375,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.4999492496809979,
            "score_total": 1.293156545472164,
            "D": -0.12852208907229368,
            "denominator": 3.586587895101902,
            "share": 0.46411516647121165,
            "allocation": 2.78469099882727,
            "minimum_weight": 0.0001222931518254687,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.49998489097016047,
            "score_total": 1.623868088204795,
            "D": -0.15220282076443659,
            "denominator": 3.9231585305271337,
            "share": 0.4611889005506793,
            "allocation": 2.3059445027533965,
            "minimum_weight": 1.4510643792356136e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000002333231401,
            "score_total": 1.9993275866911777,
            "D": -0.19500332121058517,
            "denominator": 4.301442596253056,
            "share": 0.45466583286398937,
            "allocation": 2.273329164319947,
            "minimum_weight": 1.6811342442955813e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.499999955767914,
            "score_total": 2.388769070517671,
            "D": -0.21797186767307708,
            "denominator": 4.691250643963174,
            "share": 0.453536467837767,
            "allocation": 5.895974081890971,
            "minimum_weight": 1.91139154147121e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "under_aligned_Sk": {
        "higher_allocation": 28.280742300920018,
        "lower_allocation": 18.719257699079982,
        "formal_count_scale_ratio": 28.280742300920018,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5005355358950436,
            "score_total": 1.098733066461603,
            "D": 0.11313860094677886,
            "denominator": 5.177600629369085,
            "share": 0.5223870862647301,
            "allocation": 5.223870862647301,
            "minimum_weight": 0.007768485191218487,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5006553525578705,
            "score_total": 0.9777207386964759,
            "D": 0.21459617181964558,
            "denominator": 3.2590738675905504,
            "share": 0.5665011052281829,
            "allocation": 4.532008841825463,
            "minimum_weight": 0.0009949114405089375,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.49996443198706714,
            "score_total": 1.293156545472164,
            "D": 0.3287168433524421,
            "denominator": 3.586587895101902,
            "share": 0.5916161223865583,
            "allocation": 3.5496967343193493,
            "minimum_weight": 0.0001222931518254687,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.5000072867044243,
            "score_total": 1.623868088204795,
            "D": 0.4606939135550956,
            "denominator": 3.9231585305271337,
            "share": 0.6174366258377564,
            "allocation": 3.087183129188782,
            "minimum_weight": 1.4510643792356136e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000002439008403,
            "score_total": 1.9993275866911777,
            "D": 0.6300290478534668,
            "denominator": 4.301442596253056,
            "share": 0.6464694885217679,
            "allocation": 3.232347442608839,
            "minimum_weight": 1.6811342442955813e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.49999997268616925,
            "score_total": 2.388769070517671,
            "D": 0.7778943930523079,
            "denominator": 4.691250643963174,
            "share": 0.6658180992561753,
            "allocation": 8.65563529033028,
            "minimum_weight": 1.91139154147121e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "theta_small": 0.5491048498995206
    },
    {
      "k": 12,
      "active_pairs": 5742950,
      "under_original_S": {
        "higher_allocation": 23.59621479589982,
        "lower_allocation": 23.40378520410018,
        "formal_count_scale_ratio": 23.59621479589982,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.5049434626472723,
            "score_total": 0.0321065918737289,
            "D": -0.0027539904424938207,
            "denominator": 4.110974154781211,
            "share": 0.5042735507629345,
            "allocation": 5.042735507629344,
            "minimum_weight": 0.007009775300251441,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5006732741842953,
            "score_total": 0.06774843073507851,
            "D": 0.0015312734864311173,
            "denominator": 2.3491015596291533,
            "share": 0.501325129137162,
            "allocation": 4.010601033097296,
            "minimum_weight": 0.0009252414637239281,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.4999492496809979,
            "score_total": 0.15686253330487168,
            "D": 0.0013042691570410436,
            "denominator": 2.4502938829346097,
            "share": 0.5004815405894987,
            "allocation": 3.002889243536992,
            "minimum_weight": 0.00011514082007940659,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.49998489097016047,
            "score_total": 0.29476167708713685,
            "D": 0.0028489449224555485,
            "denominator": 2.5940521194094757,
            "share": 0.5010831514488683,
            "allocation": 2.505415757244341,
            "minimum_weight": 1.3815779689117242e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000002333231401,
            "score_total": 0.4033570399371366,
            "D": 0.00598684345463274,
            "denominator": 2.705472049499014,
            "share": 0.5022130979711935,
            "allocation": 2.5110654898559677,
            "minimum_weight": 1.6118136469923145e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.499999955767914,
            "score_total": 0.4769935280839682,
            "D": 0.005026218805065985,
            "denominator": 2.7794751015294707,
            "share": 0.501808289579683,
            "allocation": 6.523507764535879,
            "minimum_weight": 1.8420685795951203e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "under_aligned_Sk": {
        "higher_allocation": 24.792842050872586,
        "lower_allocation": 22.207157949127414,
        "formal_count_scale_ratio": 24.792842050872586,
        "rows": [
          {
            "interval": "[13,1e3)",
            "cases": 10,
            "B": 4.078867562907481,
            "base_share": 0.48630088961028717,
            "score_total": 0.0321065918737289,
            "D": 0.01625517116509164,
            "denominator": 4.110974154781211,
            "share": 0.49025498188940947,
            "allocation": 4.902549818894094,
            "minimum_weight": 0.007009775300251441,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e3,1e4)",
            "cases": 8,
            "B": 2.2813531288940747,
            "base_share": 0.5000491304100896,
            "score_total": 0.06774843073507851,
            "D": 0.02257193724897707,
            "denominator": 2.3491015596291533,
            "share": 0.5096578836614988,
            "allocation": 4.07726306929199,
            "minimum_weight": 0.0009252414637239281,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e4,1e5)",
            "cases": 6,
            "B": 2.293431349629738,
            "base_share": 0.499999335936653,
            "score_total": 0.15686253330487168,
            "D": 0.047629038855107456,
            "denominator": 2.4502938829346097,
            "share": 0.5194374283168471,
            "allocation": 3.1166245699010826,
            "minimum_weight": 0.00011514082007940659,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e5,1e6)",
            "cases": 5,
            "B": 2.299290442322339,
            "base_share": 0.500004495290794,
            "score_total": 0.29476167708713685,
            "D": 0.09406232969797165,
            "denominator": 2.5940521194094757,
            "share": 0.5362652662268015,
            "allocation": 2.6813263311340076,
            "minimum_weight": 1.3815779689117242e-05,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e6,1e7)",
            "cases": 5,
            "B": 2.3021150095618776,
            "base_share": 0.5000008046945015,
            "score_total": 0.4033570399371366,
            "D": 0.13468004866381372,
            "denominator": 2.705472049499014,
            "share": 0.5497814145842814,
            "allocation": 2.748907072921407,
            "minimum_weight": 1.6118136469923145e-06,
            "diagnostic_is_probability": true
          },
          {
            "interval": "[1e7,1e8)",
            "cases": 13,
            "B": 2.3024815734455024,
            "base_share": 0.500000257842332,
            "score_total": 0.4769935280839682,
            "D": 0.16381110968629436,
            "denominator": 2.7794751015294707,
            "share": 0.5589362452869231,
            "allocation": 7.2661711887300005,
            "minimum_weight": 1.8420685795951203e-07,
            "diagnostic_is_probability": true
          }
        ],
        "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
      },
      "theta_small": 0.4784748586678834
    }
  ],
  "fixture": {
    "exact_target_response_cases": 102,
    "exact_family_target_checks": 264,
    "maximum_local_kernel_error": 6.661338147750939e-16
  },
  "principal_small_score_max_error": 1.1368683772161603e-13,
  "method": {
    "moduli": "odd prime a<min(1000,p)",
    "family": "ord_a(2)|(p-k)",
    "target": "2^k-1 mod a; equals realized M_p mod a on the active family",
    "sectors": "recipient p, same unordered measure as principal score",
    "interpretation": "post hoc order-family alignment, no transmission validation",
    "truncation": "The principal k=1 coverage does not establish coverage for other k."
  },
  "matrix_sha256": "91064dd1363a4f1bc82abf2a537303623e9b71ef8377cf266ea79bcd1e6a92b5",
  "tau_sha256": "a35f0df987b751ae70db29279ac827a4afd2f5a70b42087f8e321f086ae9a059",
  "script_hash": "0ea363d0d50f97b80a13d5be3d4fbedc1c1c0c985ef4250034aaa27a6105ec5d",
  "shared_hash": "dca7637df9718930d2eeb6e0b606dc130ddc39e0a6debd555b9334cfe39d9dd6",
  "source_hashes": {
    "mersenne_core.py": "fbf21cc356abb543fcb0862f42650b5ee215e1328f4015526c60f59d564b7ab7",
    "structural_model.py": "e283bc232c6bade225f5da578484b3786e763082d6014e3023bf9703f2b88cef",
    "build_structural_census.py": "dc1629b1cc97f6281e35f77e7a72b2954110b038a1e2e6c1d790ee5aef3b7f16",
    "wagstaff_randomization.py": "82846b5b9ee234dd4da961bd0df6411b679614d26ee833994ec5f36f988e893d"
  },
  "elapsed_seconds": 161.3518784046173
}


==> anc/repro_v1.9.9/reference_v10/coherent_shifted_fixture.json <==
{
  "exact_target_response_cases": 102,
  "exact_family_target_checks": 264,
  "maximum_local_kernel_error": 6.661338147750939e-16
}


==> anc/repro_v1.9.9/reference_v10/geometry_results.json <==
{
  "exact_target_cases": 158,
  "tuples_enumerated": 1444100,
  "all_assertions_passed": true,
  "examples": {
    "a=5,n=2,t=2": {
      "s_identity": "5/8",
      "s_target": "1",
      "F_identity": "8/5",
      "F_target": "1"
    },
    "a=7,n=3,t=2": {
      "s_identity": "19/24",
      "s_target": "13/18",
      "F_identity": "24/19",
      "F_target": "18/13"
    }
  },
  "two_sector_counterexample_a7_t3": [
    {
      "w2": "1/10",
      "F_identity": "144/113",
      "F_target": "4/3"
    },
    {
      "w2": "1/5",
      "F_identity": "9/7",
      "F_target": "9/7"
    },
    {
      "w2": "1/2",
      "F_identity": "144/109",
      "F_target": "36/31"
    }
  ],
  "scope": "Exact geometry and inverse response. No assertion about primality."
}


==> anc/repro_v1.9.9/reference_v10/identity_refinement.json <==
{
  "fiber_checks": [
    {
      "p": 11,
      "a": 3,
      "n": 1,
      "channel_group_size": 2,
      "every_fiber_size": 1,
      "kernel_index": 2
    },
    {
      "p": 11,
      "a": 3,
      "n": 2,
      "channel_group_size": 2,
      "every_fiber_size": 2,
      "kernel_index": 2
    },
    {
      "p": 11,
      "a": 3,
      "n": 3,
      "channel_group_size": 2,
      "every_fiber_size": 4,
      "kernel_index": 2
    },
    {
      "p": 13,
      "a": 5,
      "n": 1,
      "channel_group_size": 4,
      "every_fiber_size": 1,
      "kernel_index": 4
    },
    {
      "p": 13,
      "a": 5,
      "n": 2,
      "channel_group_size": 4,
      "every_fiber_size": 4,
      "kernel_index": 4
    },
    {
      "p": 13,
      "a": 5,
      "n": 3,
      "channel_group_size": 4,
      "every_fiber_size": 16,
      "kernel_index": 4
    },
    {
      "p": 13,
      "a": 7,
      "n": 1,
      "channel_group_size": 6,
      "every_fiber_size": 1,
      "kernel_index": 6
    },
    {
      "p": 13,
      "a": 7,
      "n": 2,
      "channel_group_size": 6,
      "every_fiber_size": 6,
      "kernel_index": 6
    },
    {
      "p": 13,
      "a": 7,
      "n": 3,
      "channel_group_size": 6,
      "every_fiber_size": 36,
      "kernel_index": 6
    }
  ],
  "factor_counterexample": {
    "p": 37,
    "a": 5,
    "factors": [
      223,
      616318177
    ],
    "individual_residues": [
      223,
      297
    ],
    "product_residue": 1
  },
  "distinct_quantities_a5_n2": {
    "product_event_probability": "1/4",
    "benchmark_retained_response": "5/8",
    "benchmark_inverse": "8/5"
  },
  "conclusion": "CRT singles out the identity fiber algebraically; its index equals that of every other fiber and does not derive the factorwise response or primality transmission."
}


==> anc/repro_v1.9.9/reference_v10/prospective_evidence.json <==
{
  "exhaustive_subset_cases": 128,
  "maximum_lr_error": 3.552713678800501e-15,
  "scalar_cancellation_verified": true,
  "binomial_LR_N6": [
    0.02030515259521686,
    0.05744513855030368,
    0.16251756432704326,
    0.45977709134892536,
    1.3007515501762998,
    3.67994540641874,
    10.410902983269128
  ],
  "q_to_6": 0.16266966765776542,
  "constants": {
    "theta": 0.593255130346,
    "S_threshold": 1.071704,
    "q_full_population": 0.738841185639,
    "pi0": 0.499999645778
  },
  "interpretation": "No new observations. Exact formulas verified on finite fixtures; binomial figures are descriptive and are not a substitute for the cohort-specific exact law."
}


==> anc/repro_v1.9.9/reference_v10/score_residual.json <==
{
  "population": 5761450,
  "records": [
    {
      "high": 24,
      "low": 23,
      "null_mean": 23.34795755780483,
      "upper_tail": 0.481991588628385,
      "two_sided": 0.8832283083256709,
      "null_count_distribution": [
        4.888060667523884e-15,
        2.4145637067358977e-13,
        5.8151205543378085e-12,
        9.101325832752438e-11,
        1.0410717670767555e-09,
        9.280043496542491e-09,
        6.712110036572289e-08,
        4.0498872432044914e-07,
        2.079887728069921e-06,
        9.23113757643997e-06,
        3.582874806677942e-05,
        0.00012276163934387492,
        0.0003741634695864281,
        0.0010208034474284955,
        0.002505809018180289,
        0.005558302326306826,
        0.01118086502131955,
        0.020456719019485113,
        0.034126182412754176,
        0.05201142576302613,
        0.07253766847688037,
        0.09268714416703219,
        0.10860725263455652,
        0.11677169167432887,
        0.11523406431871534,
        0.10437241059157738,
        0.08674028513955494,
        0.06610345611812776,
        0.04615270770363835,
        0.029484678800440978,
        0.017207630486333697,
        0.009155807449884486,
        0.004430500985994567,
        0.001943993133598938,
        0.0007706636545405733,
        0.00027484833586372443,
        8.772619173609915e-05,
        2.490300185019902e-05,
        6.2393573451305054e-06,
        1.3667606518030993e-06,
        2.586776157537997e-07,
        4.166059980795406e-08,
        5.595587870183782e-09,
        6.096430707199404e-10,
        5.174399433422417e-11,
        3.2086784924135344e-12,
        1.2925902415641473e-13,
        2.5377369043308155e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": -0.018765134843430786,
          "high_mass": 0.5005999049051055,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": -0.23918982645697495,
          "high_mass": 0.49980736176525836,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": -0.13946806498612752,
          "high_mass": 0.5000094980157852,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": -0.487128866793209,
          "high_mass": 0.500003196827437,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": -0.866065750046225,
          "high_mass": 0.4999997806232485,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": -0.8762438075760794,
          "high_mass": 0.4999999276768729,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "score": "H",
      "coefficients": [
        {
          "interval": "[13,1e3)",
          "theta": 0.16136263913785898,
          "normal_equation_residual": -1.794120407794253e-13,
          "normal_equation_relative_error": 2.2672433484149715e-17
        },
        {
          "interval": "[1e3,1e4)",
          "theta": 0.23498422876716984,
          "normal_equation_residual": 7.394973522423243e-12,
          "normal_equation_relative_error": 3.971599974314967e-17
        },
        {
          "interval": "[1e4,1e5)",
          "theta": 0.3085496533469011,
          "normal_equation_residual": -8.199663170671556e-11,
          "normal_equation_relative_error": 2.3642186452061283e-17
        },
        {
          "interval": "[1e5,1e6)",
          "theta": 0.39089966106039,
          "normal_equation_residual": 1.0302755981683731e-08,
          "normal_equation_relative_error": 1.701384844641138e-16
        },
        {
          "interval": "[1e6,1e7)",
          "theta": 0.49091788195434344,
          "normal_equation_residual": -1.1031515896320343e-06,
          "normal_equation_relative_error": 1.111639227892154e-15
        },
        {
          "interval": "[1e7,1e8)",
          "theta": 0.6026959556893309,
          "normal_equation_residual": 3.3311545848846436e-05,
          "normal_equation_relative_error": 2.1586901751266417e-15
        }
      ]
    },
    {
      "high": 23,
      "low": 24,
      "null_mean": 23.18697952154904,
      "upper_tail": 0.5803633326065454,
      "two_sided": 1.0,
      "null_count_distribution": [
        6.230736420015035e-15,
        3.057396571780416e-13,
        7.311318992153646e-12,
        1.1357768998013043e-10,
        1.2890185811957616e-09,
        1.139637323050655e-08,
        8.172770916194561e-08,
        4.887741459264608e-07,
        2.487289524024605e-06,
        1.0935346015681185e-05,
        4.2031231754544285e-05,
        0.0001425740292914897,
        0.0004300821946542784,
        0.0011609671040611722,
        0.0028189572445902014,
        0.0061832884538717105,
        0.012295951631724323,
        0.022233234621140414,
        0.036643948352290845,
        0.055160228502078065,
        0.07595648872542288,
        0.09579699622578285,
        0.11075791313280432,
        0.11745845311021842,
        0.11428777585760766,
        0.10202623005926396,
        0.08353763632872396,
        0.06269616545748757,
        0.04309047483858147,
        0.027086340157795066,
        0.015546665919141672,
        0.008131234524785704,
        0.0038656772815817446,
        0.001665468589873406,
        0.0006479136067005153,
        0.00022661125341554955,
        7.088623951126592e-05,
        1.970686737294962e-05,
        4.8317750930719176e-06,
        1.0349147255629235e-06,
        1.9135266728426623e-07,
        3.007836593129593e-08,
        3.9389895514391575e-09,
        4.179713935531671e-10,
        3.450990914574305e-11,
        2.079020733507626e-12,
        8.125064592415451e-14,
        1.5451560197623327e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 0.006753225174725541,
          "high_mass": 0.49647228165506746,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": -0.21320200020596847,
          "high_mass": 0.5001380533511881,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": -0.08519941797021158,
          "high_mass": 0.500089804856071,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": -0.38756430029666333,
          "high_mass": 0.4999919662279711,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": -0.8576924493491891,
          "high_mass": 0.4999993991148563,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": -0.8761963155085413,
          "high_mass": 0.4999999593683605,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(a(p)*p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "score": "H",
      "coefficients": [
        {
          "interval": "[13,1e3)",
          "theta": 0.16136263913785898,
          "normal_equation_residual": -1.794120407794253e-13,
          "normal_equation_relative_error": 2.2672433484149715e-17
        },
        {
          "interval": "[1e3,1e4)",
          "theta": 0.23498422876716984,
          "normal_equation_residual": 7.394973522423243e-12,
          "normal_equation_relative_error": 3.971599974314967e-17
        },
        {
          "interval": "[1e4,1e5)",
          "theta": 0.3085496533469011,
          "normal_equation_residual": -8.199663170671556e-11,
          "normal_equation_relative_error": 2.3642186452061283e-17
        },
        {
          "interval": "[1e5,1e6)",
          "theta": 0.39089966106039,
          "normal_equation_residual": 1.0302755981683731e-08,
          "normal_equation_relative_error": 1.701384844641138e-16
        },
        {
          "interval": "[1e6,1e7)",
          "theta": 0.49091788195434344,
          "normal_equation_residual": -1.1031515896320343e-06,
          "normal_equation_relative_error": 1.111639227892154e-15
        },
        {
          "interval": "[1e7,1e8)",
          "theta": 0.6026959556893309,
          "normal_equation_residual": 3.3311545848846436e-05,
          "normal_equation_relative_error": 2.1586901751266417e-15
        }
      ]
    },
    {
      "high": 23,
      "low": 24,
      "null_mean": 23.604918708344982,
      "upper_tail": 0.6279276382485283,
      "two_sided": 0.8834174896027964,
      "null_count_distribution": [
        2.7225325152591586e-15,
        1.3874246498328875e-13,
        3.4434827071547635e-12,
        5.548791631455075e-11,
        6.529203113918071e-10,
        5.982543524449773e-09,
        4.4448443557591665e-08,
        2.753202267328545e-07,
        1.4507624318023396e-06,
        6.603300273574599e-06,
        2.6272255360758308e-05,
        9.223994953525042e-05,
        0.0002879769346097711,
        0.0008045346109592391,
        0.002021803639035817,
        0.004590060142182227,
        0.009448162855048394,
        0.01768590129882483,
        0.03018102155009567,
        0.047048680023320806,
        0.06710785918622847,
        0.08769197663819937,
        0.10507749214215825,
        0.11552850254414279,
        0.11658251039720308,
        0.10798150687657983,
        0.09177317337014028,
        0.0715286929423024,
        0.05108042177215944,
        0.03338142650319144,
        0.019931549929971173,
        0.010851730290687171,
        0.005374266338205209,
        0.0024138927517828685,
        0.0009798274188572308,
        0.00035789537229852247,
        0.00011703079527569215,
        3.404659788162304e-05,
        8.745218774602443e-06,
        1.964740200360295e-06,
        3.8154248151421265e-07,
        6.307950212053677e-08,
        8.701891354263218e-09,
        9.743077516008913e-10,
        8.503607491775242e-11,
        5.426094256302049e-12,
        2.2509327820842637e-13,
        4.554512195637585e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": -0.2936291195543893,
          "high_mass": 0.4977260687554801,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": -0.24001783525624498,
          "high_mass": 0.49980736176525836,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": -0.13946805593735867,
          "high_mass": 0.5000094980157852,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": -0.487128866793209,
          "high_mass": 0.500003196827437,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": -0.866065750046225,
          "high_mass": 0.4999997806232485,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": -0.8762438075760794,
          "high_mass": 0.4999999276768729,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "score": "Hord",
      "coefficients": [
        {
          "interval": "[13,1e3)",
          "theta": 0.1551391547961518,
          "normal_equation_residual": 3.588240815588506e-13,
          "normal_equation_relative_error": 4.7163898855670555e-17
        },
        {
          "interval": "[1e3,1e4)",
          "theta": 0.23496660861355992,
          "normal_equation_residual": -2.0818902157770935e-12,
          "normal_equation_relative_error": 1.1181994300117424e-17
        },
        {
          "interval": "[1e4,1e5)",
          "theta": 0.3085496531206819,
          "normal_equation_residual": -3.971649675804656e-10,
          "normal_equation_relative_error": 1.1451504808434175e-16
        },
        {
          "interval": "[1e5,1e6)",
          "theta": 0.39089966106039,
          "normal_equation_residual": 1.0302755981683731e-08,
          "normal_equation_relative_error": 1.701384844641138e-16
        },
        {
          "interval": "[1e6,1e7)",
          "theta": 0.49091788195434344,
          "normal_equation_residual": -1.1031515896320343e-06,
          "normal_equation_relative_error": 1.111639227892154e-15
        },
        {
          "interval": "[1e7,1e8)",
          "theta": 0.6026959556893309,
          "normal_equation_residual": 3.3311545848846436e-05,
          "normal_equation_relative_error": 2.1586901751266417e-15
        }
      ]
    },
    {
      "high": 23,
      "low": 24,
      "null_mean": 23.583240157910478,
      "upper_tail": 0.625638017497285,
      "two_sided": 0.8833601304653536,
      "null_count_distribution": [
        2.602012571835348e-15,
        1.33732362077052e-13,
        3.3438788891965477e-12,
        5.4233684865886937e-11,
        6.417846387052247e-10,
        5.9095409292958915e-09,
        4.4093749334268265e-08,
        2.7412801997722037e-07,
        1.4490149298253121e-06,
        6.6128082277349806e-06,
        2.6367890316472412e-05,
        9.274069594978303e-05,
        0.00028994499346876986,
        0.0008108752863988788,
        0.002039174898127916,
        0.004631305448024458,
        0.009533949073560102,
        0.01784310408546753,
        0.030435318287024848,
        0.04741107638923614,
        0.06755944638393795,
        0.08817555850812188,
        0.10550473390911397,
        0.11580461302333246,
        0.11663986953464661,
        0.10780620165328879,
        0.091410404856546,
        0.07106422217402845,
        0.05060826601035018,
        0.03297412544991035,
        0.019625256430534893,
        0.010648354724757877,
        0.005254287563203233,
        0.002350843533532822,
        0.0009503072890599242,
        0.0003456002747812377,
        0.00011248981014010542,
        3.2566378456541435e-05,
        8.322090555081365e-06,
        1.859564290888627e-06,
        3.5905905590076173e-07,
        5.900575001658792e-08,
        8.088383422523184e-09,
        8.995740387587858e-10,
        7.796111621667481e-11,
        4.937728131604531e-12,
        2.0322933298458374e-13,
        4.0780758571325e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": -0.2936291195543893,
          "high_mass": 0.5007570385548649,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": -0.21491388536318912,
          "high_mass": 0.5001380533511881,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": -0.08519941514546758,
          "high_mass": 0.500089804856071,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": -0.38756430029666333,
          "high_mass": 0.4999919662279711,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": -0.8576924493491891,
          "high_mass": 0.4999993991148563,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": -0.8761963155085413,
          "high_mass": 0.4999999593683605,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(a(p)*p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "score": "Hord",
      "coefficients": [
        {
          "interval": "[13,1e3)",
          "theta": 0.1551391547961518,
          "normal_equation_residual": 3.588240815588506e-13,
          "normal_equation_relative_error": 4.7163898855670555e-17
        },
        {
          "interval": "[1e3,1e4)",
          "theta": 0.23496660861355992,
          "normal_equation_residual": -2.0818902157770935e-12,
          "normal_equation_relative_error": 1.1181994300117424e-17
        },
        {
          "interval": "[1e4,1e5)",
          "theta": 0.3085496531206819,
          "normal_equation_residual": -3.971649675804656e-10,
          "normal_equation_relative_error": 1.1451504808434175e-16
        },
        {
          "interval": "[1e5,1e6)",
          "theta": 0.39089966106039,
          "normal_equation_residual": 1.0302755981683731e-08,
          "normal_equation_relative_error": 1.701384844641138e-16
        },
        {
          "interval": "[1e6,1e7)",
          "theta": 0.49091788195434344,
          "normal_equation_residual": -1.1031515896320343e-06,
          "normal_equation_relative_error": 1.111639227892154e-15
        },
        {
          "interval": "[1e7,1e8)",
          "theta": 0.6026959556893309,
          "normal_equation_residual": 3.3311545848846436e-05,
          "normal_equation_relative_error": 2.1586901751266417e-15
        }
      ]
    }
  ],
  "fixture": {
    "checks": 14,
    "maximum_error": 1.1102230246251565e-16
  },
  "scope": "exploratory rank comparisons, no causal or sufficiency claim",
  "scores_sha256": "560441e0cbc6933d5786925a215ff1b9deb265df2067dbd857f3bfc1f27de623",
  "script_hash": "729693780b8ea084cf7fbb92ce04d9c6d232252e39aee382036453bb830739a1",
  "shared_hash": "dca7637df9718930d2eeb6e0b606dc130ddc39e0a6debd555b9334cfe39d9dd6",
  "source_hashes": {
    "wagstaff_randomization.py": "82846b5b9ee234dd4da961bd0df6411b679614d26ee833994ec5f36f988e893d"
  },
  "elapsed_seconds": 9.187315940856934
}


==> anc/repro_v1.9.9/reference_v10/score_residual_fixture.json <==
{
  "checks": 14,
  "maximum_error": 1.1102230246251565e-16
}


==> anc/repro_v1.9.9/reference_v10/selected_family_contrasts.csv <==
score,interval,cases,B,base_share,score_total,D,denominator,share,allocation,minimum_weight,diagnostic_is_probability
H,"[13,1e3)",10,4.078867562907481,0.5049434626472723,1.2684981551528112,0.1893176012407246,5.347365718060292,0.5403473626650549,5.403473626650549,0.007709667137699568,True
H,"[1e3,1e4)",8,2.2813531288940747,0.5006732741842953,0.9868658994603816,0.20857125231159812,3.2682190283544563,0.5644912895933217,4.515930316746574,0.001000518149831752,True
H,"[1e4,1e5)",6,2.293431349629738,0.4999492496809979,1.338155196148912,0.3317121345879869,3.6315865457786503,0.5912900811348341,3.5477404868090043,0.0001222414221705686,True
H,"[1e5,1e6)",5,2.299290442322339,0.49998489097016047,1.74596905428045,0.49267599462095046,4.045259496602789,0.6217758403603542,3.108879201801771,1.4509211615359927e-05,True
H,"[1e6,1e7)",5,2.3021150095618776,0.5000002333231401,2.222094151365798,0.6864030266905585,4.5242091609276756,0.6517180258201196,3.258590129100598,1.6812749782031161e-06,True
H,"[1e7,1e8)",13,2.3024815734455024,0.499999955767914,2.7720365343902897,0.8884795136783323,5.074518107835792,0.6750864358627217,8.776123666215382,1.9114041851276837e-07,True
Hord,"[13,1e3)",10,4.078867562907481,0.5049434626472723,0.9390160116276114,0.0932860636971084,5.017883574535093,0.5235341816847804,5.235341816847804,0.007704449780992917,True
Hord,"[1e3,1e4)",8,2.2813531288940747,0.5006732741842953,0.9865293848813046,0.20853348751205947,3.2678825137753793,0.5644863049872727,4.515890439898182,0.0010005181220103228,True
Hord,"[1e4,1e5)",6,2.293431349629738,0.4999492496809979,1.338155190263326,0.3317121343092473,3.631586539893064,0.5912900812061128,3.547740487236677,0.0001222414221705686,True
Hord,"[1e5,1e6)",5,2.299290442322339,0.49998489097016047,1.74596905428045,0.49267599462095046,4.045259496602789,0.6217758403603542,3.108879201801771,1.4509211615359927e-05,True
Hord,"[1e6,1e7)",5,2.3021150095618776,0.5000002333231401,2.222094151365798,0.6864030266905585,4.5242091609276756,0.6517180258201196,3.258590129100598,1.6812749782031161e-06,True
Hord,"[1e7,1e8)",13,2.3024815734455024,0.499999955767914,2.7720365343902897,0.8884795136783323,5.074518107835792,0.6750864358627217,8.776123666215382,1.9114041851276837e-07,True
delta_target,"[13,1e3)",10,4.078867562907481,0.5049434626472723,0.3294821435251996,0.09603153754361646,4.408349706432681,0.5267274734310554,5.267274734310554,0.006934484588574275,True
delta_target,"[1e3,1e4)",8,2.2813531288940747,0.5006732741842953,0.00033651457907716935,3.776479953853022e-05,2.2816896434731517,0.5006898254272071,4.005518603417657,0.0009232565218958327,True
delta_target,"[1e4,1e5)",6,2.293431349629738,0.4999492496809979,5.885586008654098e-09,2.7873941137368547e-10,2.293431355515324,0.4999492498025361,2.9996954988152167,0.00011513871709373829,True
delta_target,"[1e5,1e6)",5,2.299290442322339,0.49998489097016047,0.0,0.0,2.299290442322339,0.49998489097016047,2.4999244548508024,1.3815728425203001e-05,True
delta_target,"[1e6,1e7)",5,2.3021150095618776,0.5000002333231401,0.0,0.0,2.3021150095618776,0.5000002333231401,2.500001166615701,1.6118109257256246e-06,True
delta_target,"[1e7,1e8)",13,2.3024815734455024,0.499999955767914,0.0,0.0,2.3024815734455024,0.499999955767914,6.499999424982882,1.842068266022745e-07,True
H_count,"[13,1e3)",10,4.078867562907481,0.5049434626472723,0.9807085525965729,0.199231012659339,5.059576115504054,0.544320479241377,5.443204792413771,0.00729730298699349,True
H_count,"[1e3,1e4)",8,2.2813531288940747,0.5006732741842953,0.8927433289216824,0.2634722606176349,3.1740964578157573,0.5836802855083754,4.669442284067003,0.0009696042635447033,True
H_count,"[1e4,1e5)",6,2.293431349629738,0.4999492496809979,1.1760194720756436,0.3745625081808027,3.4694508217053817,0.6079094218896616,3.647456531337969,0.00012008109431066078,True
H_count,"[1e5,1e6)",5,2.299290442322339,0.49998489097016047,1.4943228655669345,0.5097194581331034,3.7936133078892733,0.6343474147079069,3.1717370735395347,1.4363874509753718e-05,True
H_count,"[1e6,1e7)",5,2.3021150095618776,0.5000002333231401,1.9072835033514595,0.6791906633773882,4.209398512913337,0.6613512342544628,3.306756171272314,1.6782385162143892e-06,True
H_count,"[1e7,1e8)",13,2.3024815734455024,0.499999955767914,2.3598097969360694,0.8526791192151604,4.662291370381572,0.6828883793941223,8.87754893212359,1.920589351792204e-07,True
delta_composition,"[13,1e3)",10,4.078867562907481,0.5049434626472723,-0.04169254096896133,-0.10594494896223083,4.03717502193852,0.4787011153656923,4.787011153656923,0.006527943188023729,True
delta_composition,"[1e3,1e4)",8,2.2813531288940747,0.5006732741842953,0.093786055959622,-0.05493877310557528,2.3751391848536967,0.4775425147509447,3.820340118007558,0.000568358781412345,True
delta_composition,"[1e4,1e5)",6,2.293431349629738,0.4999492496809979,0.1621357181876824,-0.04285037387155541,2.4555670678174204,0.482498952992648,2.894993717955888,-2.1535758656250143e-05,False
delta_composition,"[1e5,1e6)",5,2.299290442322339,0.49998489097016047,0.2516461887135155,-0.01704346351215298,2.5509366310358543,0.49330363385667736,2.4665181692833866,-8.955494430627761e-05,False
delta_composition,"[1e6,1e7)",5,2.3021150095618776,0.5000002333231401,0.3148106480143386,0.007212363313170489,2.6169256575762163,0.5027562777267288,2.513781388633644,-3.619230436688986e-05,False
delta_composition,"[1e7,1e8)",13,2.3024815734455024,0.499999955767914,0.4122267374542217,0.035800394463171514,2.714708310899724,0.5131875215625266,6.6714377803128455,-8.898372256659302e-06,False


==> anc/repro_v1.9.9/reference_v10/selected_family_fixture.json <==
{
  "target_sector_cases": 66,
  "tuples": 13012,
  "exact_target_average_and_identity_difference": true
}


==> anc/repro_v1.9.9/reference_v10/selected_family_generic.json <==
{
  "population": 5761450,
  "active_pairs": 130844312,
  "theta_gen": 0.5932551188622054,
  "theta_identity": 0.5932551303460881,
  "projections": [
    {
      "interval": "[13,1e3)",
      "eta": 0.28263971606743354,
      "theta_gen": 0.1551391547961518,
      "count_R2": 0.6496214580115478,
      "theta_identity": 0.16136263913785898
    },
    {
      "interval": "[1e3,1e4)",
      "eta": 0.3875013117693483,
      "theta_gen": 0.23496660861355992,
      "count_R2": 0.7131271240987941,
      "theta_identity": 0.23498422876716984
    },
    {
      "interval": "[1e4,1e5)",
      "eta": 0.4774622073546096,
      "theta_gen": 0.3085496531206819,
      "count_R2": 0.7080768360119656,
      "theta_identity": 0.3085496533469011
    },
    {
      "interval": "[1e5,1e6)",
      "eta": 0.5478160337750672,
      "theta_gen": 0.39089966106039,
      "count_R2": 0.7175187447128967,
      "theta_identity": 0.39089966106039
    },
    {
      "interval": "[1e6,1e7)",
      "eta": 0.6627854544209504,
      "theta_gen": 0.49091788195434344,
      "count_R2": 0.7406877238135344,
      "theta_identity": 0.49091788195434344
    },
    {
      "interval": "[1e7,1e8)",
      "eta": 0.7849977624369653,
      "theta_gen": 0.6026959556893309,
      "count_R2": 0.7630521173164362,
      "theta_identity": 0.6026959556893309
    }
  ],
  "scores": {
    "H": {
      "higher_allocation": 28.610737427323876,
      "lower_allocation": 18.389262572676124,
      "formal_count_scale_ratio": 28.610737427323876,
      "rows": [
        {
          "interval": "[13,1e3)",
          "cases": 10,
          "B": 4.078867562907481,
          "base_share": 0.5049434626472723,
          "score_total": 1.2684981551528112,
          "D": 0.1893176012407246,
          "denominator": 5.347365718060292,
          "share": 0.5403473626650549,
          "allocation": 5.403473626650549,
          "minimum_weight": 0.007709667137699568,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e3,1e4)",
          "cases": 8,
          "B": 2.2813531288940747,
          "base_share": 0.5006732741842953,
          "score_total": 0.9868658994603816,
          "D": 0.20857125231159812,
          "denominator": 3.2682190283544563,
          "share": 0.5644912895933217,
          "allocation": 4.515930316746574,
          "minimum_weight": 0.001000518149831752,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e4,1e5)",
          "cases": 6,
          "B": 2.293431349629738,
          "base_share": 0.4999492496809979,
          "score_total": 1.338155196148912,
          "D": 0.3317121345879869,
          "denominator": 3.6315865457786503,
          "share": 0.5912900811348341,
          "allocation": 3.5477404868090043,
          "minimum_weight": 0.0001222414221705686,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e5,1e6)",
          "cases": 5,
          "B": 2.299290442322339,
          "base_share": 0.49998489097016047,
          "score_total": 1.74596905428045,
          "D": 0.49267599462095046,
          "denominator": 4.045259496602789,
          "share": 0.6217758403603542,
          "allocation": 3.108879201801771,
          "minimum_weight": 1.4509211615359927e-05,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e6,1e7)",
          "cases": 5,
          "B": 2.3021150095618776,
          "base_share": 0.5000002333231401,
          "score_total": 2.222094151365798,
          "D": 0.6864030266905585,
          "denominator": 4.5242091609276756,
          "share": 0.6517180258201196,
          "allocation": 3.258590129100598,
          "minimum_weight": 1.6812749782031161e-06,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e7,1e8)",
          "cases": 13,
          "B": 2.3024815734455024,
          "base_share": 0.499999955767914,
          "score_total": 2.7720365343902897,
          "D": 0.8884795136783323,
          "denominator": 5.074518107835792,
          "share": 0.6750864358627217,
          "allocation": 8.776123666215382,
          "minimum_weight": 1.9114041851276837e-07,
          "diagnostic_is_probability": true
        }
      ],
      "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
    },
    "Hord": {
      "higher_allocation": 28.44256574110041,
      "lower_allocation": 18.55743425889959,
      "formal_count_scale_ratio": 28.44256574110041,
      "rows": [
        {
          "interval": "[13,1e3)",
          "cases": 10,
          "B": 4.078867562907481,
          "base_share": 0.5049434626472723,
          "score_total": 0.9390160116276114,
          "D": 0.0932860636971084,
          "denominator": 5.017883574535093,
          "share": 0.5235341816847804,
          "allocation": 5.235341816847804,
          "minimum_weight": 0.007704449780992917,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e3,1e4)",
          "cases": 8,
          "B": 2.2813531288940747,
          "base_share": 0.5006732741842953,
          "score_total": 0.9865293848813046,
          "D": 0.20853348751205947,
          "denominator": 3.2678825137753793,
          "share": 0.5644863049872727,
          "allocation": 4.515890439898182,
          "minimum_weight": 0.0010005181220103228,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e4,1e5)",
          "cases": 6,
          "B": 2.293431349629738,
          "base_share": 0.4999492496809979,
          "score_total": 1.338155190263326,
          "D": 0.3317121343092473,
          "denominator": 3.631586539893064,
          "share": 0.5912900812061128,
          "allocation": 3.547740487236677,
          "minimum_weight": 0.0001222414221705686,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e5,1e6)",
          "cases": 5,
          "B": 2.299290442322339,
          "base_share": 0.49998489097016047,
          "score_total": 1.74596905428045,
          "D": 0.49267599462095046,
          "denominator": 4.045259496602789,
          "share": 0.6217758403603542,
          "allocation": 3.108879201801771,
          "minimum_weight": 1.4509211615359927e-05,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e6,1e7)",
          "cases": 5,
          "B": 2.3021150095618776,
          "base_share": 0.5000002333231401,
          "score_total": 2.222094151365798,
          "D": 0.6864030266905585,
          "denominator": 4.5242091609276756,
          "share": 0.6517180258201196,
          "allocation": 3.258590129100598,
          "minimum_weight": 1.6812749782031161e-06,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e7,1e8)",
          "cases": 13,
          "B": 2.3024815734455024,
          "base_share": 0.499999955767914,
          "score_total": 2.7720365343902897,
          "D": 0.8884795136783323,
          "denominator": 5.074518107835792,
          "share": 0.6750864358627217,
          "allocation": 8.776123666215382,
          "minimum_weight": 1.9114041851276837e-07,
          "diagnostic_is_probability": true
        }
      ],
      "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
    },
    "delta_target": {
      "higher_allocation": 23.77241388299281,
      "lower_allocation": 23.22758611700719,
      "formal_count_scale_ratio": 23.77241388299281,
      "rows": [
        {
          "interval": "[13,1e3)",
          "cases": 10,
          "B": 4.078867562907481,
          "base_share": 0.5049434626472723,
          "score_total": 0.3294821435251996,
          "D": 0.09603153754361646,
          "denominator": 4.408349706432681,
          "share": 0.5267274734310554,
          "allocation": 5.267274734310554,
          "minimum_weight": 0.006934484588574275,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e3,1e4)",
          "cases": 8,
          "B": 2.2813531288940747,
          "base_share": 0.5006732741842953,
          "score_total": 0.00033651457907716935,
          "D": 3.776479953853022e-05,
          "denominator": 2.2816896434731517,
          "share": 0.5006898254272071,
          "allocation": 4.005518603417657,
          "minimum_weight": 0.0009232565218958327,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e4,1e5)",
          "cases": 6,
          "B": 2.293431349629738,
          "base_share": 0.4999492496809979,
          "score_total": 5.885586008654098e-09,
          "D": 2.7873941137368547e-10,
          "denominator": 2.293431355515324,
          "share": 0.4999492498025361,
          "allocation": 2.9996954988152167,
          "minimum_weight": 0.00011513871709373829,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e5,1e6)",
          "cases": 5,
          "B": 2.299290442322339,
          "base_share": 0.49998489097016047,
          "score_total": 0.0,
          "D": 0.0,
          "denominator": 2.299290442322339,
          "share": 0.49998489097016047,
          "allocation": 2.4999244548508024,
          "minimum_weight": 1.3815728425203001e-05,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e6,1e7)",
          "cases": 5,
          "B": 2.3021150095618776,
          "base_share": 0.5000002333231401,
          "score_total": 0.0,
          "D": 0.0,
          "denominator": 2.3021150095618776,
          "share": 0.5000002333231401,
          "allocation": 2.500001166615701,
          "minimum_weight": 1.6118109257256246e-06,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e7,1e8)",
          "cases": 13,
          "B": 2.3024815734455024,
          "base_share": 0.499999955767914,
          "score_total": 0.0,
          "D": 0.0,
          "denominator": 2.3024815734455024,
          "share": 0.499999955767914,
          "allocation": 6.499999424982882,
          "minimum_weight": 1.842068266022745e-07,
          "diagnostic_is_probability": true
        }
      ],
      "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
    },
    "H_count": {
      "higher_allocation": 29.11614578475418,
      "lower_allocation": 17.88385421524582,
      "formal_count_scale_ratio": 29.11614578475418,
      "rows": [
        {
          "interval": "[13,1e3)",
          "cases": 10,
          "B": 4.078867562907481,
          "base_share": 0.5049434626472723,
          "score_total": 0.9807085525965729,
          "D": 0.199231012659339,
          "denominator": 5.059576115504054,
          "share": 0.544320479241377,
          "allocation": 5.443204792413771,
          "minimum_weight": 0.00729730298699349,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e3,1e4)",
          "cases": 8,
          "B": 2.2813531288940747,
          "base_share": 0.5006732741842953,
          "score_total": 0.8927433289216824,
          "D": 0.2634722606176349,
          "denominator": 3.1740964578157573,
          "share": 0.5836802855083754,
          "allocation": 4.669442284067003,
          "minimum_weight": 0.0009696042635447033,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e4,1e5)",
          "cases": 6,
          "B": 2.293431349629738,
          "base_share": 0.4999492496809979,
          "score_total": 1.1760194720756436,
          "D": 0.3745625081808027,
          "denominator": 3.4694508217053817,
          "share": 0.6079094218896616,
          "allocation": 3.647456531337969,
          "minimum_weight": 0.00012008109431066078,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e5,1e6)",
          "cases": 5,
          "B": 2.299290442322339,
          "base_share": 0.49998489097016047,
          "score_total": 1.4943228655669345,
          "D": 0.5097194581331034,
          "denominator": 3.7936133078892733,
          "share": 0.6343474147079069,
          "allocation": 3.1717370735395347,
          "minimum_weight": 1.4363874509753718e-05,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e6,1e7)",
          "cases": 5,
          "B": 2.3021150095618776,
          "base_share": 0.5000002333231401,
          "score_total": 1.9072835033514595,
          "D": 0.6791906633773882,
          "denominator": 4.209398512913337,
          "share": 0.6613512342544628,
          "allocation": 3.306756171272314,
          "minimum_weight": 1.6782385162143892e-06,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e7,1e8)",
          "cases": 13,
          "B": 2.3024815734455024,
          "base_share": 0.499999955767914,
          "score_total": 2.3598097969360694,
          "D": 0.8526791192151604,
          "denominator": 4.662291370381572,
          "share": 0.6828883793941223,
          "allocation": 8.87754893212359,
          "minimum_weight": 1.920589351792204e-07,
          "diagnostic_is_probability": true
        }
      ],
      "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
    },
    "delta_composition": {
      "higher_allocation": null,
      "lower_allocation": null,
      "formal_count_scale_ratio": 23.154082327850244,
      "rows": [
        {
          "interval": "[13,1e3)",
          "cases": 10,
          "B": 4.078867562907481,
          "base_share": 0.5049434626472723,
          "score_total": -0.04169254096896133,
          "D": -0.10594494896223083,
          "denominator": 4.03717502193852,
          "share": 0.4787011153656923,
          "allocation": 4.787011153656923,
          "minimum_weight": 0.006527943188023729,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e3,1e4)",
          "cases": 8,
          "B": 2.2813531288940747,
          "base_share": 0.5006732741842953,
          "score_total": 0.093786055959622,
          "D": -0.05493877310557528,
          "denominator": 2.3751391848536967,
          "share": 0.4775425147509447,
          "allocation": 3.820340118007558,
          "minimum_weight": 0.000568358781412345,
          "diagnostic_is_probability": true
        },
        {
          "interval": "[1e4,1e5)",
          "cases": 6,
          "B": 2.293431349629738,
          "base_share": 0.4999492496809979,
          "score_total": 0.1621357181876824,
          "D": -0.04285037387155541,
          "denominator": 2.4555670678174204,
          "share": 0.482498952992648,
          "allocation": 2.894993717955888,
          "minimum_weight": -2.1535758656250143e-05,
          "diagnostic_is_probability": false
        },
        {
          "interval": "[1e5,1e6)",
          "cases": 5,
          "B": 2.299290442322339,
          "base_share": 0.49998489097016047,
          "score_total": 0.2516461887135155,
          "D": -0.01704346351215298,
          "denominator": 2.5509366310358543,
          "share": 0.49330363385667736,
          "allocation": 2.4665181692833866,
          "minimum_weight": -8.955494430627761e-05,
          "diagnostic_is_probability": false
        },
        {
          "interval": "[1e6,1e7)",
          "cases": 5,
          "B": 2.3021150095618776,
          "base_share": 0.5000002333231401,
          "score_total": 0.3148106480143386,
          "D": 0.007212363313170489,
          "denominator": 2.6169256575762163,
          "share": 0.5027562777267288,
          "allocation": 2.513781388633644,
          "minimum_weight": -3.619230436688986e-05,
          "diagnostic_is_probability": false
        },
        {
          "interval": "[1e7,1e8)",
          "cases": 13,
          "B": 2.3024815734455024,
          "base_share": 0.499999955767914,
          "score_total": 0.4122267374542217,
          "D": 0.035800394463171514,
          "denominator": 2.714708310899724,
          "share": 0.5131875215625266,
          "allocation": 6.6714377803128455,
          "minimum_weight": -8.898372256659302e-06,
          "diagnostic_is_probability": false
        }
      ],
      "note": "Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative."
    }
  },
  "baseline_allocation": 23.554441364482457,
  "common_denominator_displacements": {
    "H": 5.056296062841419,
    "Hord": 4.876616993564264,
    "delta_target": 0.17967906927715538,
    "H_count": 5.201399602354975,
    "delta_composition": -0.32478260879071286
  },
  "order_fraction_of_displacement_common_denominator": 0.96446429025436,
  "order_fraction_of_summed_raw_contrasts": 0.9656546929742539,
  "delta_target": {
    "mean": 2.9913592811962515e-06,
    "std": 0.001027307879462483,
    "minimum": 0.0,
    "maximum": 0.8437200390393196,
    "quantiles": {
      "0": 0.0,
      "0.01": 0.0,
      "0.1": 0.0,
      "0.5": 0.0,
      "0.9": 0.0,
      "0.99": 0.0,
      "1": 0.8437200390393196
    },
    "positive": 6654,
    "negative": 0,
    "numerically_zero": 5754796
  },
  "fixture": {
    "target_sector_cases": 66,
    "tuples": 13012,
    "exact_target_average_and_identity_difference": true
  },
  "numerical_audit": {
    "direct_points": 252,
    "maximum_abs": 1.252358786274499e-05,
    "points": [
      {
        "p": 13,
        "scope": "full",
        "direct_minus_grid": 0.0
      },
      {
        "p": 17,
        "scope": "full",
        "direct_minus_grid": 0.0
      },
      {
        "p": 19,
        "scope": "full",
        "direct_minus_grid": -1.5963147947939405e-07
      },
      {
        "p": 23,
        "scope": "full",
        "direct_minus_grid": -7.460997338837316e-07
      },
      {
        "p": 29,
        "scope": "full",
        "direct_minus_grid": -5.2588463359537485e-06
      },
      {
        "p": 31,
        "scope": "full",
        "direct_minus_grid": -1.4257504001857768e-06
      },
      {
        "p": 37,
        "scope": "full",
        "direct_minus_grid": -3.600444628326649e-06
      },
      {
        "p": 41,
        "scope": "full",
        "direct_minus_grid": -6.007965376308988e-06
      },
      {
        "p": 43,
        "scope": "full",
        "direct_minus_grid": -2.612419309544478e-06
      },
      {
        "p": 47,
        "scope": "full",
        "direct_minus_grid": -2.1079366602227978e-07
      },
      {
        "p": 53,
        "scope": "full",
        "direct_minus_grid": -3.3101650624978163e-06
      },
      {
        "p": 59,
        "scope": "full",
        "direct_minus_grid": -2.8049617489811496e-07
      },
      {
        "p": 61,
        "scope": "full",
        "direct_minus_grid": -3.4996831077549473e-07
      },
      {
        "p": 67,
        "scope": "full",
        "direct_minus_grid": -2.9134919632411993e-07
      },
      {
        "p": 71,
        "scope": "full",
        "direct_minus_grid": -1.1810076276930204e-06
      },
      {
        "p": 73,
        "scope": "full",
        "direct_minus_grid": -5.617267496926814e-06
      },
      {
        "p": 79,
        "scope": "full",
        "direct_minus_grid": -7.506236745502548e-07
      },
      {
        "p": 83,
        "scope": "full",
        "direct_minus_grid": 2.3506443230791874e-07
      },
      {
        "p": 89,
        "scope": "full",
        "direct_minus_grid": -9.473484992028602e-07
      },
      {
        "p": 97,
        "scope": "full",
        "direct_minus_grid": -2.8940706389146698e-06
      },
      {
        "p": 101,
        "scope": "full",
        "direct_minus_grid": -1.978974988103843e-06
      },
      {
        "p": 103,
        "scope": "full",
        "direct_minus_grid": 2.4381640706394592e-08
      },
      {
        "p": 107,
        "scope": "full",
        "direct_minus_grid": 1.6067673802577787e-08
      },
      {
        "p": 109,
        "scope": "full",
        "direct_minus_grid": -1.3057368672964031e-06
      },
      {
        "p": 113,
        "scope": "full",
        "direct_minus_grid": -1.2122038732798046e-06
      },
      {
        "p": 127,
        "scope": "full",
        "direct_minus_grid": 1.0157869101412587e-07
      },
      {
        "p": 131,
        "scope": "full",
        "direct_minus_grid": 8.124529671249547e-08
      },
      {
        "p": 137,
        "scope": "full",
        "direct_minus_grid": 2.1508916425716507e-08
      },
      {
        "p": 139,
        "scope": "full",
        "direct_minus_grid": 4.272614828604304e-08
      },
      {
        "p": 149,
        "scope": "full",
        "direct_minus_grid": 2.459430694656817e-07
      },
      {
        "p": 151,
        "scope": "full",
        "direct_minus_grid": 2.914729351211065e-07
      },
      {
        "p": 157,
        "scope": "full",
        "direct_minus_grid": -2.7688497405975454e-07
      },
      {
        "p": 163,
        "scope": "full",
        "direct_minus_grid": 2.0711369663750645e-07
      },
      {
        "p": 167,
        "scope": "full",
        "direct_minus_grid": 1.0990422744105999e-06
      },
      {
        "p": 173,
        "scope": "full",
        "direct_minus_grid": 2.168663137958049e-07
      },
      {
        "p": 179,
        "scope": "full",
        "direct_minus_grid": 8.162275654255424e-07
      },
      {
        "p": 181,
        "scope": "full",
        "direct_minus_grid": -1.8323492056993018e-08
      },
      {
        "p": 191,
        "scope": "full",
        "direct_minus_grid": 3.4626072187293744e-07
      },
      {
        "p": 193,
        "scope": "full",
        "direct_minus_grid": 1.4199377984525086e-07
      },
      {
        "p": 197,
        "scope": "full",
        "direct_minus_grid": 5.680735153390515e-07
      },
      {
        "p": 199,
        "scope": "full",
        "direct_minus_grid": 4.85424176632776e-07
      },
      {
        "p": 211,
        "scope": "full",
        "direct_minus_grid": 3.0644326098894226e-07
      },
      {
        "p": 223,
        "scope": "full",
        "direct_minus_grid": 7.101569730050272e-07
      },
      {
        "p": 227,
        "scope": "full",
        "direct_minus_grid": 1.0612345143767854e-06
      },
      {
        "p": 229,
        "scope": "full",
        "direct_minus_grid": 1.2800745567975724e-06
      },
      {
        "p": 233,
        "scope": "full",
        "direct_minus_grid": 1.1969799202926623e-06
      },
      {
        "p": 239,
        "scope": "full",
        "direct_minus_grid": 9.098503211957265e-07
      },
      {
        "p": 241,
        "scope": "full",
        "direct_minus_grid": 6.508518404224617e-07
      },
      {
        "p": 251,
        "scope": "full",
        "direct_minus_grid": 1.058305445722496e-06
      },
      {
        "p": 257,
        "scope": "full",
        "direct_minus_grid": 1.6186583560173773e-06
      },
      {
        "p": 263,
        "scope": "full",
        "direct_minus_grid": 5.811079282214138e-07
      },
      {
        "p": 269,
        "scope": "full",
        "direct_minus_grid": 1.6965948375080586e-06
      },
      {
        "p": 271,
        "scope": "full",
        "direct_minus_grid": 9.218197816185381e-07
      },
      {
        "p": 277,
        "scope": "full",
        "direct_minus_grid": 1.5626681935110298e-06
      },
      {
        "p": 281,
        "scope": "full",
        "direct_minus_grid": 8.16114648749533e-07
      },
      {
        "p": 283,
        "scope": "full",
        "direct_minus_grid": 1.1099668821845654e-06
      },
      {
        "p": 293,
        "scope": "full",
        "direct_minus_grid": 8.531289994451186e-07
      },
      {
        "p": 307,
        "scope": "full",
        "direct_minus_grid": 1.103142190927997e-07
      },
      {
        "p": 311,
        "scope": "full",
        "direct_minus_grid": 9.97623866627606e-07
      },
      {
        "p": 313,
        "scope": "full",
        "direct_minus_grid": 1.6767933113115419e-06
      },
      {
        "p": 317,
        "scope": "full",
        "direct_minus_grid": 5.809848979687615e-07
      },
      {
        "p": 331,
        "scope": "full",
        "direct_minus_grid": 1.0111038939442096e-06
      },
      {
        "p": 337,
        "scope": "full",
        "direct_minus_grid": 9.856743972136428e-07
      },
      {
        "p": 347,
        "scope": "full",
        "direct_minus_grid": 8.643552547038524e-07
      },
      {
        "p": 349,
        "scope": "full",
        "direct_minus_grid": 1.8286318765881049e-06
      },
      {
        "p": 353,
        "scope": "full",
        "direct_minus_grid": 1.0445914306878024e-06
      },
      {
        "p": 359,
        "scope": "full",
        "direct_minus_grid": 7.52346966392814e-07
      },
      {
        "p": 367,
        "scope": "full",
        "direct_minus_grid": 1.0949293600681642e-06
      },
      {
        "p": 373,
        "scope": "full",
        "direct_minus_grid": 1.7082651591060483e-06
      },
      {
        "p": 379,
        "scope": "full",
        "direct_minus_grid": 4.431137479166125e-07
      },
      {
        "p": 383,
        "scope": "full",
        "direct_minus_grid": 7.298932416244241e-07
      },
      {
        "p": 389,
        "scope": "full",
        "direct_minus_grid": 6.79088292265817e-08
      },
      {
        "p": 397,
        "scope": "full",
        "direct_minus_grid": 1.6800826747598308e-06
      },
      {
        "p": 401,
        "scope": "full",
        "direct_minus_grid": 3.8663152945872525e-07
      },
      {
        "p": 409,
        "scope": "full",
        "direct_minus_grid": 1.8802354166957969e-06
      },
      {
        "p": 419,
        "scope": "full",
        "direct_minus_grid": 7.434793852789667e-07
      },
      {
        "p": 421,
        "scope": "full",
        "direct_minus_grid": 1.6454729920845068e-06
      },
      {
        "p": 431,
        "scope": "full",
        "direct_minus_grid": 7.688630676572217e-07
      },
      {
        "p": 433,
        "scope": "full",
        "direct_minus_grid": 7.212381518684197e-07
      },
      {
        "p": 439,
        "scope": "full",
        "direct_minus_grid": 6.363661098074402e-07
      },
      {
        "p": 443,
        "scope": "full",
        "direct_minus_grid": 7.374444357388654e-07
      },
      {
        "p": 449,
        "scope": "full",
        "direct_minus_grid": 2.658413587042219e-07
      },
      {
        "p": 457,
        "scope": "full",
        "direct_minus_grid": 1.872050158002736e-06
      },
      {
        "p": 461,
        "scope": "full",
        "direct_minus_grid": 1.4220701518574685e-06
      },
      {
        "p": 463,
        "scope": "full",
        "direct_minus_grid": 3.820288394518201e-07
      },
      {
        "p": 467,
        "scope": "full",
        "direct_minus_grid": 3.4550453054116304e-07
      },
      {
        "p": 479,
        "scope": "full",
        "direct_minus_grid": 2.481627717765278e-07
      },
      {
        "p": 487,
        "scope": "full",
        "direct_minus_grid": 8.622992522244743e-07
      },
      {
        "p": 491,
        "scope": "full",
        "direct_minus_grid": 6.417714950579523e-07
      },
      {
        "p": 499,
        "scope": "full",
        "direct_minus_grid": 1.0272993011817277e-07
      },
      {
        "p": 503,
        "scope": "full",
        "direct_minus_grid": 4.4758427530933176e-07
      },
      {
        "p": 509,
        "scope": "full",
        "direct_minus_grid": 1.2234462842819482e-06
      },
      {
        "p": 521,
        "scope": "full",
        "direct_minus_grid": 7.173235760937757e-07
      },
      {
        "p": 523,
        "scope": "full",
        "direct_minus_grid": 5.870902237692377e-07
      },
      {
        "p": 541,
        "scope": "full",
        "direct_minus_grid": 1.491136460529674e-06
      },
      {
        "p": 547,
        "scope": "full",
        "direct_minus_grid": 5.767112858379164e-07
      },
      {
        "p": 557,
        "scope": "full",
        "direct_minus_grid": 4.578022325674169e-07
      },
      {
        "p": 563,
        "scope": "full",
        "direct_minus_grid": 3.3427276968645003e-07
      },
      {
        "p": 569,
        "scope": "full",
        "direct_minus_grid": 1.2799878184033275e-06
      },
      {
        "p": 571,
        "scope": "full",
        "direct_minus_grid": 1.9335855716562378e-07
      },
      {
        "p": 577,
        "scope": "full",
        "direct_minus_grid": 1.7287319811210011e-06
      },
      {
        "p": 587,
        "scope": "full",
        "direct_minus_grid": 4.79250070184456e-07
      },
      {
        "p": 593,
        "scope": "full",
        "direct_minus_grid": 1.219046712019889e-06
      },
      {
        "p": 599,
        "scope": "full",
        "direct_minus_grid": 2.4509028329067206e-07
      },
      {
        "p": 601,
        "scope": "full",
        "direct_minus_grid": 1.203832519003356e-06
      },
      {
        "p": 607,
        "scope": "full",
        "direct_minus_grid": 9.033432091243299e-08
      },
      {
        "p": 613,
        "scope": "full",
        "direct_minus_grid": 6.681253839069257e-07
      },
      {
        "p": 617,
        "scope": "full",
        "direct_minus_grid": 4.0976339477083457e-07
      },
      {
        "p": 619,
        "scope": "full",
        "direct_minus_grid": 6.176164031312936e-07
      },
      {
        "p": 631,
        "scope": "full",
        "direct_minus_grid": 7.993933812677767e-07
      },
      {
        "p": 641,
        "scope": "full",
        "direct_minus_grid": 9.243790533020046e-08
      },
      {
        "p": 643,
        "scope": "full",
        "direct_minus_grid": 6.419726505946244e-07
      },
      {
        "p": 647,
        "scope": "full",
        "direct_minus_grid": 3.1580685977417033e-07
      },
      {
        "p": 653,
        "scope": "full",
        "direct_minus_grid": 1.0133431560532813e-07
      },
      {
        "p": 659,
        "scope": "full",
        "direct_minus_grid": 1.68217506812951e-07
      },
      {
        "p": 661,
        "scope": "full",
        "direct_minus_grid": 2.9514397148489024e-08
      },
      {
        "p": 673,
        "scope": "full",
        "direct_minus_grid": 2.664115763550967e-07
      },
      {
        "p": 677,
        "scope": "full",
        "direct_minus_grid": 3.1356837104645763e-07
      },
      {
        "p": 683,
        "scope": "full",
        "direct_minus_grid": 8.921466099209852e-08
      },
      {
        "p": 691,
        "scope": "full",
        "direct_minus_grid": 2.75268780658422e-07
      },
      {
        "p": 701,
        "scope": "full",
        "direct_minus_grid": 1.0085224118050462e-06
      },
      {
        "p": 709,
        "scope": "full",
        "direct_minus_grid": 1.4680474613726346e-06
      },
      {
        "p": 719,
        "scope": "full",
        "direct_minus_grid": 1.4989795338316014e-07
      },
      {
        "p": 727,
        "scope": "full",
        "direct_minus_grid": 2.5984369811382635e-07
      },
      {
        "p": 733,
        "scope": "full",
        "direct_minus_grid": 1.3586986873370677e-06
      },
      {
        "p": 739,
        "scope": "full",
        "direct_minus_grid": 1.449958415555841e-07
      },
      {
        "p": 743,
        "scope": "full",
        "direct_minus_grid": 4.1922163185326156e-08
      },
      {
        "p": 751,
        "scope": "full",
        "direct_minus_grid": 5.395004221142585e-08
      },
      {
        "p": 757,
        "scope": "full",
        "direct_minus_grid": 6.870646798162738e-07
      },
      {
        "p": 761,
        "scope": "full",
        "direct_minus_grid": 8.335550791827018e-07
      },
      {
        "p": 769,
        "scope": "full",
        "direct_minus_grid": 1.4664466516656205e-06
      },
      {
        "p": 773,
        "scope": "full",
        "direct_minus_grid": 1.1797980556949028e-06
      },
      {
        "p": 787,
        "scope": "full",
        "direct_minus_grid": 6.005944237497118e-07
      },
      {
        "p": 797,
        "scope": "full",
        "direct_minus_grid": 2.8526137763051906e-07
      },
      {
        "p": 809,
        "scope": "full",
        "direct_minus_grid": 1.102161300892135e-06
      },
      {
        "p": 811,
        "scope": "full",
        "direct_minus_grid": 4.712539682927286e-07
      },
      {
        "p": 821,
        "scope": "full",
        "direct_minus_grid": 8.96557640572837e-07
      },
      {
        "p": 823,
        "scope": "full",
        "direct_minus_grid": 2.656721065363854e-09
      },
      {
        "p": 827,
        "scope": "full",
        "direct_minus_grid": 7.130148982348317e-08
      },
      {
        "p": 829,
        "scope": "full",
        "direct_minus_grid": 3.771174261757437e-08
      },
      {
        "p": 839,
        "scope": "full",
        "direct_minus_grid": 2.146124603585875e-07
      },
      {
        "p": 853,
        "scope": "full",
        "direct_minus_grid": 9.88493412013014e-07
      },
      {
        "p": 857,
        "scope": "full",
        "direct_minus_grid": 3.0175294618572934e-07
      },
      {
        "p": 859,
        "scope": "full",
        "direct_minus_grid": 3.810277795501804e-07
      },
      {
        "p": 863,
        "scope": "full",
        "direct_minus_grid": 8.660840844498807e-08
      },
      {
        "p": 877,
        "scope": "full",
        "direct_minus_grid": 1.3051858602786126e-06
      },
      {
        "p": 881,
        "scope": "full",
        "direct_minus_grid": 7.01141855241616e-07
      },
      {
        "p": 883,
        "scope": "full",
        "direct_minus_grid": 5.636528759289661e-07
      },
      {
        "p": 887,
        "scope": "full",
        "direct_minus_grid": 2.1388351778561798e-07
      },
      {
        "p": 907,
        "scope": "full",
        "direct_minus_grid": 2.714367575151755e-07
      },
      {
        "p": 911,
        "scope": "full",
        "direct_minus_grid": 2.1319821730259036e-07
      },
      {
        "p": 919,
        "scope": "full",
        "direct_minus_grid": 5.59748341455446e-07
      },
      {
        "p": 929,
        "scope": "full",
        "direct_minus_grid": 6.576931550483778e-07
      },
      {
        "p": 937,
        "scope": "full",
        "direct_minus_grid": 7.613843795439834e-07
      },
      {
        "p": 941,
        "scope": "full",
        "direct_minus_grid": 9.753478522611658e-07
      },
      {
        "p": 947,
        "scope": "full",
        "direct_minus_grid": 1.8745901964045686e-07
      },
      {
        "p": 953,
        "scope": "full",
        "direct_minus_grid": 3.566372073215973e-07
      },
      {
        "p": 967,
        "scope": "full",
        "direct_minus_grid": 3.985639880355052e-07
      },
      {
        "p": 971,
        "scope": "full",
        "direct_minus_grid": 2.4204054605014846e-07
      },
      {
        "p": 977,
        "scope": "full",
        "direct_minus_grid": 2.5710858242433687e-07
      },
      {
        "p": 983,
        "scope": "full",
        "direct_minus_grid": 6.943590591390603e-08
      },
      {
        "p": 991,
        "scope": "full",
        "direct_minus_grid": 4.1166893449684494e-07
      },
      {
        "p": 997,
        "scope": "full",
        "direct_minus_grid": 4.492505079056741e-07
      },
      {
        "p": 1009,
        "scope": "full",
        "direct_minus_grid": 1.0836783816969842e-06
      },
      {
        "p": 1013,
        "scope": "full",
        "direct_minus_grid": 2.1712513031957315e-07
      },
      {
        "p": 1019,
        "scope": "full",
        "direct_minus_grid": 1.5343130721490184e-07
      },
      {
        "p": 1021,
        "scope": "full",
        "direct_minus_grid": 1.3174428268314387e-06
      },
      {
        "p": 1031,
        "scope": "full",
        "direct_minus_grid": 2.7139691827215984e-08
      },
      {
        "p": 1033,
        "scope": "full",
        "direct_minus_grid": 1.949912453724778e-07
      },
      {
        "p": 1039,
        "scope": "full",
        "direct_minus_grid": 4.6154586863522695e-07
      },
      {
        "p": 1049,
        "scope": "full",
        "direct_minus_grid": 1.9296853537298375e-07
      },
      {
        "p": 1051,
        "scope": "full",
        "direct_minus_grid": 1.8591351169661152e-07
      },
      {
        "p": 1061,
        "scope": "full",
        "direct_minus_grid": 9.08854366432621e-07
      },
      {
        "p": 1063,
        "scope": "full",
        "direct_minus_grid": 5.136858378662623e-07
      },
      {
        "p": 1069,
        "scope": "full",
        "direct_minus_grid": 5.390697368490294e-07
      },
      {
        "p": 1087,
        "scope": "full",
        "direct_minus_grid": 4.0683114721495883e-07
      },
      {
        "p": 1091,
        "scope": "full",
        "direct_minus_grid": 5.998703223042412e-08
      },
      {
        "p": 1093,
        "scope": "full",
        "direct_minus_grid": 1.260794367574647e-06
      },
      {
        "p": 1097,
        "scope": "full",
        "direct_minus_grid": 5.343692945913858e-07
      },
      {
        "p": 1103,
        "scope": "full",
        "direct_minus_grid": 1.26637098363247e-07
      },
      {
        "p": 1109,
        "scope": "full",
        "direct_minus_grid": 8.670302029667454e-07
      },
      {
        "p": 1117,
        "scope": "full",
        "direct_minus_grid": 3.8702133320356324e-07
      },
      {
        "p": 1123,
        "scope": "full",
        "direct_minus_grid": 4.49080695741344e-07
      },
      {
        "p": 1129,
        "scope": "full",
        "direct_minus_grid": 6.312006548547799e-07
      },
      {
        "p": 1151,
        "scope": "full",
        "direct_minus_grid": 1.4091116007364235e-07
      },
      {
        "p": 1153,
        "scope": "full",
        "direct_minus_grid": 1.2580775532455846e-06
      },
      {
        "p": 1163,
        "scope": "full",
        "direct_minus_grid": 2.672448573548536e-08
      },
      {
        "p": 1171,
        "scope": "full",
        "direct_minus_grid": 5.49781264069793e-07
      },
      {
        "p": 1181,
        "scope": "full",
        "direct_minus_grid": 8.413857406353031e-07
      },
      {
        "p": 1187,
        "scope": "full",
        "direct_minus_grid": 1.0151896490118162e-07
      },
      {
        "p": 1193,
        "scope": "full",
        "direct_minus_grid": 5.373636793315484e-07
      },
      {
        "p": 1201,
        "scope": "full",
        "direct_minus_grid": 9.474305810996952e-07
      },
      {
        "p": 1213,
        "scope": "full",
        "direct_minus_grid": 1.1480574206856886e-06
      },
      {
        "p": 1217,
        "scope": "full",
        "direct_minus_grid": 2.6186913304471204e-07
      },
      {
        "p": 1223,
        "scope": "full",
        "direct_minus_grid": 9.200619666138721e-08
      },
      {
        "p": 1229,
        "scope": "full",
        "direct_minus_grid": 5.400125964172275e-07
      },
      {
        "p": 1231,
        "scope": "full",
        "direct_minus_grid": 2.84976898079492e-07
      },
      {
        "p": 1237,
        "scope": "full",
        "direct_minus_grid": 1.139822490614506e-06
      },
      {
        "p": 1249,
        "scope": "full",
        "direct_minus_grid": 9.625398025292498e-07
      },
      {
        "p": 1259,
        "scope": "full",
        "direct_minus_grid": 6.213874970129041e-10
      },
      {
        "p": 1303,
        "scope": "full",
        "direct_minus_grid": 5.4991978970519995e-08
      },
      {
        "p": 1423,
        "scope": "full",
        "direct_minus_grid": 2.0830015046158223e-08
      },
      {
        "p": 1559,
        "scope": "full",
        "direct_minus_grid": 4.4503775220583464e-08
      },
      {
        "p": 1697,
        "scope": "full",
        "direct_minus_grid": 5.229353305935547e-07
      },
      {
        "p": 1861,
        "scope": "full",
        "direct_minus_grid": 1.0136434287488783e-06
      },
      {
        "p": 2027,
        "scope": "full",
        "direct_minus_grid": 2.201837068227519e-08
      },
      {
        "p": 2213,
        "scope": "full",
        "direct_minus_grid": 3.3374323837875863e-07
      },
      {
        "p": 2417,
        "scope": "full",
        "direct_minus_grid": 3.680870892530663e-07
      },
      {
        "p": 2647,
        "scope": "full",
        "direct_minus_grid": 3.4810246285488233e-07
      },
      {
        "p": 2879,
        "scope": "full",
        "direct_minus_grid": 4.951327015056961e-09
      },
      {
        "p": 3163,
        "scope": "full",
        "direct_minus_grid": 3.174692642105015e-07
      },
      {
        "p": 3433,
        "scope": "full",
        "direct_minus_grid": 2.0867202543684016e-07
      },
      {
        "p": 3761,
        "scope": "full",
        "direct_minus_grid": 3.419216083599963e-07
      },
      {
        "p": 4099,
        "scope": "full",
        "direct_minus_grid": 1.0037686237751586e-09
      },
      {
        "p": 4481,
        "scope": "full",
        "direct_minus_grid": 2.3323446551870575e-07
      },
      {
        "p": 4889,
        "scope": "full",
        "direct_minus_grid": 1.1962916035557214e-07
      },
      {
        "p": 5333,
        "scope": "full",
        "direct_minus_grid": 2.145763833283354e-08
      },
      {
        "p": 5827,
        "scope": "full",
        "direct_minus_grid": 4.1944517317205054e-06
      },
      {
        "p": 6361,
        "scope": "full",
        "direct_minus_grid": 1.252358786274499e-05
      },
      {
        "p": 6947,
        "scope": "full",
        "direct_minus_grid": 1.5965327504474658e-08
      },
      {
        "p": 7589,
        "scope": "full",
        "direct_minus_grid": 1.2086404170830178e-06
      },
      {
        "p": 8287,
        "scope": "full",
        "direct_minus_grid": 1.5605221883596698e-06
      },
      {
        "p": 9049,
        "scope": "full",
        "direct_minus_grid": 3.3261361487291197e-06
      },
      {
        "p": 9883,
        "scope": "full",
        "direct_minus_grid": 1.548739560597312e-06
      },
      {
        "p": 10799,
        "scope": "full",
        "direct_minus_grid": 6.122413687137396e-11
      },
      {
        "p": 11789,
        "scope": "full",
        "direct_minus_grid": 4.495313041807947e-07
      },
      {
        "p": 12889,
        "scope": "full",
        "direct_minus_grid": 4.621093673051746e-06
      },
      {
        "p": 14057,
        "scope": "full",
        "direct_minus_grid": 4.3864758403344695e-07
      },
      {
        "p": 15349,
        "scope": "full",
        "direct_minus_grid": 1.0854217569189473e-06
      },
      {
        "p": 16763,
        "scope": "full",
        "direct_minus_grid": 2.5789985702573404e-09
      },
      {
        "p": 18307,
        "scope": "full",
        "direct_minus_grid": 1.3729751122681932e-06
      },
      {
        "p": 19991,
        "scope": "full",
        "direct_minus_grid": 2.1544409114504504e-06
      },
      {
        "p": 20011,
        "scope": "a<1000",
        "direct_minus_grid": 1.8746698486893365e-06
      },
      {
        "p": 31319,
        "scope": "a<1000",
        "direct_minus_grid": 3.801502135303281e-08
      },
      {
        "p": 49031,
        "scope": "a<1000",
        "direct_minus_grid": 4.7142918369047493e-07
      },
      {
        "p": 76753,
        "scope": "a<1000",
        "direct_minus_grid": 1.8670631440897978e-06
      },
      {
        "p": 120163,
        "scope": "a<1000",
        "direct_minus_grid": 2.8860541512187865e-08
      },
      {
        "p": 188137,
        "scope": "a<1000",
        "direct_minus_grid": 6.45883126537683e-07
      },
      {
        "p": 294529,
        "scope": "a<1000",
        "direct_minus_grid": 2.442231814114848e-06
      },
      {
        "p": 461119,
        "scope": "a<1000",
        "direct_minus_grid": 1.6244472451631964e-06
      },
      {
        "p": 721951,
        "scope": "a<1000",
        "direct_minus_grid": 1.5774113357736042e-06
      },
      {
        "p": 1130251,
        "scope": "a<1000",
        "direct_minus_grid": 1.6855946505245356e-06
      },
      {
        "p": 1769531,
        "scope": "a<1000",
        "direct_minus_grid": 2.4643471441265774e-06
      },
      {
        "p": 2770381,
        "scope": "a<1000",
        "direct_minus_grid": 2.892007813670716e-06
      },
      {
        "p": 4337321,
        "scope": "a<1000",
        "direct_minus_grid": 4.276211917897399e-07
      },
      {
        "p": 6790549,
        "scope": "a<1000",
        "direct_minus_grid": 3.348226048416336e-06
      },
      {
        "p": 10631311,
        "scope": "a<1000",
        "direct_minus_grid": 5.822144846234778e-07
      },
      {
        "p": 16644443,
        "scope": "a<1000",
        "direct_minus_grid": 3.3874287375113e-08
      },
      {
        "p": 26058653,
        "scope": "a<1000",
        "direct_minus_grid": 4.462979141806045e-07
      },
      {
        "p": 40797619,
        "scope": "a<1000",
        "direct_minus_grid": 1.5300472000490117e-10
      },
      {
        "p": 63872951,
        "scope": "a<1000",
        "direct_minus_grid": 1.7537081120622133e-07
      },
      {
        "p": 99999931,
        "scope": "a<1000",
        "direct_minus_grid": 1.3176659763303178e-10
      }
    ],
    "large_target_direct_prefix_points": 2257,
    "large_target_direct_prefix_max_abs": 3.178198749488603e-08,
    "all_moduli_target_bound_after_20000": {
      "R_min": 1186.4858127996235,
      "small_modulus_sum": 1.093626335629783e-07,
      "tail_bound": 1.157047872931083e-17,
      "uniform_abs_log_score_bound": 1.0936263357454878e-07,
      "scope": "Omitted target term only; interpolation/cumulant errors separate"
    },
    "bound_note": "The all-moduli bound also bounds any selected subfamily. It is separate from grid, cumulant, and roundoff error."
  },
  "method": {
    "average": "uniform target average of s(a,n;t), before inversion",
    "family": "same ord_a(2)|(p-1), odd prime a<p",
    "large_moduli": "For a>=1000 both scores use the original generic four-cumulant continuation; target terms are not mathematically zero.",
    "approximation": "same interpolation grid as release 1.8.8; sample errors are not uniform certificates",
    "count": "through-origin projection Hord onto exact active count L separately per interval",
    "percentages": "common ORIGINAL-score denominator for additive displacement attribution; individual allocations use own denominators"
  },
  "matrix_sha256": "91064dd1363a4f1bc82abf2a537303623e9b71ef8377cf266ea79bcd1e6a92b5",
  "script_hash": "a7c6b4908c39fabd348d5699b44caefec0892f4ac6378b26bddb21cef94cccbf",
  "shared_hash": "dca7637df9718930d2eeb6e0b606dc130ddc39e0a6debd555b9334cfe39d9dd6",
  "source_hashes": {
    "build_structural_census.py": "dc1629b1cc97f6281e35f77e7a72b2954110b038a1e2e6c1d790ee5aef3b7f16",
    "mersenne_core.py": "fbf21cc356abb543fcb0862f42650b5ee215e1328f4015526c60f59d564b7ab7",
    "structural_model.py": "e283bc232c6bade225f5da578484b3786e763082d6014e3023bf9703f2b88cef",
    "wagstaff_randomization.py": "82846b5b9ee234dd4da961bd0df6411b679614d26ee833994ec5f36f988e893d"
  },
  "elapsed_seconds": 41.375672817230225
}


==> anc/repro_v1.9.9/reference_v10/shifted_A8.csv <==
k,weight,high,low,null_mean,upper_tail,two_sided
1,log(p)/p,32,15,23.32797643069155,0.007402043549475938,0.011540262680912423
1,log(a(p)*p)/p,32,15,23.234604601335477,0.006759752520645649,0.011182120570582828
2,log(p)/p,19,28,23.450764552511338,0.9287903488222334,0.2366356242548218
2,log(a(p)*p)/p,19,28,23.410475029346365,0.9274374464587466,0.23607593298068738
3,log(p)/p,16,31,23.273641321229,0.9898083172937306,0.037662949107752086
3,log(a(p)*p)/p,16,31,23.209823776837425,0.9893945631590142,0.03761053274879548
4,log(p)/p,22,25,23.35660595168217,0.7082526556026401,0.7679791006291325
4,log(a(p)*p)/p,22,25,23.302474704567096,0.7029996828426186,0.7678159109767221
5,log(p)/p,28,19,23.395374377685933,0.11219835738626185,0.18561805948559318
5,log(a(p)*p)/p,28,19,23.199601104987995,0.10102630793787097,0.18244018085724267
6,log(p)/p,29,18,23.42055991214813,0.06616650211779951,0.10560767637285778
6,log(a(p)*p)/p,28,19,23.435558676919396,0.11423557474095283,0.18577540743232418
7,log(p)/p,28,19,23.33521087313062,0.10881762380992742,0.18474621839380498
7,log(a(p)*p)/p,28,19,23.361707090034404,0.10999244118006833,0.18453946622959258
8,log(p)/p,27,20,23.48090331574118,0.18609529519756954,0.3055218160739784
8,log(a(p)*p)/p,27,20,23.515913596796626,0.18856453762751846,0.3745822679645313
9,log(p)/p,24,23,23.381116330813477,0.485935388931804,0.8833635373873573
9,log(a(p)*p)/p,24,23,23.318821941029867,0.478546081245081,0.8829758341337234
10,log(p)/p,21,26,23.57455040578254,0.818302797315234,0.4635878765761221
10,log(a(p)*p)/p,22,25,23.700311096658943,0.7425977201699594,0.6584393648219379
11,log(p)/p,22,25,23.55102492110957,0.7276970843123108,0.6605949818250206
11,log(a(p)*p)/p,22,25,23.443175069128944,0.7172414363394224,0.7675489204938751
12,log(p)/p,26,21,23.44099366032938,0.2715255091395867,0.4638968175902642
12,log(a(p)*p)/p,26,21,23.688064150215915,0.2960596377350087,0.5547075263497178


==> anc/repro_v1.9.9/reference_v10/shifted_A8.json <==
{
  "population": 5761450,
  "records": [
    {
      "high": 32,
      "low": 15,
      "null_mean": 23.32797643069155,
      "upper_tail": 0.007402043549475938,
      "two_sided": 0.011540262680912423,
      "null_count_distribution": [
        5.117645972086992e-15,
        2.5201925684618805e-13,
        6.0521438501114354e-12,
        9.446987189259433e-11,
        1.0779043559851757e-09,
        9.585714191384514e-09,
        6.917747558863078e-08,
        4.1651353760315785e-07,
        2.1347636577507508e-06,
        9.456412683155009e-06,
        3.663503192927576e-05,
        0.0001252994458851888,
        0.0003812350679115874,
        0.0010383362215375205,
        0.0025446257324211125,
        0.005635212027958937,
        0.011317338879539384,
        0.02067336190364533,
        0.03443271424162921,
        0.05239499847607231,
        0.07295552973170723,
        0.09307019905710869,
        0.10887706012050571,
        0.11686604131762496,
        0.11512998726554807,
        0.10409513955431104,
        0.08635345179653992,
        0.06568565938593836,
        0.04577209877744094,
        0.029182537569295456,
        0.016995436068594758,
        0.009022971145627402,
        0.0043561185157162145,
        0.0019067007064501186,
        0.0007539368188499385,
        0.00026815169946767107,
        8.534190470681758e-05,
        2.4151886336261174e-05,
        6.031395683768049e-06,
        1.3165943935686563e-06,
        2.482518376260365e-07,
        3.9821167978817165e-08,
        5.325452791575098e-09,
        5.775122854552e-10,
        4.8770312276253247e-11,
        3.007788611955468e-12,
        1.204481942056459e-13,
        2.3494746140408684e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 1.4478762121798734,
          "high_mass": 0.5049434626472721,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 1.2534512253654109,
          "high_mass": 0.5006732741842953,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 1.1769943192685905,
          "high_mass": 0.4999492496809986,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 1.1162357579203679,
          "high_mass": 0.49998489097016385,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 1.095863216091517,
          "high_mass": 0.5000002333231346,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 1.1027160194848789,
          "high_mass": 0.499999955767937,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 1,
      "divisor_fixture_points": 279
    },
    {
      "high": 32,
      "low": 15,
      "null_mean": 23.234604601335477,
      "upper_tail": 0.006759752520645649,
      "two_sided": 0.011182120570582828,
      "null_count_distribution": [
        5.6506689395177206e-15,
        2.784222366107597e-13,
        6.685779391373341e-12,
        1.0429493210249559e-10,
        1.1886409303547043e-09,
        1.0553224551745463e-08,
        7.600096633864741e-08,
        4.564491602500914e-07,
        2.332636906111922e-06,
        1.0298914092048457e-05,
        3.9753011350329385e-05,
        0.0001354184322030977,
        0.00041023084683722874,
        0.001112079890578505,
        0.002711710014713001,
        0.0059732702745524295,
        0.011928661243546933,
        0.02166047074639693,
        0.03585103827675523,
        0.05419485741803259,
        0.07494238041946684,
        0.0949167361910098,
        0.11020246726717516,
        0.11736088876562595,
        0.1146721206342879,
        0.10279799124365442,
        0.0845210227920272,
        0.06369824933619343,
        0.04396073215075016,
        0.02774744820987915,
        0.015991515474990215,
        0.008398028985072456,
        0.004008685103426621,
        0.001734015240246141,
        0.0006772603420719585,
        0.00023780496096572273,
        7.467536827316707e-05,
        2.0839139072891907e-05,
        5.1283923494519e-06,
        1.102429937661228e-06,
        2.0455270153363133e-07,
        3.2262131329211346e-08,
        4.23862960019394e-09,
        4.5113923413820975e-10,
        3.735410017432067e-11,
        2.2561770443058305e-12,
        8.837496452716678e-14,
        1.683856444221338e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 1.4757801783263012,
          "high_mass": 0.5070101103213079,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 1.2577422357595245,
          "high_mass": 0.5001144449523488,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 1.181387774017805,
          "high_mass": 0.49999368157077,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 1.1191898637513147,
          "high_mass": 0.5000093528453821,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 1.110417909381879,
          "high_mass": 0.5000007544312884,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 1.1044965424720263,
          "high_mass": 0.5000000629826387,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(a(p)*p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 1,
      "divisor_fixture_points": 279
    },
    {
      "high": 19,
      "low": 28,
      "null_mean": 23.450764552511338,
      "upper_tail": 0.9287903488222334,
      "two_sided": 0.2366356242548218,
      "null_count_distribution": [
        4.022309865947342e-15,
        2.0013935693048424e-13,
        4.856036876811945e-12,
        7.65813016330948e-11,
        8.82777690919006e-10,
        7.930939847310143e-09,
        5.782074043247486e-08,
        3.5168907676026176e-07,
        1.8208945775308429e-06,
        8.148233298583445e-06,
        3.188855305993921e-05,
        0.00011017679425299456,
        0.0003386417439270597,
        0.000931748375917372,
        0.00230678054539445,
        0.005160900906471855,
        0.01047143260921074,
        0.019325713400112684,
        0.03252198071636661,
        0.05000323495930071,
        0.07035466502875627,
        0.09069812641129034,
        0.10722755254161834,
        0.11632495039852656,
        0.1158304333926981,
        0.10586503722777474,
        0.08878325115140787,
        0.06828035959310556,
        0.048111405587910376,
        0.031020153097443447,
        0.01827184109079639,
        0.009812690195822447,
        0.00479281104353088,
        0.0021227225561243285,
        0.000849451129095552,
        0.0003058118702607751,
        9.853472878484473e-05,
        2.8237077433771222e-05,
        7.142046811246645e-06,
        1.5794066951039956e-06,
        3.017722982829518e-07,
        4.906378761062076e-08,
        6.65253340507687e-09,
        7.316563222182484e-10,
        6.268420597669094e-11,
        3.9233593693213025e-12,
        1.5950776484196217e-13,
        3.160077107378427e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 0.9117097541004135,
          "high_mass": 0.49916978690721936,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 0.7137541122838893,
          "high_mass": 0.5002265477620188,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 0.852512677225021,
          "high_mass": 0.5000054524679287,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 0.8054114719081104,
          "high_mass": 0.5000044358352981,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 0.7664555271827419,
          "high_mass": 0.5000002160905674,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.7334354564358523,
          "high_mass": 0.4999998835138763,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 2,
      "divisor_fixture_points": 279
    },
    {
      "high": 19,
      "low": 28,
      "null_mean": 23.410475029346365,
      "upper_tail": 0.9274374464587466,
      "two_sided": 0.23607593298068738,
      "null_count_distribution": [
        4.072875753828993e-15,
        2.033169925223586e-13,
        4.946805362560938e-12,
        7.819361714850629e-11,
        9.030774374051328e-10,
        8.12560863556587e-09,
        5.930841540081201e-08,
        3.6103269225640224e-07,
        1.870205590428613e-06,
        8.370550267189542e-06,
        3.275568118850597e-05,
        0.00011313154773767787,
        0.00034750479682612364,
        0.0009552879862979088,
        0.0023623758892326865,
        0.005278000444116889,
        0.010691710671354394,
        0.019695689831566745,
        0.03307542648393369,
        0.05073620719342444,
        0.07120373701241148,
        0.09153690747512395,
        0.10789204348322633,
        0.11666394542564837,
        0.11576066036882147,
        0.1054039328998201,
        0.088041983145393,
        0.06742085720886815,
        0.047289798824225085,
        0.030343175314030624,
        0.017781508253197454,
        0.009497497678832923,
        0.00461216857029173,
        0.002030267304522779,
        0.0008072096031501048,
        0.00028861796091443956,
        9.232125050692484e-05,
        2.6253386528751335e-05,
        6.586237963911964e-06,
        1.4439024040354402e-06,
        2.7334696490068586e-07,
        4.400764598311678e-08,
        5.904779434912117e-09,
        6.421895278933811e-10,
        5.4364049258356376e-11,
        3.3591572362901397e-12,
        1.3469456843800452e-13,
        2.628983616441634e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 0.9232428682898619,
          "high_mass": 0.49505301713105954,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 0.7137541122838893,
          "high_mass": 0.5009816279502824,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 0.8525434383400089,
          "high_mass": 0.4999957723470998,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 0.805480052898336,
          "high_mass": 0.500005310699143,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 0.7665064813606428,
          "high_mass": 0.5000004730973346,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.7334697148507231,
          "high_mass": 0.4999998947884148,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(a(p)*p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 2,
      "divisor_fixture_points": 279
    },
    {
      "high": 16,
      "low": 31,
      "null_mean": 23.273641321229,
      "upper_tail": 0.9898083172937306,
      "two_sided": 0.037662949107752086,
      "null_count_distribution": [
        5.721270707971395e-15,
        2.8026891852846686e-13,
        6.695903360457272e-12,
        1.0398901256486539e-10,
        1.1805928215947882e-09,
        1.0447159867753385e-08,
        7.502693095401358e-08,
        4.49554341779628e-07,
        2.2930981144012216e-06,
        1.0109638427378308e-05,
        3.8981304532754786e-05,
        0.00013270017513875658,
        0.00040187182669553504,
        0.0010894639690682125,
        0.002657570164946753,
        0.005858156209349648,
        0.011710809571769216,
        0.021293441067148606,
        0.035301778376732776,
        0.053469041668815456,
        0.07410592076852196,
        0.09409803526376624,
        0.10956524378678008,
        0.11705250791287908,
        0.11476894547761085,
        0.10327508943365203,
        0.08526242436214851,
        0.06454208135238051,
        0.04475556779471248,
        0.028393588348900444,
        0.016453385278199176,
        0.008691014059394873,
        0.00417434169159883,
        0.0018176274058552128,
        0.0007149156542374256,
        0.00025290537819925484,
        8.004864827862279e-05,
        2.252731506184862e-05,
        5.593596347096256e-06,
        1.2139021986656619e-06,
        2.275206356393494e-07,
        3.6271988148427157e-08,
        4.820242746368614e-09,
        5.193346798191077e-10,
        4.3563819138774214e-11,
        2.66810808361892e-12,
        1.060798801889205e-13,
        2.053804268241746e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 1.2831114387929088,
          "high_mass": 0.5018663859561834,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 1.0346240683681776,
          "high_mass": 0.49976211499716905,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 1.0240255712782653,
          "high_mass": 0.49999704012453194,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 0.9847955423082412,
          "high_mass": 0.49999759666338967,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 0.9983458378737279,
          "high_mass": 0.49999980420336915,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.9635074708983947,
          "high_mass": 0.5000000508777465,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 3,
      "divisor_fixture_points": 279
    },
    {
      "high": 16,
      "low": 31,
      "null_mean": 23.209823776837425,
      "upper_tail": 0.9893945631590142,
      "two_sided": 0.03761053274879548,
      "null_count_distribution": [
        5.99805459620406e-15,
        2.945670300271052e-13,
        7.050959543448203e-12,
        1.0965231060959953e-10,
        1.245955847389559e-09,
        1.1029870802243425e-08,
        7.920830386131798e-08,
        4.743958633866061e-07,
        2.417801853561814e-06,
        1.0646727719104172e-05,
        4.098925187329243e-05,
        0.00013927567297684099,
        0.00042086606392223165,
        0.0011381216839608476,
        0.002768538660662884,
        0.006084014981019056,
        0.012121472377779493,
        0.021959915465362613,
        0.03626402024556481,
        0.05469591639278453,
        0.07546698137189886,
        0.09537047114563008,
        0.11048720502333804,
        0.11740874591994835,
        0.11447142976795692,
        0.10239785851216641,
        0.08401207524634338,
        0.06317974656270235,
        0.043510125668536404,
        0.02740463600685038,
        0.015760339922121204,
        0.008258982070331756,
        0.003933881661776595,
        0.0016980018406152404,
        0.0006617609157472309,
        0.00023185659269656407,
        7.26474276662355e-05,
        2.0228165612750114e-05,
        4.966831992422664e-06,
        1.0652616128232816e-06,
        1.971972206726639e-07,
        3.1028413002120786e-08,
        4.066685997087518e-09,
        4.3176640075180196e-10,
        3.565908547960227e-11,
        2.1481518999640295e-12,
        8.391547392841713e-14,
        1.594387689466503e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 1.2831114387929088,
          "high_mass": 0.4993329480784534,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 1.0282055942426795,
          "high_mass": 0.5004626358604174,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 1.0175686902832985,
          "high_mass": 0.4999870322532651,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 0.981603999595814,
          "high_mass": 0.4999967304101424,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 0.9973859142102126,
          "high_mass": 0.4999996632387439,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.9627213283411978,
          "high_mass": 0.4999999880486021,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(a(p)*p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 3,
      "divisor_fixture_points": 279
    },
    {
      "high": 22,
      "low": 25,
      "null_mean": 23.35660595168217,
      "upper_tail": 0.7082526556026401,
      "two_sided": 0.7679791006291325,
      "null_count_distribution": [
        4.879873947545054e-15,
        2.407004632796559e-13,
        5.78993597426685e-12,
        9.053053216324702e-11,
        1.0347481707403137e-09,
        9.218213238438468e-09,
        6.664533176159223e-08,
        4.0200520602939973e-07,
        2.0642610260700074e-06,
        9.161534587907801e-06,
        3.5561510446223695e-05,
        0.00012186796208280594,
        0.0003715396484614229,
        0.001013999286180065,
        0.0024901560955381,
        0.005526268253162732,
        0.011122476191480265,
        0.02036200720838977,
        0.03398993874263824,
        0.0518389803893516,
        0.07234870274640462,
        0.0925141415675446,
        0.10848720205452872,
        0.11673349934329864,
        0.11528740002756842,
        0.10450379009561052,
        0.08691852548057818,
        0.06629153244581767,
        0.046319936068578135,
        0.029613903253780372,
        0.017295668993714947,
        0.009209059124003263,
        0.004459185061474478,
        0.001957759356854728,
        0.0007765421442305158,
        0.0002770753087069757,
        8.847129306471455e-05,
        2.512182835198027e-05,
        6.295314728875905e-06,
        1.3790893848367537e-06,
        2.609860068707514e-07,
        4.2021251530983534e-08,
        5.641442750784207e-09,
        6.142209710973526e-10,
        5.2083804299245855e-11,
        3.2257838688880007e-12,
        1.2974461412830566e-13,
        2.5422873232009272e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 0.8700748836447216,
          "high_mass": 0.49852634141238195,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 0.7099013084627386,
          "high_mass": 0.49955586916362366,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 0.8057677191986993,
          "high_mass": 0.5000182596361896,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 0.8054272913979872,
          "high_mass": 0.50000315022756,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 0.7663080114578731,
          "high_mass": 0.5000004677383906,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.7334266384675819,
          "high_mass": 0.49999987120335854,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 4,
      "divisor_fixture_points": 279
    },
    {
      "high": 22,
      "low": 25,
      "null_mean": 23.302474704567096,
      "upper_tail": 0.7029996828426186,
      "two_sided": 0.7678159109767221,
      "null_count_distribution": [
        5.047255117733856e-15,
        2.4967803124724237e-13,
        6.019761932075806e-12,
        9.42912154803714e-11,
        1.0791194104657293e-09,
        9.62155085250717e-09,
        6.959062038071299e-08,
        4.197848327471839e-07,
        2.1548436837701853e-06,
        9.5571088198564e-06,
        3.7059918635511056e-05,
        0.00012683677658945023,
        0.00038606750026032007,
        0.0010516565439271772,
        0.002577037578362948,
        0.005705148397588097,
        0.011451508920197648,
        0.020902365618198717,
        0.0347798407263729,
        0.05285980525074687,
        0.07349902891960056,
        0.09361174887770889,
        0.10931029449963996,
        0.11709170394732,
        0.11509238507595829,
        0.10380416411152177,
        0.08588043274579091,
        0.06513538193167405,
        0.04524576601983879,
        0.02874923846629263,
        0.016682197422855923,
        0.008822161997707858,
        0.004241419268494834,
        0.0018482280066240162,
        0.0007273407948909387,
        0.00025737955599280433,
        8.147001446148408e-05,
        2.2922904014186204e-05,
        5.6891698329027105e-06,
        1.233705533017966e-06,
        2.3098350061015988e-07,
        3.6771752175617214e-08,
        4.877881167602612e-09,
        5.24383712619379e-10,
        4.3870072708472927e-11,
        2.6783328602966118e-12,
        1.0608742917516669e-13,
        2.0449291871204822e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 0.8786363414314534,
          "high_mass": 0.4965160807219513,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 0.7099013084627386,
          "high_mass": 0.4993024497055126,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 0.8056538544697436,
          "high_mass": 0.4998721017717309,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 0.805507514359369,
          "high_mass": 0.5000000241702877,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 0.7663667354453959,
          "high_mass": 0.49999994092876704,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.7334590911267066,
          "high_mass": 0.4999998948114971,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(a(p)*p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 4,
      "divisor_fixture_points": 279
    },
    {
      "high": 28,
      "low": 19,
      "null_mean": 23.395374377685933,
      "upper_tail": 0.11219835738626185,
      "two_sided": 0.18561805948559318,
      "null_count_distribution": [
        4.46657651779523e-15,
        2.2132402858301404e-13,
        5.3476080216283595e-12,
        8.397849824729653e-11,
        9.639442294890095e-10,
        8.62320532237399e-09,
        6.259796135340944e-08,
        3.791030565257551e-07,
        1.9543157665745195e-06,
        8.707123306853313e-06,
        3.39263494788643e-05,
        0.00011670062486250719,
        0.00035710317565571057,
        0.000978162871411616,
        0.002410831627252005,
        0.005369359773067127,
        0.01084494295901708,
        0.019923613980086175,
        0.03337394792170743,
        0.05107549941693624,
        0.07152807144655278,
        0.09177732739814452,
        0.10798924158334633,
        0.11659142533365818,
        0.11553610693262555,
        0.10508230180001715,
        0.08769394970695321,
        0.06710801689617307,
        0.047048298884418555,
        0.030180962038786337,
        0.017686396598791836,
        0.009449009184490632,
        0.0045909371505079314,
        0.0020224940918250923,
        0.0008049777065112522,
        0.0002882158569315159,
        9.234974061820047e-05,
        2.631550098485551e-05,
        6.617907610315688e-06,
        1.4549777923423944e-06,
        2.763515915966402e-07,
        4.465983358103735e-08,
        6.0182047365063925e-09,
        6.577462123455723e-10,
        5.5991871632652935e-11,
        3.4816210063364184e-12,
        1.406044613460532e-13,
        2.7665741551999935e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 1.3954925893714987,
          "high_mass": 0.5085537519417582,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 1.170212055361081,
          "high_mass": 0.5002355568045557,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 1.11090224316008,
          "high_mass": 0.499986085502912,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 1.0802327324067236,
          "high_mass": 0.5000030526862301,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 1.0338164706071256,
          "high_mass": 0.5000003185488019,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.9917927774159161,
          "high_mass": 0.5000002489535014,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 5,
      "divisor_fixture_points": 279
    },
    {
      "high": 28,
      "low": 19,
      "null_mean": 23.199601104987995,
      "upper_tail": 0.10102630793787097,
      "two_sided": 0.18244018085724267,
      "null_count_distribution": [
        6.1461942929246235e-15,
        3.014394432178326e-13,
        7.20613597233735e-12,
        1.1192497116219393e-10,
        1.2702293715311849e-09,
        1.1231410742366922e-08,
        8.056232030335158e-08,
        4.819605437843011e-07,
        2.453644781721881e-06,
        1.079288944106256e-05,
        4.1507980034757016e-05,
        0.0001408917649071138,
        0.0004253153235618718,
        0.0011489999658484446,
        0.0027922412646206067,
        0.006130133580252901,
        0.012201637537284555,
        0.022084204458285114,
        0.03643511936641069,
        0.05490307312109861,
        0.07568331537836684,
        0.09555689099138442,
        0.11060329610557147,
        0.11742679715868,
        0.11438704704239006,
        0.10223167849069627,
        0.08380167862506074,
        0.06296604222950895,
        0.043324852918783394,
        0.027263987439545972,
        0.015665685994510434,
        0.008202162532462354,
        0.003903374543406806,
        0.001683343714747498,
        0.0006554651725581747,
        0.00022944545997901914,
        7.182719223863013e-05,
        1.998160289164113e-05,
        4.90178652952973e-06,
        1.050334320380187e-06,
        1.9425085537890983e-07,
        3.053558781415263e-08,
        3.998201918914994e-09,
        4.240744012953967e-10,
        3.4988325579712255e-11,
        2.1055568894712506e-12,
        8.216386151325865e-14,
        1.559392737669996e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 1.402576508111104,
          "high_mass": 0.49618048536519005,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 1.1799202284166717,
          "high_mass": 0.5004976237748523,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 1.1159876400111102,
          "high_mass": 0.5001198318421627,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 1.0825773455167669,
          "high_mass": 0.49999407639639104,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 1.0356784903846659,
          "high_mass": 0.500001176560835,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.9931917088371409,
          "high_mass": 0.49999979549889484,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(a(p)*p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 5,
      "divisor_fixture_points": 279
    },
    {
      "high": 29,
      "low": 18,
      "null_mean": 23.42055991214813,
      "upper_tail": 0.06616650211779951,
      "two_sided": 0.10560767637285778,
      "null_count_distribution": [
        4.223868546910598e-15,
        2.1005341823085988e-13,
        5.092349176293297e-12,
        8.022136344105721e-11,
        9.235390083531228e-10,
        8.284802461654216e-09,
        6.0300614447649e-08,
        3.6611137712956185e-07,
        1.8919022349500759e-06,
        8.44864147475057e-06,
        3.29931452331605e-05,
        0.00011373804398413915,
        0.0003487777886761751,
        0.0009573482408444971,
        0.0023643659794483135,
        0.00527653428629467,
        0.010678865942962044,
        0.01965777457804455,
        0.032994565602802124,
        0.05059640270884095,
        0.0710006944326307,
        0.09128736392739244,
        0.10763617939237635,
        0.11645643773789646,
        0.11565211775649652,
        0.1054211178175904,
        0.08817723973108856,
        0.0676363740221902,
        0.04753383049783739,
        0.030569109096697487,
        0.01796064155380177,
        0.009621613370893406,
        0.004688060216236457,
        0.0020714068754573017,
        0.0008270083659939856,
        0.000297070372469915,
        9.551390061400311e-05,
        2.731574877072214e-05,
        6.895753416826228e-06,
        1.5222102335119162e-06,
        2.9036540618091394e-07,
        4.71392700379558e-08,
        6.383310316942108e-09,
        7.012853347458099e-10,
        6.00314125295062e-11,
        3.755172163800246e-12,
        1.5263014480719234e-13,
        3.0241136177309673e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 0.6655843190422228,
          "high_mass": 0.4914873572323281,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 0.6528620132845591,
          "high_mass": 0.4997441247701569,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 0.5971865970333031,
          "high_mass": 0.5000503474281287,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 0.5555413840992379,
          "high_mass": 0.49998723030142744,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 0.5234315151913113,
          "high_mass": 0.49999833316589887,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.4984165594140766,
          "high_mass": 0.5000003370374253,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 6,
      "divisor_fixture_points": 279
    },
    {
      "high": 28,
      "low": 19,
      "null_mean": 23.435558676919396,
      "upper_tail": 0.11423557474095283,
      "two_sided": 0.18577540743232418,
      "null_count_distribution": [
        3.7226017378809846e-15,
        1.8737728344230618e-13,
        4.5931552700198625e-12,
        7.309559541008112e-11,
        8.493907778194033e-10,
        7.68533939932526e-09,
        5.638172833492558e-08,
        3.448247466098843e-07,
        1.7939382787959607e-06,
        8.061089372291427e-06,
        3.166066431384741e-05,
        0.00010972302822967746,
        0.00033810838055669894,
        0.0009322299163298179,
        0.0023118243698081724,
        0.005178762558346489,
        0.010517135395800972,
        0.019420785080802937,
        0.0326893384504467,
        0.05025638613502196,
        0.07068438369037412,
        0.0910639130193852,
        0.107561720643359,
        0.1165517754190355,
        0.11589362554974368,
        0.10575011863840557,
        0.0885228492658524,
        0.06793982020649823,
        0.04776309046441608,
        0.0307198173450315,
        0.01804698280698116,
        0.009664464340094145,
        0.00470619080615429,
        0.0020777162814807995,
        0.0008286506027583307,
        0.0002972730784681751,
        9.543083056689467e-05,
        2.724262554735564e-05,
        6.863018883326838e-06,
        1.5114193879954773e-06,
        2.875451140214874e-07,
        4.654386163549564e-08,
        6.282094665277476e-09,
        6.876770391117797e-10,
        5.863303928920493e-11,
        3.651738959335365e-12,
        1.477187533573446e-13,
        2.911547074445014e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 0.6655843190422228,
          "high_mass": 0.4997623898150977,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 0.653104110363686,
          "high_mass": 0.49993618183958904,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 0.5973464850666361,
          "high_mass": 0.5000153267261165,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 0.5556041263799162,
          "high_mass": 0.49999927875626443,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 0.5234516998502957,
          "high_mass": 0.5000021704349853,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.4984157591481491,
          "high_mass": 0.5000001964231344,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(a(p)*p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 6,
      "divisor_fixture_points": 279
    },
    {
      "high": 28,
      "low": 19,
      "null_mean": 23.33521087313062,
      "upper_tail": 0.10881762380992742,
      "two_sided": 0.18474621839380498,
      "null_count_distribution": [
        5.094867873852278e-15,
        2.507980709662397e-13,
        6.020882089527e-12,
        9.395823800799698e-11,
        1.0718661850879092e-09,
        9.530812743972418e-09,
        6.877648644852381e-08,
        4.1409261457233675e-07,
        2.1224294696409776e-06,
        9.402555150534457e-06,
        3.643107380203668e-05,
        0.00012462337857197078,
        0.0003792594944558511,
        0.001033219197591297,
        0.0025328309989652497,
        0.005610955925340306,
        0.011272784675842024,
        0.02060031612515119,
        0.034326155157522464,
        0.052257640366248644,
        0.07280126356263916,
        0.09292371056520914,
        0.10876815628882652,
        0.11682003549702975,
        0.11515826284178389,
        0.10419063756756827,
        0.08649349320381343,
        0.06584058171307619,
        0.04591527062364394,
        0.029297224993272145,
        0.017076418047847028,
        0.009073796671276913,
        0.0043845821660300575,
        0.0019209418803942618,
        0.0007602983112005696,
        0.00027068319319456215,
        8.623609918182563e-05,
        2.4430834554928902e-05,
        6.107732842979759e-06,
        1.3347615505317177e-06,
        2.5196958332089237e-07,
        4.046578752211901e-08,
        5.418300963839358e-09,
        5.883209799973841e-10,
        4.9747203504268375e-11,
        3.0720858108203804e-12,
        1.2318879009066903e-13,
        2.4062305628194054e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 1.4022212705704822,
          "high_mass": 0.4982644430817022,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 1.1994428158093504,
          "high_mass": 0.5004921294512739,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 1.1474674993161373,
          "high_mass": 0.5000243395729685,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 1.0947290222867219,
          "high_mass": 0.4999933663689858,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 1.044202860053146,
          "high_mass": 0.4999985400795229,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 1.0312073834063957,
          "high_mass": 0.5000000351677232,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 7,
      "divisor_fixture_points": 279
    },
    {
      "high": 28,
      "low": 19,
      "null_mean": 23.361707090034404,
      "upper_tail": 0.10999244118006833,
      "two_sided": 0.18453946622959258,
      "null_count_distribution": [
        4.455109551171199e-15,
        2.2172161991875674e-13,
        5.3774399954638875e-12,
        8.472006046802127e-11,
        9.75122171908956e-10,
        8.743186684882048e-09,
        6.358805747374931e-08,
        3.856743598550894e-07,
        1.9904513589948103e-06,
        8.875237849720851e-06,
        3.4598282633487445e-05,
        0.00011903471901503078,
        0.0003642121884218088,
        0.000997274755402219,
        0.002456408307104225,
        0.005466094706356668,
        0.011028005538715503,
        0.02023249753903392,
        0.03383757425258283,
        0.051690953987216036,
        0.07224198965822054,
        0.0924828663567991,
        0.10854766707469535,
        0.11687502722988634,
        0.11547501573037854,
        0.10469206800073538,
        0.08706921286971073,
        0.06638573286276539,
        0.046359783353923545,
        0.02961529697494762,
        0.017277958074685122,
        0.009187330657611969,
        0.0044414954780573,
        0.0019462955636424155,
        0.0007703022242499452,
        0.0002741608300833322,
        8.729296765105819e-05,
        2.470854982171148e-05,
        6.1698303155037285e-06,
        1.3462881819487213e-06,
        2.5367091116203263e-07,
        4.064754614671531e-08,
        5.428195641966873e-09,
        5.875697702197694e-10,
        4.9505683926599393e-11,
        3.0445859725135356e-12,
        1.2151130073428824e-13,
        2.3607257546847345e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 1.3813940668177804,
          "high_mass": 0.499571363724693,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 1.1903586917863471,
          "high_mass": 0.5005549343066747,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 1.1442372036355057,
          "high_mass": 0.4999709808364313,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 1.0924607042902144,
          "high_mass": 0.5000064733874755,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 1.0423627807795321,
          "high_mass": 0.5000006435447869,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 1.0118693903966025,
          "high_mass": 0.5000000011356489,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(a(p)*p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 7,
      "divisor_fixture_points": 279
    },
    {
      "high": 27,
      "low": 20,
      "null_mean": 23.48090331574118,
      "upper_tail": 0.18609529519756954,
      "two_sided": 0.3055218160739784,
      "null_count_distribution": [
        3.766037980818192e-15,
        1.879986183674006e-13,
        4.575995748167284e-12,
        7.239011000073073e-11,
        8.370177747427404e-10,
        7.542427928436214e-09,
        5.515080302877506e-08,
        3.3642574344076044e-07,
        1.7468659637652511e-06,
        7.839108012468133e-06,
        3.0764648727809365e-05,
        0.0001065879817413815,
        0.0003285095072450226,
        0.0009063274296745042,
        0.0022498973730447017,
        0.0050471242599433325,
        0.010267858079343375,
        0.019000231342159474,
        0.032058656551968094,
        0.04942057769543486,
        0.06971743784636526,
        0.09011229485474233,
        0.10681413836900917,
        0.1161802265243979,
        0.1159899559387534,
        0.10628964870459752,
        0.08937448168815562,
        0.06891706100978273,
        0.04868922714340036,
        0.03147669804161559,
        0.018590692193690514,
        0.01001101575237946,
        0.004903059604738176,
        0.002177550266399445,
        0.0008738242083303671,
        0.0003154748914313397,
        0.00010193895374499208,
        2.929734196129946e-05,
        7.4320361614217135e-06,
        1.6484534301223001e-06,
        3.159240580659006e-07,
        5.152409245352697e-08,
        7.008259096422357e-09,
        7.732762554310576e-10,
        6.646972810726338e-11,
        4.1744508283020056e-12,
        1.7030985014411168e-13,
        3.386241671653149e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 0.8609310858981778,
          "high_mass": 0.5010190682364652,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 0.8091537652705227,
          "high_mass": 0.5001477238458526,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 0.8519725729852579,
          "high_mass": 0.5000183029390248,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 0.8058737905145338,
          "high_mass": 0.4999972748461901,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 0.7663729873514327,
          "high_mass": 0.5000000337688029,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.7334681747446206,
          "high_mass": 0.5000000801225283,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 8,
      "divisor_fixture_points": 279
    },
    {
      "high": 27,
      "low": 20,
      "null_mean": 23.515913596796626,
      "upper_tail": 0.18856453762751846,
      "two_sided": 0.3745822679645313,
      "null_count_distribution": [
        3.220749706106726e-15,
        1.6272133191531317e-13,
        4.005589845756464e-12,
        6.404037198336915e-11,
        7.478785881055962e-10,
        6.802672371970576e-09,
        5.018358491917943e-08,
        3.086931426631396e-07,
        1.6155733480163432e-06,
        7.304284875261416e-06,
        2.8869102340677187e-05,
        0.00010069235258975556,
        0.00031231221641719956,
        0.0008668280072253883,
        0.002164105988772927,
        0.004880849807948102,
        0.009980221927095499,
        0.018556939534447148,
        0.03145302839524847,
        0.048694618221341565,
        0.06896997842987247,
        0.08948298629713282,
        0.10644305741236623,
        0.11615801111118768,
        0.11632233980338329,
        0.10689509735962834,
        0.0901162400517708,
        0.06965263310147805,
        0.049313170321566784,
        0.031940035941012024,
        0.018895280807881075,
        0.010189215372088166,
        0.004996030915748837,
        0.002220795994766872,
        0.0008917234812516637,
        0.00032204373532365553,
        0.00010406547945095416,
        2.9900400322043894e-05,
        7.580481490355013e-06,
        1.679788483889733e-06,
        3.2150489855265495e-07,
        5.234410504386026e-08,
        7.104460219577567e-09,
        7.8183126172078e-10,
        6.69936350182194e-11,
        4.191702880142498e-12,
        1.702686095678566e-13,
        3.368256792727978e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 0.8609310858981778,
          "high_mass": 0.5037624807766569,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 0.8084777677819533,
          "high_mass": 0.4998734947190375,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 0.8520159029169896,
          "high_mass": 0.5000055571262967,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 0.8059755059016201,
          "high_mass": 0.49999763656069723,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 0.7664404569114812,
          "high_mass": 0.5000006571094291,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.73350356864813,
          "high_mass": 0.4999999199752924,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(a(p)*p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 8,
      "divisor_fixture_points": 279
    },
    {
      "high": 24,
      "low": 23,
      "null_mean": 23.381116330813477,
      "upper_tail": 0.485935388931804,
      "two_sided": 0.8833635373873573,
      "null_count_distribution": [
        4.6463138521635674e-15,
        2.2965265534522143e-13,
        5.535628995370228e-12,
        8.673411595943225e-11,
        9.93421145505425e-10,
        8.86851472822266e-09,
        6.425107266407601e-08,
        3.883735103373966e-07,
        1.9984365161833993e-06,
        8.887962264333175e-06,
        3.457186122749014e-05,
        0.00011872469185348655,
        0.0003627154178502023,
        0.0009919924184295748,
        0.00244122476373706,
        0.005429057629496637,
        0.010949801911059072,
        0.020088099995154433,
        0.03360342896664982,
        0.05135778658416171,
        0.07182889563351015,
        0.0920444056091328,
        0.10816609399548745,
        0.11663646261264295,
        0.11543832572830387,
        0.10486559254946054,
        0.08740774328360697,
        0.066809206473393,
        0.04678335354080197,
        0.029975675362176265,
        0.01754549921983712,
        0.00936276484979587,
        0.004543710144485221,
        0.001999340647334046,
        0.0007948245769901176,
        0.00028424284924712876,
        9.096755529344279e-05,
        2.5890176700187798e-05,
        6.502917234324102e-06,
        1.4278997789253686e-06,
        2.7085986047185913e-07,
        4.37145571083133e-08,
        5.88280374041434e-09,
        6.420413270059725e-10,
        5.4574754757732664e-11,
        3.3882926892234743e-12,
        1.3661432515416693e-13,
        2.6834648539037006e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 1.2130822245092563,
          "high_mass": 0.5005053858956792,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 1.0410836343667806,
          "high_mass": 0.4996288059158895,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 1.022056435911461,
          "high_mass": 0.500020107631756,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 0.9851785220141914,
          "high_mass": 0.499994834885657,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 0.9985466942931737,
          "high_mass": 0.4999996763803228,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.9635037954912015,
          "high_mass": 0.5000000320631464,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 9,
      "divisor_fixture_points": 279
    },
    {
      "high": 24,
      "low": 23,
      "null_mean": 23.318821941029867,
      "upper_tail": 0.478546081245081,
      "two_sided": 0.8829758341337234,
      "null_count_distribution": [
        4.953186621147576e-15,
        2.4490763919501663e-13,
        5.9032287915485485e-12,
        9.24599909210109e-11,
        1.0582749731101295e-09,
        9.438134405091449e-09,
        6.829080832039497e-08,
        4.121553398855529e-07,
        2.1169927923155565e-06,
        9.395970395954483e-06,
        3.6464397618525414e-05,
        0.00012490896683442574,
        0.0003805631038163029,
        0.0010377213142388328,
        0.0025456387198231458,
        0.005642034674600432,
        0.011338245554339217,
        0.020721091372843954,
        0.03452207111590539,
        0.052536769089185434,
        0.07314809150354991,
        0.09329300061418386,
        0.10909114845734372,
        0.11702416586627687,
        0.11519325695542834,
        0.10404834904718989,
        0.08621093585891047,
        0.06548463753375347,
        0.04555752925867157,
        0.02899162147149025,
        0.01684869399827738,
        0.008923933426098905,
        0.004296954574545919,
        0.0018753038574060878,
        0.0007391234777881883,
        0.00026194514348547776,
        8.303921921729844e-05,
        2.339879100850773e-05,
        5.81563282118251e-06,
        1.262891850562151e-06,
        2.3676640885890426e-07,
        3.7740763859109904e-08,
        5.012465689612542e-09,
        5.394515437252815e-10,
        4.5175703208865354e-11,
        2.7604113287758326e-12,
        1.0941372473615088e-13,
        2.110056372322046e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 1.2134706972876343,
          "high_mass": 0.4904447225595633,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 1.0459315369327915,
          "high_mass": 0.5000096164785395,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 1.0271643703413809,
          "high_mass": 0.4999784185463826,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 0.9883707648591041,
          "high_mass": 0.49999484698758023,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 0.9995404907948765,
          "high_mass": 0.4999999144848117,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.9643682256312899,
          "high_mass": 0.5000000310944072,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(a(p)*p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 9,
      "divisor_fixture_points": 279
    },
    {
      "high": 21,
      "low": 26,
      "null_mean": 23.57455040578254,
      "upper_tail": 0.818302797315234,
      "two_sided": 0.4635878765761221,
      "null_count_distribution": [
        3.0227485552281898e-15,
        1.5269187614157152e-13,
        3.759425509896884e-12,
        6.013619323473543e-11,
        7.028656484035193e-10,
        6.4003293202287095e-09,
        4.728030898994389e-08,
        2.913056933195731e-07,
        1.527403756762637e-06,
        6.9200167627610534e-06,
        2.7413102020752052e-05,
        9.585325772579283e-05,
        0.00029810713571232455,
        0.0008298028963880413,
        0.0020780852865524843,
        0.004702257805695116,
        0.009648509478801727,
        0.018006043666349912,
        0.0306372385848312,
        0.047624169871556966,
        0.06774092842536332,
        0.08828014118961583,
        0.10550189779020092,
        0.11569211591107968,
        0.11644570980094986,
        0.10757745720310988,
        0.09119494271853731,
        0.07089485728639146,
        0.050496313209479476,
        0.03291297090642102,
        0.019599334706072728,
        0.010641749732702535,
        0.005255538362747479,
        0.0023537717365101495,
        0.0009525823844943924,
        0.0003468704743543676,
        0.00011306141420692156,
        3.278144900288184e-05,
        8.390623436964807e-06,
        1.8780960675566022e-06,
        3.632911510219658e-07,
        5.981342002248521e-08,
        8.215037572838254e-09,
        9.154845715922739e-10,
        7.95014753561686e-11,
        5.045651043916815e-12,
        2.0809963427967592e-13,
        4.1843493066569995e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 0.7617109027544372,
          "high_mass": 0.49846699434680963,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 0.6840907826258247,
          "high_mass": 0.4995598496875221,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 0.6187276658002979,
          "high_mass": 0.5000761781798377,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 0.7136068468574611,
          "high_mass": 0.49999155810823515,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 0.7536500712475519,
          "high_mass": 0.5000001271869108,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.723489941391931,
          "high_mass": 0.5000000250769183,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 10,
      "divisor_fixture_points": 279
    },
    {
      "high": 22,
      "low": 25,
      "null_mean": 23.700311096658943,
      "upper_tail": 0.7425977201699594,
      "two_sided": 0.6584393648219379,
      "null_count_distribution": [
        2.0474423360527143e-15,
        1.0606493784105359e-13,
        2.674750723087514e-12,
        4.377353111805805e-11,
        5.228918090137003e-10,
        4.861751819742696e-09,
        3.6638817643554106e-08,
        2.3010680803543033e-07,
        1.228932719707499e-06,
        5.667252038162254e-06,
        2.283666173700456e-05,
        8.1175832490528e-05,
        0.00025650194854032177,
        0.0007250360948655759,
        0.0018428751891284222,
        0.004230391832602224,
        0.008801988645816482,
        0.016649459982297207,
        0.02870230089018935,
        0.045186839668341555,
        0.06507180134113262,
        0.08582390338131612,
        0.1037675527137583,
        0.11508509337872187,
        0.11711583563106534,
        0.10935970616827533,
        0.09367455173577685,
        0.07356217014253709,
        0.05291335039588442,
        0.034819101136202756,
        0.020927506776567982,
        0.011465603410381485,
        0.005712043366824588,
        0.0025799533993495763,
        0.0010527025029495967,
        0.00038637347553985583,
        0.0001269026654462291,
        3.706617910968292e-05,
        9.554564239769489e-06,
        2.1531327088045617e-06,
        4.1918736621986086e-07,
        6.944002350677976e-08,
        9.592419951995566e-09,
        1.0747737179745317e-09,
        9.38030689123122e-11,
        5.98066672983193e-12,
        2.476808208451369e-13,
        4.998226441693083e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 0.750366109196926,
          "high_mass": 0.5002870184019598,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 0.6845904150138631,
          "high_mass": 0.49926111293573117,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 0.6187812747765485,
          "high_mass": 0.4999957959875881,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 0.713569023685314,
          "high_mass": 0.5000019400550925,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 0.7536730683410781,
          "high_mass": 0.499999713885612,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.7235173932933283,
          "high_mass": 0.4999999993248207,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(a(p)*p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 10,
      "divisor_fixture_points": 279
    },
    {
      "high": 22,
      "low": 25,
      "null_mean": 23.55102492110957,
      "upper_tail": 0.7276970843123108,
      "two_sided": 0.6605949818250206,
      "null_count_distribution": [
        3.2277334988460754e-15,
        1.6234160097717653e-13,
        3.980714667733427e-12,
        6.343045594074667e-11,
        7.386586064798883e-10,
        6.70289108628678e-09,
        4.935145706180397e-08,
        3.031051274217683e-07,
        1.584461387020863e-06,
        7.1576744148287055e-06,
        2.8275389198401368e-05,
        9.860231260055951e-05,
        0.00030585990626722556,
        0.0008492420543129468,
        0.0021215791548328793,
        0.0047892927828669185,
        0.009804399846907095,
        0.01825571559307265,
        0.03099354378488919,
        0.04807384314650119,
        0.06823523733521658,
        0.08873822227951068,
        0.10583026172743919,
        0.11581499869681473,
        0.11633311865068076,
        0.10725690082748388,
        0.09074066172790746,
        0.07040023820468366,
        0.050043319170750354,
        0.032551963730154426,
        0.01934503327468029,
        0.010482171873505065,
        0.0051660087647777565,
        0.0023088144135598276,
        0.0009323915939538605,
        0.00033877844189987685,
        0.000110177754604226,
        3.18723337178502e-05,
        8.138750307758732e-06,
        1.8173004307653502e-06,
        3.506489512561893e-07,
        5.758160757621618e-08,
        7.887066217255842e-09,
        8.764460903028482e-10,
        7.588543683213494e-11,
        4.8011230944188155e-12,
        1.9736223551463807e-13,
        3.954600888462639e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 1.3354832016075875,
          "high_mass": 0.5005355358950434,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 1.2117165202481488,
          "high_mass": 0.5006553525578705,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 1.1642612474590976,
          "high_mass": 0.4999644319870678,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 1.105197914102607,
          "high_mass": 0.5000072867044277,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 1.0511997993482651,
          "high_mass": 0.5000002439008349,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 1.091309746505938,
          "high_mass": 0.49999997268619223,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 11,
      "divisor_fixture_points": 279
    },
    {
      "high": 22,
      "low": 25,
      "null_mean": 23.443175069128944,
      "upper_tail": 0.7172414363394224,
      "two_sided": 0.7675489204938751,
      "null_count_distribution": [
        3.836407228112584e-15,
        1.9187899783407771e-13,
        4.678002229671252e-12,
        7.410252991697444e-11,
        8.577308744984422e-10,
        7.735338931286452e-09,
        5.659342018590476e-08,
        3.45340472792117e-07,
        1.7933444891140451e-06,
        8.0467647424806e-06,
        3.1569242399659144e-05,
        0.00010931680355215442,
        0.0003366693147090896,
        0.0009279596897367573,
        0.002300950417062552,
        0.005154678646431057,
        0.010470392003657927,
        0.019341025914723683,
        0.03256977684304293,
        0.050099842529215254,
        0.07050791066852716,
        0.09089822087234878,
        0.1074434263781878,
        0.11651059879837104,
        0.11594048070775373,
        0.10587250782842238,
        0.08869016513381267,
        0.06811554315229851,
        0.04791735951890817,
        0.0308366499576388,
        0.018124372884681567,
        0.00970955907453747,
        0.004729327007575772,
        0.002088139346970656,
        0.0008327472392239599,
        0.00029866185338808294,
        9.582898432803834e-05,
        2.733562823367626e-05,
        6.879230376922937e-06,
        1.5128981684913705e-06,
        2.87320642593809e-07,
        4.640591794330026e-08,
        6.246751577239027e-09,
        6.816047326349298e-10,
        5.78914524163655e-11,
        3.589069003586453e-12,
        1.4440002097297094e-13,
        2.828063824920785e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 1.333345953303573,
          "high_mass": 0.48279164836703226,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 1.2063944387800158,
          "high_mass": 0.500201513663571,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 1.160362991407506,
          "high_mass": 0.5000229656041129,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 1.1027146745875944,
          "high_mass": 0.4999920241985699,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 1.0492324192487086,
          "high_mass": 0.49999961484745054,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 1.0683725509248754,
          "high_mass": 0.5000001175752121,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(a(p)*p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 11,
      "divisor_fixture_points": 279
    },
    {
      "high": 26,
      "low": 21,
      "null_mean": 23.44099366032938,
      "upper_tail": 0.2715255091395867,
      "two_sided": 0.4638968175902642,
      "null_count_distribution": [
        4.0650804287654935e-15,
        2.0240665108546983e-13,
        4.913408254799118e-12,
        7.750917380442409e-11,
        8.935966793284291e-10,
        8.028108429603488e-09,
        5.852161450773704e-08,
        3.558668936273489e-07,
        1.8419044309281034e-06,
        8.238758505585696e-06,
        3.222671197764892e-05,
        0.00011128201074488419,
        0.0003418246025672199,
        0.0009398683939011345,
        0.0023252026017324453,
        0.005198157470845877,
        0.010538655484587012,
        0.01943381224664267,
        0.03267632577164326,
        0.05019732918075483,
        0.07056611991950171,
        0.09089060684890558,
        0.10736009090242425,
        0.11636583280653691,
        0.11576936378513211,
        0.10571728806673701,
        0.08858354736162645,
        0.06806979525349258,
        0.04792404050998162,
        0.030875096420990955,
        0.01817273256643226,
        0.00975251218451937,
        0.004760238804340069,
        0.002106997425311299,
        0.0008426880806354433,
        0.00030322788115245465,
        9.76613571968089e-05,
        2.7977450751981896e-05,
        7.074681051532228e-06,
        1.5642989571394275e-06,
        2.988809502569075e-07,
        4.8599397010945374e-08,
        6.591328224246853e-09,
        7.25241240276457e-10,
        6.217359023419107e-11,
        3.894685281749408e-12,
        1.5851465538928895e-13,
        3.1447090900178854e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 0.6176826784911099,
          "high_mass": 0.486300889610287,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 0.6505755337097027,
          "high_mass": 0.5000491304100896,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 0.5964962592802844,
          "high_mass": 0.49999933593665374,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 0.5552562922467732,
          "high_mass": 0.5000044952907974,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 0.5234939283473073,
          "high_mass": 0.5000008046944959,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.4984203447343879,
          "high_mass": 0.5000002578423549,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 12,
      "divisor_fixture_points": 279
    },
    {
      "high": 26,
      "low": 21,
      "null_mean": 23.688064150215915,
      "upper_tail": 0.2960596377350087,
      "two_sided": 0.5547075263497178,
      "null_count_distribution": [
        2.1082649452606944e-15,
        1.0915450307962343e-13,
        2.7505579540007216e-12,
        4.49723083594788e-11,
        5.366411812555192e-10,
        4.983764700237217e-09,
        3.751132853848551e-08,
        2.3527645120398823e-07,
        1.2548264481852675e-06,
        5.7785517948856164e-06,
        2.3251948404225225e-05,
        8.253294212323876e-05,
        0.0002604128405724376,
        0.0007350266013719789,
        0.001865582556997399,
        0.004276418830945983,
        0.00888525291390786,
        0.016783743857520843,
        0.02889464554109166,
        0.045429571978201556,
        0.06533731123703732,
        0.08606682563227162,
        0.10393626034656522,
        0.1151391449992022,
        0.11704150600925516,
        0.10917556229525974,
        0.093424025022445,
        0.07329712836598619,
        0.0526770520821416,
        0.03463598811839304,
        0.02080239076181905,
        0.011389700297420917,
        0.005671037484454478,
        0.0025602174086603994,
        0.0010442522707054386,
        0.00038316464194300084,
        0.00012582698154376036,
        3.674985623383368e-05,
        9.473643677944562e-06,
        2.13531979309101e-06,
        4.158612626368747e-07,
        6.892322708862443e-08,
        9.527357492198348e-09,
        1.068389096614899e-09,
        9.334361376544689e-11,
        5.958923762397405e-12,
        2.4715336989799263e-13,
        4.9964617660532275e-15
      ],
      "intervals": [
        {
          "interval": "[13,1e3)",
          "threshold": 0.6065411122546281,
          "high_mass": 0.513408953345406,
          "population": 163
        },
        {
          "interval": "[1e3,1e4)",
          "threshold": 0.6508478485743008,
          "high_mass": 0.4997549678693262,
          "population": 1061
        },
        {
          "interval": "[1e4,1e5)",
          "threshold": 0.5966140791300704,
          "high_mass": 0.4999958335350649,
          "population": 8363
        },
        {
          "interval": "[1e5,1e6)",
          "threshold": 0.5553143941893945,
          "high_mass": 0.4999910900713091,
          "population": 68906
        },
        {
          "interval": "[1e6,1e7)",
          "threshold": 0.5235126970928465,
          "high_mass": 0.5000018856287249,
          "population": 586081
        },
        {
          "interval": "[1e7,1e8)",
          "threshold": 0.49841958538658443,
          "high_mass": 0.4999999740624675,
          "population": 5096876
        }
      ],
      "design": "Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.",
      "weight": "log(a(p)*p)/p",
      "inference": "post hoc diagnostic; no sweep minimum is a new confirmatory p-value",
      "k": 12,
      "divisor_fixture_points": 279
    }
  ],
  "fixture": {
    "checks": 14,
    "maximum_error": 1.1102230246251565e-16
  },
  "inference": "Post hoc specificity; no multiple-testing-adjusted or minimum-based confirmatory inference is claimed.",
  "matrix_sha256": "91064dd1363a4f1bc82abf2a537303623e9b71ef8377cf266ea79bcd1e6a92b5",
  "script_hash": "4a0706e0e46b4549e91923786b3439c083a393d169f92ace5d0f1728248d847b",
  "shared_hash": "dca7637df9718930d2eeb6e0b606dc130ddc39e0a6debd555b9334cfe39d9dd6",
  "source_hashes": {
    "mersenne_core.py": "fbf21cc356abb543fcb0862f42650b5ee215e1328f4015526c60f59d564b7ab7",
    "wagstaff_randomization.py": "82846b5b9ee234dd4da961bd0df6411b679614d26ee833994ec5f36f988e893d"
  },
  "elapsed_seconds": 29.36624836921692
}


==> anc/repro_v1.9.9/reference_v10/shifted_A8_fixture.json <==
{
  "subset": {
    "checks": 14,
    "maximum_error": 1.1102230246251565e-16
  },
  "shifted_tau_trials": 12
}


==> anc/repro_v1.9.9/reference_v10/shifted_transmission.csv <==
k,observed_high,observed_low,mean_W,mean_H,p_two_W,p_two_H,lower_tail_H,logLR_H_vs_W,LR_H_vs_W
1,32,15,23.327976430691557,28.19113775274651,0.011540262680912402,0.2880213525910111,0.9066667283406812,3.340283060148124,28.22711554620167
2,19,28,23.45076455251134,25.80471814967764,0.23663562425482168,0.05237253074239304,0.030611783020140913,0.4548621890031086,1.5759561839753546
3,16,31,23.273641321228986,26.75773088692715,0.03766294910775203,0.001487466331211431,0.001096040300342922,-4.223403709164984,0.014648699641001683
4,22,25,23.35660595168217,25.745502056542026,0.7679791006291324,0.2983574992699749,0.1668972941713945,-2.758152000542566,0.06340883965375585
5,28,19,23.39537437768594,27.68324945983901,0.18561805948559318,1.0000000000000004,0.5940923615417788,2.038062023658995,7.675719412890333
6,29,18,23.420559912148136,24.84986743065739,0.10560767637285794,0.23799382937127028,0.9167802883454685,0.17887961701529775,1.195876772286991
7,28,19,23.33521087313063,28.025995718355105,0.18474621839380442,0.9999999999999998,0.553321537634897,-3.6838870892605655,0.025125121186768348
8,27,20,23.480903315741166,25.835425492139578,0.3055218160739785,0.7678024877616848,0.6882623362451659,-0.41511932135603047,0.6602614927078865
9,24,23,23.38111633081348,26.852009174145934,0.8833635373873575,0.4534797078868888,0.23916799525869925,-0.24803771344539882,0.7803305137708696
10,21,26,23.574550405782546,25.491243779339605,0.46358787657612255,0.23450319437029288,0.1181065483158448,-1.9054042134710016,0.1487624986615209
11,22,25,23.551024921109587,28.321178975753035,0.6605949818250213,0.0673692160587131,0.03964876604859923,-3.514033947920609,0.029776554766636744
12,26,21,23.440993660329394,24.86941341484983,0.46389681759026413,0.7687288102559351,0.6845965747163719,-0.04929369230984548,0.9519015224843865


==> anc/repro_v1.9.9/reference_v10/shifted_transmission.json <==
{
  "population": 5761450,
  "cutoff": "odd prime a<min(1000,p)",
  "records": [
    {
      "k": 1,
      "observed_high": 32,
      "observed_low": 15,
      "active_pairs": 41125842,
      "theta_small": 0.5392919889170321,
      "wagstaff": {
        "allocation": 23.554441364482457,
        "mean": 23.327976430691557,
        "lower_tail": 0.9969540749662402,
        "upper_tail": 0.007402043549475969,
        "two_sided": 0.011540262680912402,
        "count_distribution": [
          5.117645972086944e-15,
          2.5201925684618517e-13,
          6.052143850111359e-12,
          9.446987189259308e-11,
          1.0779043559851608e-09,
          9.58571419138438e-09,
          6.917747558862981e-08,
          4.16513537603152e-07,
          2.1347636577507203e-06,
          9.456412683154875e-06,
          3.663503192927524e-05,
          0.00012529944588518706,
          0.0003812350679115823,
          0.0010383362215375073,
          0.002544625732421082,
          0.005635212027958874,
          0.011317338879539271,
          0.020673361903645153,
          0.03443271424162895,
          0.05239499847607199,
          0.0729555297317069,
          0.09307019905710838,
          0.1088770601205055,
          0.11686604131762494,
          0.11512998726554823,
          0.10409513955431134,
          0.08635345179654026,
          0.06568565938593866,
          0.045772098777441164,
          0.029182537569295612,
          0.016995436068594848,
          0.009022971145627449,
          0.0043561185157162344,
          0.0019067007064501266,
          0.0007539368188499407,
          0.0002681516994676716,
          8.534190470681768e-05,
          2.415188633626117e-05,
          6.031395683768042e-06,
          1.3165943935686531e-06,
          2.482518376260355e-07,
          3.982116797881697e-08,
          5.325452791575061e-09,
          5.775122854551953e-10,
          4.877031227625279e-11,
          3.007788611955436e-12,
          1.2044819420564452e-13,
          2.3494746140408404e-15
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 7,
            "threshold": 1.4478762121798734,
            "high_mass": 0.5049434626472723,
            "mean": 4.824096601748259,
            "count_distribution": [
              0.0007375862034609099,
              0.008902070328414785,
              0.045535145464112074,
              0.1300227279779759,
              0.22956885457646134,
              0.2619303700950797,
              0.1956170861525478,
              0.09443733198203655,
              0.028207850364220067,
              0.004707624483764123,
              0.0003333523719268293
            ],
            "full_set_loglik": -26.820461978383328,
            "weight_sum": 4.078867562907481,
            "partition_sha256": "95a092a0746b2482585af6a060fac8bafe7e36a2097a00f3c9c03947606840a9"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 5,
            "threshold": 1.2534512253654109,
            "high_mass": 0.5006732741842953,
            "mean": 4.004388473890993,
            "count_distribution": [
              0.0037316392953819426,
              0.030475571446029016,
              0.10831689778539406,
              0.21883493921366692,
              0.27487250733256396,
              0.21980628826973145,
              0.10928061689392417,
              0.030883200915751523,
              0.0037983388475569427
            ],
            "full_set_loglik": -44.91994558102888,
            "weight_sum": 2.2813531288940747,
            "partition_sha256": "94bc658482396c84c027f374684273363eb2bda5d012ad268e52436f8e8411ac"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 4,
            "threshold": 1.1769943192685905,
            "high_mass": 0.4999492496809979,
            "mean": 2.9995774249737877,
            "count_distribution": [
              0.015598535517987096,
              0.09372344414760174,
              0.23448074010979159,
              0.312658755456217,
              0.23434855696993623,
              0.09361780043259156,
              0.015572167365874837
            ],
            "full_set_loglik": -45.79395740464864,
            "weight_sum": 2.293431349629738,
            "partition_sha256": "680685cebd8df41d65d0246254ab057d32604ade20c19408982ddcaa725f34b4"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 4,
            "threshold": 1.1162357579203679,
            "high_mass": 0.49998489097016047,
            "mean": 2.499913708067629,
            "count_distribution": [
              0.031248884653745198,
              0.15625967167184368,
              0.3125238044889555,
              0.3125022288259967,
              0.15622731085740996,
              0.031238099502048866
            ],
            "full_set_loglik": -49.61554014556823,
            "weight_sum": 2.299290442322339,
            "partition_sha256": "ab916556bc409605101dcdc215f13ab650cc5b6d802fff2b760694585f418caf"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 3,
            "threshold": 1.095863216091517,
            "high_mass": 0.5000002333231401,
            "mean": 2.5000013070243767,
            "count_distribution": [
              0.031249145645401006,
              0.15624898225349723,
              0.31250138196456256,
              0.31250170872545435,
              0.1562494723900328,
              0.03124930902105196
            ],
            "full_set_loglik": -59.7082209035998,
            "weight_sum": 2.3021150095618776,
            "partition_sha256": "4e14314a581aed2a8ced29d70577c74820a11db96f6eb3be2eaccc055759239b"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 9,
            "threshold": 1.1027160194848789,
            "high_mass": 0.499999955767914,
            "mean": 6.499998914986512,
            "count_distribution": [
              0.0001220678516930586,
              0.0015868924449529735,
              0.009521406004957319,
              0.03491197027119963,
              0.08728019636879472,
              0.15710466081042454,
              0.20947305101217253,
              0.2094729810793094,
              0.15710450346166435,
              0.08728005067582091,
              0.03491188868340892,
              0.009521377396378577,
              0.0015868866173119626,
              0.00012206732191101092
            ],
            "full_set_loglik": -177.96355452509374,
            "weight_sum": 2.3024815734455024,
            "partition_sha256": "d96ae1140f738e02f917349306369b531cda34ea43288a1c924b04f1571069b0"
          }
        ],
        "full_set_loglik": -404.8216805383226
      },
      "coherent_H": {
        "allocation": 28.470979154969683,
        "mean": 28.19113775274651,
        "lower_tail": 0.9066667283406812,
        "upper_tail": 0.15693476085948294,
        "two_sided": 0.2880213525910111,
        "count_distribution": [
          5.792498454777402e-20,
          4.430995101942201e-18,
          1.654527592033746e-16,
          4.0189744265166055e-15,
          7.141002876817647e-14,
          9.894757301185285e-13,
          1.113116060904217e-11,
          1.0450704377842921e-10,
          8.354257439809219e-10,
          5.772778318199131e-09,
          3.4887864508230254e-08,
          1.861346929595238e-07,
          8.833160660687684e-07,
          3.7515978875559025e-06,
          1.4332877043452578e-05,
          4.94645854573994e-05,
          0.00015474428172723462,
          0.0004400963330585706,
          0.0011405741146913253,
          0.0026988347687415754,
          0.005839382788202346,
          0.01156642369785754,
          0.020990907934293205,
          0.03492087002203457,
          0.053266097667002514,
          0.07448863659079054,
          0.09546290193651859,
          0.11204300865597942,
          0.1203102556782657,
          0.11803310192291956,
          0.10561961484043869,
          0.08602112778407642,
          0.06360148920016392,
          0.042558390831317267,
          0.025677161467574844,
          0.013906701206076469,
          0.006725171551738858,
          0.002885325304748602,
          0.0010896913359660014,
          0.0003587954042353181,
          0.00010176180234896341,
          2.447963497837371e-05,
          4.893851610398598e-06,
          7.905985358638804e-07,
          9.9089505064146e-08,
          9.033124652409623e-09,
          5.323498580615848e-10,
          1.5208493632003015e-11
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 7,
            "threshold": 1.4478762121798734,
            "high_mass": 0.5403473626650549,
            "mean": 5.129178066551138,
            "count_distribution": [
              0.0003694602867263304,
              0.005129414152719438,
              0.030155121814182975,
              0.09890755130679112,
              0.20053835709622297,
              0.26273935838082707,
              0.2253554333251095,
              0.12498787657114045,
              0.04291023369396434,
              0.008236004662861483,
              0.0006711887094544539
            ],
            "full_set_loglik": -26.574827073559486,
            "weight_sum": 5.347365718060293,
            "partition_sha256": "95a092a0746b2482585af6a060fac8bafe7e36a2097a00f3c9c03947606840a9"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 5,
            "threshold": 1.2534512253654109,
            "high_mass": 0.5642610193142301,
            "mean": 4.509140133708177,
            "count_distribution": [
              0.0012556590444197163,
              0.01324127055614206,
              0.060776250672003124,
              0.15858728517651702,
              0.2573067018180141,
              0.2658165646328873,
              0.1707501928523113,
              0.062354883253525006,
              0.00991119199418034
            ],
            "full_set_loglik": -44.54615393648209,
            "weight_sum": 3.2655173927017778,
            "partition_sha256": "94bc658482396c84c027f374684273363eb2bda5d012ad268e52436f8e8411ac"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 4,
            "threshold": 1.1769943192685905,
            "high_mass": 0.5904495613925214,
            "mean": 3.5421719746043134,
            "count_distribution": [
              0.00470856931228728,
              0.040795501314534424,
              0.1471753494515732,
              0.2829875517299566,
              0.30586714692125816,
              0.1762007561106118,
              0.042265125159778504
            ],
            "full_set_loglik": -45.650810274342554,
            "weight_sum": 3.620696826783111,
            "partition_sha256": "680685cebd8df41d65d0246254ab057d32604ade20c19408982ddcaa725f34b4"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 4,
            "threshold": 1.1162357579203679,
            "high_mass": 0.6199193692349966,
            "mean": 3.0995401570884753,
            "count_distribution": [
              0.007930562665436874,
              0.0646848483948221,
              0.21102058769467297,
              0.34417617600126565,
              0.280653520918502,
              0.09153430432530046
            ],
            "full_set_loglik": -48.80745697056893,
            "weight_sum": 4.017141238770865,
            "partition_sha256": "ab916556bc409605101dcdc215f13ab650cc5b6d802fff2b760694585f418caf"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 3,
            "threshold": 1.095863216091517,
            "high_mass": 0.6477837044863717,
            "mean": 3.238911220613147,
            "count_distribution": [
              0.005420473816043312,
              0.04984674082453174,
              0.18335457606617403,
              0.33721914331381636,
              0.31009743218235525,
              0.1140616337970794
            ],
            "full_set_loglik": -60.22826267622479,
            "weight_sum": 4.452994669187961,
            "partition_sha256": "4e14314a581aed2a8ced29d70577c74820a11db96f6eb3be2eaccc055759239b"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 9,
            "threshold": 1.1027160194848789,
            "high_mass": 0.6670926643725632,
            "mean": 8.672196200181256,
            "count_distribution": [
              6.168736429597005e-07,
              1.6069611325313906e-05,
              0.0001932065718596518,
              0.0014195740861496556,
              0.007111517370896014,
              0.02565065443911276,
              0.06853309136576219,
              0.1373292106877337,
              0.2063888613105958,
              0.2297604554745878,
              0.18416041055308408,
              0.10064340224725678,
              0.033611971830728005,
              0.005180957577265298
            ],
            "full_set_loglik": -175.67388654699664,
            "weight_sum": 4.890522761042663,
            "partition_sha256": "d96ae1140f738e02f917349306369b531cda34ea43288a1c924b04f1571069b0"
          }
        ],
        "full_set_loglik": -401.4813974781745
      },
      "full_set_logLR_H_vs_W": 3.340283060148124,
      "full_set_LR_H_vs_W": 28.22711554620167
    },
    {
      "k": 2,
      "observed_high": 19,
      "observed_low": 28,
      "active_pairs": 12017935,
      "theta_small": 0.505195205718376,
      "wagstaff": {
        "allocation": 23.493564711285345,
        "mean": 23.45076455251134,
        "lower_tail": 0.12121288613706693,
        "upper_tail": 0.9287903488222338,
        "two_sided": 0.23663562425482168,
        "count_distribution": [
          4.022309865947294e-15,
          2.0013935693048202e-13,
          4.8560368768119e-12,
          7.658130163309423e-11,
          8.82777690919001e-10,
          7.930939847310113e-09,
          5.782074043247472e-08,
          3.516890767602613e-07,
          1.8208945775308425e-06,
          8.148233298583447e-06,
          3.1888553059939246e-05,
          0.00011017679425299466,
          0.0003386417439270601,
          0.0009317483759173732,
          0.002306780545394453,
          0.005160900906471862,
          0.010471432609210756,
          0.01932571340011271,
          0.03252198071636666,
          0.05000323495930078,
          0.07035466502875638,
          0.09069812641129045,
          0.10722755254161845,
          0.11632495039852665,
          0.11583043339269819,
          0.10586503722777477,
          0.08878325115140785,
          0.06828035959310555,
          0.04811140558791031,
          0.03102015309744339,
          0.018271841090796343,
          0.009812690195822414,
          0.004792811043530858,
          0.0021227225561243164,
          0.0008494511290955461,
          0.0003058118702607724,
          9.853472878484377e-05,
          2.82370774337709e-05,
          7.142046811246552e-06,
          1.5794066951039728e-06,
          3.0177229828294697e-07,
          4.906378761061993e-08,
          6.65253340507675e-09,
          7.316563222182349e-10,
          6.268420597668979e-11,
          3.923359369321233e-12,
          1.5950776484195957e-13,
          3.160077107378385e-15
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 4,
            "threshold": 0.9117097541004135,
            "high_mass": 0.4991697869072196,
            "mean": 4.949208680529574,
            "count_distribution": [
              0.0005769999881349061,
              0.007264996454009527,
              0.03893508680509736,
              0.11693274746260787,
              0.21786954083746096,
              0.26303874085615103,
              0.20829585143285556,
              0.10676233536682363,
              0.03387183764262115,
              0.006001388401299023,
              0.00045047475293880714
            ],
            "full_set_loglik": -26.820461978383328,
            "weight_sum": 4.078867562907481,
            "partition_sha256": "ce3a18a46cc81c54cefc69a5fdf751ae51b14312cc2b6ad03e38e56604b4a0a9"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 1,
            "threshold": 0.7137541122838893,
            "high_mass": 0.5002265477620188,
            "mean": 4.0015005916561,
            "count_distribution": [
              0.0037534625437689066,
              0.030609196523700512,
              0.1086334916655905,
              0.2191550482371148,
              0.27487375515393087,
              0.21948716572044644,
              0.10896301700414154,
              0.0307485893633801,
              0.003776273787926152
            ],
            "full_set_loglik": -44.91994558102888,
            "weight_sum": 2.2813531288940747,
            "partition_sha256": "d3e13c6af43ab91e87caf94a4e8be489bbbd1796591f0178a70358ca9c7c4dea"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 4,
            "threshold": 0.852512677225021,
            "high_mass": 0.500005452467928,
            "mean": 3.000052528501554,
            "count_distribution": [
              0.01558370856220937,
              0.0936640481662865,
              0.23440643699969116,
              0.3126587715836257,
              0.23442286812880472,
              0.0936771802865067,
              0.015586986272875882
            ],
            "full_set_loglik": -45.79395740464864,
            "weight_sum": 2.293431349629738,
            "partition_sha256": "a487875f18428029ec62eaff12b6522541611e2aad07d0b7162fc20fe6f59644"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 0,
            "threshold": 0.8054114719081104,
            "high_mass": 0.5000044358352946,
            "mean": 2.5000088246107284,
            "count_distribution": [
              0.03124294028690207,
              0.1562418362175149,
              0.31251191408685547,
              0.31251412059895484,
              0.15624514562622624,
              0.031244043183546594
            ],
            "full_set_loglik": -49.61554014556823,
            "weight_sum": 2.299290442322339,
            "partition_sha256": "0e95ac1753324aacb8d332ada32964de58227b5541f31cde994453b6e6628f05"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 4,
            "threshold": 0.7664555271827419,
            "high_mass": 0.5000002160905729,
            "mean": 2.4999982378852024,
            "count_distribution": [
              0.031249337464053978,
              0.15624955771943083,
              0.31250176561205434,
              0.31250132507837597,
              0.15624889692388935,
              0.03124911720219553
            ],
            "full_set_loglik": -59.7082209035998,
            "weight_sum": 2.3021150095618776,
            "partition_sha256": "bc81efb5bcdf40f5041c292acedc00f354af2bd884b874b4f7fa042c503b66c7"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 6,
            "threshold": 0.7334354564358523,
            "high_mass": 0.4999998835138533,
            "mean": 6.499995689328184,
            "count_distribution": [
              0.00012206863919611806,
              0.0015869011075383744,
              0.009521448530580569,
              0.03491209154841056,
              0.08728041293575936,
              0.15710489470296038,
              0.20947315496412822,
              0.20947287712645954,
              0.15710426956890775,
              0.0872798341092321,
              0.03491176740663974,
              0.009521334870985516,
              0.0015868779547873143,
              0.00012206653441467987
            ],
            "full_set_loglik": -177.96355452509374,
            "weight_sum": 2.3024815734455024,
            "partition_sha256": "6fdfdf11b50141bd4036612d894f5078cf33e14c05cbdd258cc143a0abc4e2eb"
          }
        ],
        "full_set_loglik": -404.8216805383226
      },
      "coherent_H": {
        "allocation": 25.848157387074252,
        "mean": 25.80471814967764,
        "lower_tail": 0.030611783020140913,
        "upper_tail": 0.9849676859640928,
        "two_sided": 0.05237253074239304,
        "count_distribution": [
          2.558584844982714e-17,
          1.5532147803883611e-15,
          4.6030116965689774e-14,
          8.875291830351351e-13,
          1.2520062249159141e-11,
          1.377624988345765e-10,
          1.2310084044116873e-09,
          9.183193472737382e-09,
          5.834891391291896e-08,
          3.205911386281526e-07,
          1.5412147203177674e-06,
          6.543857213152312e-06,
          2.4725832378885268e-05,
          8.365748490445139e-05,
          0.0002547509637930049,
          0.0007011739410225155,
          0.0017505107345081917,
          0.003975589308060045,
          0.008233431193834913,
          0.015579468984233319,
          0.02697698934079709,
          0.04279796715365898,
          0.06226109153390527,
          0.08310232111129562,
          0.10179360970955573,
          0.11442440925574693,
          0.11799379273287619,
          0.11154814002121147,
          0.09658547120090342,
          0.0764972227580705,
          0.05532789616359803,
          0.036468081565947164,
          0.02185047671004074,
          0.011865100163264936,
          0.005817867314533147,
          0.002564739600245267,
          0.00101119099799155,
          0.0003543099505381603,
          0.00010948187823286355,
          2.955117529119737e-05,
          6.884827785556546e-06,
          1.3634608330425285e-06,
          2.2492156962656828e-07,
          3.0058236167527545e-08,
          3.1248339113456637e-09,
          2.3696473903720793e-10,
          1.1653215292593017e-11,
          2.787468110323013e-13
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 4,
            "threshold": 0.9117097541004135,
            "high_mass": 0.5082444157463529,
            "mean": 5.0413999417405035,
            "count_distribution": [
              0.00048197079702199427,
              0.006256960999583795,
              0.034659607943157186,
              0.10785421675965365,
              0.20872527822225692,
              0.26238104014070535,
              0.21686249912383343,
              0.11629822324220233,
              0.038700034739394255,
              0.007209714692389904,
              0.0005704533398010761
            ],
            "full_set_loglik": -26.932384933468384,
            "weight_sum": 4.245364290374382,
            "partition_sha256": "ce3a18a46cc81c54cefc69a5fdf751ae51b14312cc2b6ad03e38e56604b4a0a9"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 1,
            "threshold": 0.7137541122838893,
            "high_mass": 0.5322335213325017,
            "mean": 4.255697953871944,
            "count_distribution": [
              0.0022097906158563847,
              0.020485468715098674,
              0.08265361764058511,
              0.18957579208475678,
              0.2703503717230261,
              0.2454675277532725,
              0.1385747462341004,
              0.04447121130809728,
              0.006211473925206853
            ],
            "full_set_loglik": -45.26503184633454,
            "weight_sum": 2.560958029807155,
            "partition_sha256": "d3e13c6af43ab91e87caf94a4e8be489bbbd1796591f0178a70358ca9c7c4dea"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 4,
            "threshold": 0.852512677225021,
            "high_mass": 0.5414660131704037,
            "mean": 3.2486189206383638,
            "count_distribution": [
              0.009270585792907952,
              0.06579614434338578,
              0.19444159800009672,
              0.30625512040932107,
              0.27114823084592443,
              0.12794862796706027,
              0.02513969264130372
            ],
            "full_set_loglik": -45.47538277207605,
            "weight_sum": 2.6936999461648456,
            "partition_sha256": "a487875f18428029ec62eaff12b6522541611e2aad07d0b7162fc20fe6f59644"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 0,
            "threshold": 0.8054114719081104,
            "high_mass": 0.5546808094604416,
            "mean": 2.7733691679295394,
            "count_distribution": [
              0.017509816650776815,
              0.10906615722170397,
              0.2717207690657117,
              0.3384465423221636,
              0.21076172808829813,
              0.052494986651345735
            ],
            "full_set_loglik": -50.30952739157838,
            "weight_sum": 2.8603266359862674,
            "partition_sha256": "0e95ac1753324aacb8d332ada32964de58227b5541f31cde994453b6e6628f05"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 4,
            "threshold": 0.7664555271827419,
            "high_mass": 0.5723131717769501,
            "mean": 2.861559711710904,
            "count_distribution": [
              0.014309413015377428,
              0.09574302667641714,
              0.2562407898881986,
              0.34289027487769824,
              0.2294181970865473,
              0.06139829845576128
            ],
            "full_set_loglik": -59.13349863438156,
            "weight_sum": 3.0584273317047166,
            "partition_sha256": "bc81efb5bcdf40f5041c292acedc00f354af2bd884b874b4f7fa042c503b66c7"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 6,
            "threshold": 0.7334354564358523,
            "high_mass": 0.5864676210570251,
            "mean": 7.624072453786381,
            "count_distribution": [
              1.0342305888976953e-05,
              0.0001906767917035504,
              0.0016225036950504917,
              0.008437100770462917,
              0.02991361220635909,
              0.07636185710170418,
              0.1443942299154463,
              0.20477831375406544,
              0.21781052034031317,
              0.17160876946138365,
              0.0973491359823169,
              0.03765241239809858,
              0.0088996554928084,
              0.000970869784398599
            ],
            "full_set_loglik": -177.25099277148055,
            "weight_sum": 3.1953719327133103,
            "partition_sha256": "6fdfdf11b50141bd4036612d894f5078cf33e14c05cbdd258cc143a0abc4e2eb"
          }
        ],
        "full_set_loglik": -404.3668183493195
      },
      "full_set_logLR_H_vs_W": 0.4548621890031086,
      "full_set_LR_H_vs_W": 1.5759561839753546
    },
    {
      "k": 3,
      "observed_high": 16,
      "observed_low": 31,
      "active_pairs": 26304352,
      "theta_small": 0.5407622369253823,
      "wagstaff": {
        "allocation": 23.516730686030584,
        "mean": 23.273641321228986,
        "lower_tail": 0.021902492278039046,
        "upper_tail": 0.98980831729373,
        "two_sided": 0.03766294910775203,
        "count_distribution": [
          5.72127070797143e-15,
          2.802689185284682e-13,
          6.695903360457298e-12,
          1.0398901256486575e-10,
          1.1805928215947923e-09,
          1.044715986775342e-08,
          7.502693095401384e-08,
          4.495543417796296e-07,
          2.2930981144012305e-06,
          1.0109638427378349e-05,
          3.898130453275494e-05,
          0.0001327001751387571,
          0.0004018718266955365,
          0.0010894639690682162,
          0.0026575701649467617,
          0.005858156209349664,
          0.011710809571769246,
          0.021293441067148654,
          0.035301778376732845,
          0.05346904166881554,
          0.07410592076852206,
          0.09409803526376632,
          0.10956524378678012,
          0.1170525079128791,
          0.1147689454776108,
          0.1032750894336519,
          0.08526242436214834,
          0.06454208135238035,
          0.04475556779471233,
          0.028393588348900316,
          0.016453385278199086,
          0.008691014059394814,
          0.004174341691598797,
          0.0018176274058551963,
          0.0007149156542374183,
          0.0002529053781992519,
          8.004864827862179e-05,
          2.2527315061848324e-05,
          5.5935963470961786e-06,
          1.2139021986656447e-06,
          2.2752063563934618e-07,
          3.6271988148426654e-08,
          4.820242746368548e-09,
          5.193346798191008e-10,
          4.356381913877368e-11,
          2.668108083618888e-12,
          1.0607988018891916e-13,
          2.0538042682417154e-15
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 5,
            "threshold": 1.2831114387929088,
            "high_mass": 0.5018663859561836,
            "mean": 4.778457423085003,
            "count_distribution": [
              0.0008102347703359778,
              0.009598866551890189,
              0.048177099271953745,
              0.13492239621714888,
              0.23352122235191516,
              0.26103401834899154,
              0.1908692638514918,
              0.0901532531345868,
              0.026325545404710046,
              0.004291531073358371,
              0.00029656902361754027
            ],
            "full_set_loglik": -26.820461978383328,
            "weight_sum": 4.078867562907481,
            "partition_sha256": "f6c28aa693f225f61306e1b91e954569a1a86808d675dc2a6fb2f8c5b400cdf8"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 4,
            "threshold": 1.0346240683681776,
            "high_mass": 0.49976211499716905,
            "mean": 3.9952207285541497,
            "count_distribution": [
              0.0038013155809778366,
              0.030901333905093552,
              0.10932341923202511,
              0.2198494647347221,
              0.27487266499686747,
              0.21879188670886485,
              0.10827396789310355,
              0.030457314496338993,
              0.0037286324520064682
            ],
            "full_set_loglik": -44.91994558102888,
            "weight_sum": 2.2813531288940747,
            "partition_sha256": "173d9f09e694f178f7b86d09eb65711560d4ff57c335ae67ffc658a333159cdc"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 2,
            "threshold": 1.0240255712782653,
            "high_mass": 0.4999970401245313,
            "mean": 2.999985609824049,
            "count_distribution": [
              0.015585796295770532,
              0.09367241288963284,
              0.23441690336731003,
              0.3126587717995956,
              0.23441240186897203,
              0.0936688153471916,
              0.015584898431527234
            ],
            "full_set_loglik": -45.79395740464864,
            "weight_sum": 2.293431349629738,
            "partition_sha256": "f0ea6751fc58865aa53c3353ecd88ccad9d02010ed6855ca55eaee657f9eebf3"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 2,
            "threshold": 0.9847955423082412,
            "high_mass": 0.4999975966633863,
            "mean": 2.49997866339926,
            "count_distribution": [
              0.031244825125906185,
              0.15624749170441551,
              0.3125156847117449,
              0.31251034992796867,
              0.15623949016237498,
              0.031242158367589725
            ],
            "full_set_loglik": -49.61554014556823,
            "weight_sum": 2.299290442322339,
            "partition_sha256": "8446eafb7606cac6a30f1368a85fe9f5169809c2c625ba88efe012b4b89d32bb"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 1,
            "threshold": 0.9983458378737279,
            "high_mass": 0.49999980420337464,
            "mean": 2.499999364171459,
            "count_distribution": [
              0.031249267071837658,
              0.1562493465401737,
              0.3125016248249247,
              0.3125014658653216,
              0.1562491081032395,
              0.03124918759450259
            ],
            "full_set_loglik": -59.7082209035998,
            "weight_sum": 2.3021150095618776,
            "partition_sha256": "56aad808163fd9056198147f1564228052b33b60e4f4426c701ca264c05cf32d"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 2,
            "threshold": 0.9635074708983947,
            "high_mass": 0.5000000508777235,
            "mean": 6.499999532195067,
            "count_distribution": [
              0.00012206770101017082,
              0.0015868907874296908,
              0.009521397867977554,
              0.0349119470656329,
              0.08728015493014184,
              0.1571046160566028,
              0.20947303112158103,
              0.20947300096994204,
              0.15710454821551598,
              0.08728009211445226,
              0.03491191188894573,
              0.009521385533343498,
              0.0015868882748310974,
              0.00012206747259344126
            ],
            "full_set_loglik": -177.96355452509374,
            "weight_sum": 2.3024815734455024,
            "partition_sha256": "250a3208b5e0b89d50a5bcefcfc3ea98a9499fdcad0f94708db5cad161aef059"
          }
        ],
        "full_set_loglik": -404.8216805383226
      },
      "coherent_H": {
        "allocation": 27.01166304952408,
        "mean": 26.75773088692715,
        "lower_tail": 0.001096040300342922,
        "upper_tail": 0.9996170245850918,
        "two_sided": 0.001487466331211431,
        "count_distribution": [
          2.4320618850851783e-18,
          1.6174830632857464e-16,
          5.251960634822389e-15,
          1.1095769599170896e-13,
          1.7150947991162751e-12,
          2.0678486095616274e-11,
          2.0246144982841181e-10,
          1.6547974932461525e-09,
          1.1519109974743545e-08,
          6.933096288648869e-08,
          3.650669403758814e-07,
          1.6975030829053942e-06,
          7.022934812482718e-06,
          2.6012188931247045e-05,
          8.669531012870276e-05,
          0.00026109968117041254,
          0.0007130648854350365,
          0.0017710140644004878,
          0.004009770987307563,
          0.00829202882239942,
          0.015685966398001478,
          0.027175619135729814,
          0.04315475745329836,
          0.06284717076416478,
          0.0839549014399639,
          0.10286705557031492,
          0.11556176307445926,
          0.11895026513970171,
          0.1120723071062087,
          0.09652385845193975,
          0.07586429602657871,
          0.05429924600219624,
          0.03530148849691925,
          0.020782470748910084,
          0.0110383180273254,
          0.0052661195201157964,
          0.002244694734882844,
          0.0008494217039698618,
          0.000283142893943515,
          8.234444871703393e-05,
          2.0643494820554338e-05,
          4.392942469257618e-06,
          7.775205528023573e-07,
          1.1130255572759352e-07,
          1.2372684025586686e-08,
          1.0013474113185204e-09,
          5.2445156195594946e-11,
          1.3330250564934157e-12
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 5,
            "threshold": 1.2831114387929088,
            "high_mass": 0.5198112297787549,
            "mean": 4.949989890419213,
            "count_distribution": [
              0.0005636313119247809,
              0.007172817976598322,
              0.03872281429032518,
              0.1168082951967282,
              0.21808046681346752,
              0.2633605255923596,
              0.20836988891388328,
              0.10666525988910792,
              0.03381187860787398,
              0.005993332591245973,
              0.000451088816485105
            ],
            "full_set_loglik": -26.915735332613572,
            "weight_sum": 4.979922652591421,
            "partition_sha256": "f6c28aa693f225f61306e1b91e954569a1a86808d675dc2a6fb2f8c5b400cdf8"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 4,
            "threshold": 1.0346240683681776,
            "high_mass": 0.5454983838293999,
            "mean": 4.358556218788569,
            "count_distribution": [
              0.001765232684932082,
              0.017239331328174887,
              0.07327796888193487,
              0.17706980243969173,
              0.266042694365059,
              0.25450334024689353,
              0.15138072562599253,
              0.05118752549178268,
              0.007533378935538795
            ],
            "full_set_loglik": -45.014270617895306,
            "weight_sum": 2.9364080913312933,
            "partition_sha256": "173d9f09e694f178f7b86d09eb65711560d4ff57c335ae67ffc658a333159cdc"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 2,
            "threshold": 1.0240255712782653,
            "high_mass": 0.5682987206729258,
            "mean": 3.4094711586362054,
            "count_distribution": [
              0.00645656328574956,
              0.05108402856973867,
              0.1682922571610648,
              0.2954937977817697,
              0.29164977162197503,
              0.15341935356708555,
              0.03360422801261675
            ],
            "full_set_loglik": -46.00690266315789,
            "weight_sum": 3.1404570144577675,
            "partition_sha256": "f0ea6751fc58865aa53c3353ecd88ccad9d02010ed6855ca55eaee657f9eebf3"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 2,
            "threshold": 0.9847955423082412,
            "high_mass": 0.5886493176267898,
            "mean": 2.943200953149965,
            "count_distribution": [
              0.011775618564954604,
              0.0842688580289297,
              0.2411982999269879,
              0.3451557747082695,
              0.24693907271203952,
              0.0706623760588187
            ],
            "full_set_loglik": -49.5779357465831,
            "weight_sum": 3.397717747672702,
            "partition_sha256": "8446eafb7606cac6a30f1368a85fe9f5169809c2c625ba88efe012b4b89d32bb"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 1,
            "threshold": 0.9983458378737279,
            "high_mass": 0.6060231622153887,
            "mean": 3.0301105640322454,
            "count_distribution": [
              0.009491672593216609,
              0.07300292456200529,
              0.2245914768176882,
              0.34547116044711845,
              0.26570262340634876,
              0.08174014217362263
            ],
            "full_set_loglik": -60.5280921265044,
            "weight_sum": 3.623130033493423,
            "partition_sha256": "56aad808163fd9056198147f1564228052b33b60e4f4426c701ca264c05cf32d"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 2,
            "threshold": 0.9635074708983947,
            "high_mass": 0.6204929967579143,
            "mean": 8.066402101900954,
            "count_distribution": [
              3.3872687735784967e-06,
              7.199676368514977e-05,
              0.0007062910009853728,
              0.004234225995077767,
              0.017307424942028117,
              0.05093576807387366,
              0.11103987819793072,
              0.181549827567831,
              0.22262475345269603,
              0.20221658744295967,
              0.13224890424998048,
              0.058970586782496774,
              0.016069356267150125,
              0.0020210119945312513
            ],
            "full_set_loglik": -181.0021477607333,
            "weight_sum": 3.842708377966083,
            "partition_sha256": "250a3208b5e0b89d50a5bcefcfc3ea98a9499fdcad0f94708db5cad161aef059"
          }
        ],
        "full_set_loglik": -409.0450842474876
      },
      "full_set_logLR_H_vs_W": -4.223403709164984,
      "full_set_LR_H_vs_W": 0.014648699641001683
    },
    {
      "k": 4,
      "observed_high": 22,
      "observed_low": 25,
      "active_pairs": 12015856,
      "theta_small": 0.5051931691484879,
      "wagstaff": {
        "allocation": 23.48183634072307,
        "mean": 23.35660595168217,
        "lower_tail": 0.40023454645188805,
        "upper_tail": 0.7082526556026403,
        "two_sided": 0.7679791006291324,
        "count_distribution": [
          4.879873947544951e-15,
          2.4070046327965073e-13,
          5.7899359742667225e-12,
          9.053053216324499e-11,
          1.0347481707402905e-09,
          9.218213238438265e-09,
          6.664533176159081e-08,
          4.020052060293917e-07,
          2.0642610260699693e-06,
          9.161534587907649e-06,
          3.5561510446223186e-05,
          0.00012186796208280446,
          0.00037153964846141916,
          0.0010139992861800567,
          0.0024901560955380834,
          0.005526268253162704,
          0.011122476191480225,
          0.02036200720838972,
          0.03398993874263818,
          0.05183898038935154,
          0.07234870274640456,
          0.09251414156754457,
          0.1084872020545287,
          0.11673349934329864,
          0.1152874000275684,
          0.10450379009561056,
          0.08691852548057821,
          0.0662915324458177,
          0.046319936068578156,
          0.029613903253780403,
          0.017295668993714965,
          0.009209059124003273,
          0.004459185061474486,
          0.001957759356854732,
          0.0007765421442305174,
          0.0002770753087069762,
          8.84712930647147e-05,
          2.5121828351980296e-05,
          6.295314728875906e-06,
          1.379089384836753e-06,
          2.609860068707509e-07,
          4.202125153098342e-08,
          5.641442750784185e-09,
          6.142209710973495e-10,
          5.2083804299245545e-11,
          3.2257838688879792e-12,
          1.297446141283048e-13,
          2.542287323200912e-15
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 7,
            "threshold": 0.8700748836447216,
            "high_mass": 0.49852634141238217,
            "mean": 4.861065201840888,
            "count_distribution": [
              0.000691575879220745,
              0.008425813414000597,
              0.04359198904283459,
              0.12613678432193087,
              0.2260807472362458,
              0.2622647944247749,
              0.1993975894040203,
              0.09808976688017478,
              0.029871099938722705,
              0.005083002369305965,
              0.0003668370887687217
            ],
            "full_set_loglik": -26.820461978383328,
            "weight_sum": 4.078867562907481,
            "partition_sha256": "5877ce3a9c8b8eab235536156cdf7705efb590a2fdcf1842963793a2c9fe1fba"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 5,
            "threshold": 0.7099013084627386,
            "high_mass": 0.49955586916362366,
            "mean": 3.995367514712232,
            "count_distribution": [
              0.0038001758397797508,
              0.030894492054412064,
              0.1093074260505413,
              0.21983339332315044,
              0.2748725377427462,
              0.21880785856664506,
              0.10829006434885811,
              0.030464255901009034,
              0.0037297961728579507
            ],
            "full_set_loglik": -44.91994558102888,
            "weight_sum": 2.2813531288940747,
            "partition_sha256": "b4932bdf7a8ffbd96b11b44d6b6fef198cbe5d20604fbba72050d4351a6db114"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 1,
            "threshold": 0.8057677191986993,
            "high_mass": 0.500018259636189,
            "mean": 3.0001759596220325,
            "count_distribution": [
              0.01557985820224664,
              0.093648620505847,
              0.23438713150860713,
              0.3126587691365304,
              0.23444217239859602,
              0.09369261039404045,
              0.015590837854132273
            ],
            "full_set_loglik": -45.79395740464864,
            "weight_sum": 2.293431349629738,
            "partition_sha256": "2fe624546adac3945f201f4bbc3288817601cb367a639ccd0c6c77b58a781b4a"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 2,
            "threshold": 0.8054272913979872,
            "high_mass": 0.5000031502275567,
            "mean": 2.5000022012056498,
            "count_distribution": [
              0.031243354192196163,
              0.15624307815171698,
              0.3125127421275438,
              0.31251329258180893,
              0.15624390368025076,
              0.031243629266483094
            ],
            "full_set_loglik": -49.61554014556823,
            "weight_sum": 2.299290442322339,
            "partition_sha256": "086b9bf0140c6bc0db48033f83989ba123cc44dfc1950c5589453097d93b4253"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 2,
            "threshold": 0.7663080114578731,
            "high_mass": 0.5000004677383961,
            "mean": 2.499999551266289,
            "count_distribution": [
              0.031249255378900383,
              0.1562493114592133,
              0.31250160143709044,
              0.3125014892535382,
              0.15624914318400776,
              0.03124919928724982
            ],
            "full_set_loglik": -59.7082209035998,
            "weight_sum": 2.3021150095618776,
            "partition_sha256": "37408fbf4032c1a2035bb3f4609da426c1167d88de3596939e7160538b95c3ed"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 5,
            "threshold": 0.7334266384675819,
            "high_mass": 0.49999987120333556,
            "mean": 6.49999552303509,
            "count_distribution": [
              0.00012206867979454727,
              0.0015869015541235194,
              0.00952145072291694,
              0.03491209780065131,
              0.08728042410049933,
              0.15710490676086641,
              0.20947316032316482,
              0.20947287176734042,
              0.1571042575109778,
              0.08727982294452996,
              0.03491176115444056,
              0.009521332678669734,
              0.0015868775082077426,
              0.0001220664938168757
            ],
            "full_set_loglik": -177.96355452509374,
            "weight_sum": 2.3024815734455024,
            "partition_sha256": "6c93aa64ec4888031b3c2addd12cd1a13b0da992931663a0e56ebc2446388c86"
          }
        ],
        "full_set_loglik": -404.8216805383226
      },
      "coherent_H": {
        "allocation": 25.895338092512542,
        "mean": 25.745502056542026,
        "lower_tail": 0.1668972941713945,
        "upper_tail": 0.8965973987960858,
        "two_sided": 0.2983574992699749,
        "count_distribution": [
          2.823127952168081e-17,
          1.7100577796499042e-15,
          5.055861342080326e-14,
          9.72387171847684e-13,
          1.3680441972176276e-11,
          1.5010620593933218e-10,
          1.337342147690212e-09,
          9.945613461641801e-09,
          6.299000294872194e-08,
          3.449355758005106e-07,
          1.6525154134436557e-06,
          6.991361676666044e-06,
          2.6319361062007915e-05,
          8.871101767168674e-05,
          0.0002690850692832471,
          0.0007376559268196724,
          0.0018340066653980628,
          0.004147627775049018,
          0.008552547140129724,
          0.01611157029621294,
          0.027771762021752064,
          0.04385425268009982,
          0.06349469296748046,
          0.08433715996215169,
          0.10279306459036881,
          0.11496113712895716,
          0.11793190085188318,
          0.11089804568217,
          0.09550173579673461,
          0.07521945671775968,
          0.05409528679900929,
          0.035448918276652835,
          0.021113879230958234,
          0.011395564345142046,
          0.005552948466631589,
          0.0024323956518828137,
          0.0009527706068540359,
          0.0003316140956200725,
          0.00010176853205619339,
          2.7276675968083372e-05,
          6.30921423846924e-06,
          1.2402420170158535e-06,
          2.0304306302581393e-07,
          2.6922832774724688e-08,
          2.7764263824375285e-09,
          2.088050686279604e-10,
          1.0181017714767725e-11,
          2.413942305517196e-13
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 7,
            "threshold": 0.8700748836447216,
            "high_mass": 0.5146850956125588,
            "mean": 5.000009307526095,
            "count_distribution": [
              0.0005117282745845481,
              0.006618278903642113,
              0.036363530341355546,
              0.11181198536466203,
              0.21311709970572695,
              0.2631335820020671,
              0.21313664547022398,
              0.11182187502125912,
              0.036359778642704225,
              0.006614486837022285,
              0.0005110094367520613
            ],
            "full_set_loglik": -26.73313402087564,
            "weight_sum": 4.30644304749766,
            "partition_sha256": "5877ce3a9c8b8eab235536156cdf7705efb590a2fdcf1842963793a2c9fe1fba"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 5,
            "threshold": 0.7099013084627386,
            "high_mass": 0.5298845663332299,
            "mean": 4.236262823233607,
            "count_distribution": [
              0.0023042401085449976,
              0.021151239575577352,
              0.0845022004380616,
              0.19191475782003084,
              0.27100362849050713,
              0.24365106558954877,
              0.13620346970470662,
              0.04328293700038071,
              0.005986461272642033
            ],
            "full_set_loglik": -44.735433614107464,
            "weight_sum": 2.5609160226268206,
            "partition_sha256": "b4932bdf7a8ffbd96b11b44d6b6fef198cbe5d20604fbba72050d4351a6db114"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 1,
            "threshold": 0.8057677191986993,
            "high_mass": 0.5419679325145176,
            "mean": 3.2516745071401343,
            "count_distribution": [
              0.009208902901968099,
              0.06549281146253133,
              0.19394318653657278,
              0.3060980380877987,
              0.2715660619976516,
              0.1284090337304101,
              0.025281965283067385
            ],
            "full_set_loglik": -46.06334916245878,
            "weight_sum": 2.690656417785688,
            "partition_sha256": "2fe624546adac3945f201f4bbc3288817601cb367a639ccd0c6c77b58a781b4a"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 2,
            "threshold": 0.8054272913979872,
            "high_mass": 0.55446467563473,
            "mean": 2.7722885127196113,
            "count_distribution": [
              0.01755235632183825,
              0.10923548561158034,
              0.27190457051743555,
              0.3383792565383076,
              0.21053553859595442,
              0.05239279241488388
            ],
            "full_set_loglik": -49.70953034806093,
            "weight_sum": 2.8587945308510223,
            "partition_sha256": "086b9bf0140c6bc0db48033f83989ba123cc44dfc1950c5589453097d93b4253"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 2,
            "threshold": 0.7663080114578731,
            "high_mass": 0.5722977174560374,
            "mean": 2.8614824873775397,
            "count_distribution": [
              0.014311996777228322,
              0.0957542730433042,
              0.256254720242409,
              0.3428872795514044,
              0.2294017167330663,
              0.06139001365258779
            ],
            "full_set_loglik": -60.498203601668564,
            "weight_sum": 3.0576575578081755,
            "partition_sha256": "37408fbf4032c1a2035bb3f4609da426c1167d88de3596939e7160538b95c3ed"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 5,
            "threshold": 0.7334266384675819,
            "high_mass": 0.5864454650138594,
            "mean": 7.623784418545038,
            "count_distribution": [
              1.0349511849604885e-05,
              0.00019079221398243384,
              0.0016233375339389277,
              0.008440665622476218,
              0.029923517472711887,
              0.07638016450371186,
              0.14441565367393608,
              0.20478998666273163,
              0.2178030371620788,
              0.17158719700755645,
              0.09732800637501059,
              0.037640800991241744,
              0.008896098208856746,
              0.0009703930599169822
            ],
            "full_set_loglik": -179.8401817916938,
            "weight_sum": 3.1953143072046695,
            "partition_sha256": "6c93aa64ec4888031b3c2addd12cd1a13b0da992931663a0e56ebc2446388c86"
          }
        ],
        "full_set_loglik": -407.57983253886516
      },
      "full_set_logLR_H_vs_W": -2.758152000542566,
      "full_set_LR_H_vs_W": 0.06340883965375585
    },
    {
      "k": 5,
      "observed_high": 28,
      "observed_low": 19,
      "active_pairs": 32955840,
      "theta_small": 0.5305332151362482,
      "wagstaff": {
        "allocation": 23.58735857944189,
        "mean": 23.39537437768594,
        "lower_tail": 0.9348499414981568,
        "upper_tail": 0.11219835738626213,
        "two_sided": 0.18561805948559318,
        "count_distribution": [
          4.466576517795231e-15,
          2.2132402858301392e-13,
          5.347608021628355e-12,
          8.397849824729646e-11,
          9.639442294890087e-10,
          8.623205322373981e-09,
          6.259796135340938e-08,
          3.791030565257546e-07,
          1.9543157665745156e-06,
          8.707123306853292e-06,
          3.39263494788642e-05,
          0.00011670062486250681,
          0.0003571031756557093,
          0.0009781628714116118,
          0.002410831627251995,
          0.005369359773067105,
          0.010844942959017041,
          0.019923613980086106,
          0.03337394792170733,
          0.051075499416936114,
          0.07152807144655265,
          0.09177732739814443,
          0.1079892415833463,
          0.1165914253336582,
          0.11553610693262559,
          0.10508230180001726,
          0.08769394970695334,
          0.0671080168961732,
          0.047048298884418645,
          0.030180962038786403,
          0.01768639659879188,
          0.009449009184490662,
          0.004590937150507948,
          0.0020224940918251,
          0.0008049777065112557,
          0.00028821585693151726,
          9.234974061820096e-05,
          2.6315500984855663e-05,
          6.617907610315727e-06,
          1.4549777923424029e-06,
          2.7635159159664187e-07,
          4.4659833581037597e-08,
          6.018204736506424e-09,
          6.577462123455753e-10,
          5.599187163265315e-11,
          3.481621006336428e-12,
          1.4060446134605339e-13,
          2.7665741551999928e-15
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 4,
            "threshold": 1.3954925893714987,
            "high_mass": 0.5085537519417584,
            "mean": 4.894806381176942,
            "count_distribution": [
              0.0006394496500190591,
              0.007922089289582244,
              0.04166742037248745,
              0.12253447711126525,
              0.2231256927788888,
              0.2628624928125311,
              0.202882689700158,
              0.10128116981125126,
              0.03128937806405926,
              0.005399970859379108,
              0.00039516955037850147
            ],
            "full_set_loglik": -26.820461978383328,
            "weight_sum": 4.078867562907481,
            "partition_sha256": "49aab96603dff2efe255c0d9b12210344dc201c9ffdf8f09ce031891ed5142e1"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 5,
            "threshold": 1.170212055361081,
            "high_mass": 0.5002355568045557,
            "mean": 4.000631571349384,
            "count_distribution": [
              0.0037600833199567946,
              0.030649565074124405,
              0.10872879875665278,
              0.21925109311033059,
              0.2748738872090728,
              0.21939122542586886,
              0.10886760356616766,
              0.030708116234288985,
              0.0037696273035372407
            ],
            "full_set_loglik": -44.91994558102888,
            "weight_sum": 2.2813531288940747,
            "partition_sha256": "bbc693c601df821402ada6018b6e85ba99a1cc3150cd30d3e8c0febff9906fe6"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 5,
            "threshold": 1.11090224316008,
            "high_mass": 0.49998608550291135,
            "mean": 2.9999292253499936,
            "count_distribution": [
              0.015587555152315472,
              0.09367946121250949,
              0.23442572319015337,
              0.312658771265034,
              0.2344035817794878,
              0.09366176755887544,
              0.015583139841624493
            ],
            "full_set_loglik": -45.79395740464864,
            "weight_sum": 2.293431349629738,
            "partition_sha256": "039fe57ee989fd65c1163bbe03e1b6533aefddd3393a59cbcbad216656e06b94"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 2,
            "threshold": 1.0802327324067236,
            "high_mass": 0.5000030526862267,
            "mean": 2.50000493303589,
            "count_distribution": [
              0.03124318347000139,
              0.1562425659203193,
              0.3125124006143731,
              0.3125136340870453,
              0.15624441591561625,
              0.03124379999264474
            ],
            "full_set_loglik": -49.61554014556823,
            "weight_sum": 2.299290442322339,
            "partition_sha256": "85e2715f7fce24c50b0d84bdfcbb56e37cf5849a2970a8805b53c2f3a75ab871"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 4,
            "threshold": 1.0338164706071256,
            "high_mass": 0.5000003185488074,
            "mean": 2.4999997853746483,
            "count_distribution": [
              0.031249240747164293,
              0.15624926756394672,
              0.3125015721734725,
              0.31250151851698105,
              0.15624918707936383,
              0.031249213919071536
            ],
            "full_set_loglik": -59.7082209035998,
            "weight_sum": 2.3021150095618776,
            "partition_sha256": "bc99bf0d94333d712f29fdbf705f8b2ddfffd7b9f51cb92a90b4ea9d3937f2aa"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 8,
            "threshold": 0.9917927774159161,
            "high_mass": 0.5000002489534784,
            "mean": 6.50000248139908,
            "count_distribution": [
              0.00012206698100435275,
              0.0015868828673099354,
              0.009521358987158186,
              0.03491183618275352,
              0.08727995692425453,
              0.1571044022096206,
              0.20947293607820194,
              0.209473096012944,
              0.1571047620623981,
              0.08728029012050183,
              0.03491202277201275,
              0.009521424414261384,
              0.0015868961949767882,
              0.00012206819260212027
            ],
            "full_set_loglik": -177.96355452509374,
            "weight_sum": 2.3024815734455024,
            "partition_sha256": "28e3a43843b1e61c52774c803b14046484eb8e1941b484eda04df4a21c97374f"
          }
        ],
        "full_set_loglik": -404.8216805383226
      },
      "coherent_H": {
        "allocation": 27.91226488100182,
        "mean": 27.68324945983901,
        "lower_tail": 0.5940923615417788,
        "upper_tail": 0.5256264164033071,
        "two_sided": 1.0000000000000004,
        "count_distribution": [
          2.3504839500148537e-19,
          1.7065900590386698e-17,
          6.048685282890269e-16,
          1.3947265484475083e-14,
          2.3526257621232106e-13,
          3.0949706173294213e-12,
          3.305919818831853e-11,
          2.947442472653388e-10,
          2.2377292872237596e-09,
          1.4687267572914645e-08,
          8.43233627636895e-08,
          4.274483524943027e-07,
          1.9276359872311567e-06,
          7.78129612422368e-06,
          2.826014674392471e-05,
          9.273076940926186e-05,
          0.00027587995450641063,
          0.0007463138866057245,
          0.0018401888658803797,
          0.004143639650468149,
          0.008533870388516478,
          0.016093974784816566,
          0.027816183564942813,
          0.0440834855803142,
          0.06407586147260369,
          0.08541229870309812,
          0.10437396642961244,
          0.11684669143920325,
          0.11971877794508556,
          0.11211213441824783,
          0.09579692219558837,
          0.07453282598207384,
          0.05266612828557096,
          0.03369509125629703,
          0.01944695811907717,
          0.010080195140755902,
          0.0046678530919704465,
          0.0019187543883277863,
          0.0006946959722079734,
          0.00021941996112051135,
          5.97365612240607e-05,
          1.3803629573716017e-05,
          2.652768510678034e-06,
          4.12301326833729e-07,
          4.975901191316263e-08,
          4.371905330062126e-09,
          2.485725933004017e-10,
          6.85860079473047e-12
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 4,
            "threshold": 1.3954925893714987,
            "high_mass": 0.5364337380932395,
            "mean": 5.140814018493565,
            "count_distribution": [
              0.000367285860121019,
              0.0050807741918975175,
              0.02983145901307694,
              0.09793735183732498,
              0.19915271037571086,
              0.26214347285138306,
              0.22622145071026822,
              0.1263757738128633,
              0.04373174725081547,
              0.008462774919785013,
              0.0006951991767538105
            ],
            "full_set_loglik": -26.81861552839365,
            "weight_sum": 5.196446968997732,
            "partition_sha256": "49aab96603dff2efe255c0d9b12210344dc201c9ffdf8f09ce031891ed5142e1"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 5,
            "threshold": 1.170212055361081,
            "high_mass": 0.5583166817275715,
            "mean": 4.461479116872557,
            "count_distribution": [
              0.0014004199405618291,
              0.01441396007195716,
              0.06457120209115474,
              0.16444036053450917,
              0.2603811747121876,
              0.2625075831012507,
              0.16455262075033103,
              0.058638098226608856,
              0.009094580571438795
            ],
            "full_set_loglik": -44.60929853213651,
            "weight_sum": 3.132296484993682,
            "partition_sha256": "bbc693c601df821402ada6018b6e85ba99a1cc3150cd30d3e8c0febff9906fe6"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 5,
            "threshold": 1.11090224316008,
            "high_mass": 0.5790765435789003,
            "mean": 3.474088190606046,
            "count_distribution": [
              0.005547666805196823,
              0.04587147381011393,
              0.15793095788829198,
              0.2897971226643087,
              0.29891443962858405,
              0.16432436070894113,
              0.03761397849456345
            ],
            "full_set_loglik": -45.2782397355602,
            "weight_sum": 3.371796139253868,
            "partition_sha256": "039fe57ee989fd65c1163bbe03e1b6533aefddd3393a59cbcbad216656e06b94"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 2,
            "threshold": 1.0802327324067236,
            "high_mass": 0.6017307520963966,
            "mean": 3.0086025468834197,
            "count_distribution": [
              0.010018623402331454,
              0.07569591642702095,
              0.22874967106375063,
              0.34560669413325457,
              0.2610582689390779,
              0.07887082603456447
            ],
            "full_set_loglik": -50.25997831677616,
            "weight_sum": 3.6266009472873666,
            "partition_sha256": "85e2715f7fce24c50b0d84bdfcbb56e37cf5849a2970a8805b53c2f3a75ab871"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 4,
            "threshold": 1.0338164706071256,
            "high_mass": 0.6271685353393135,
            "mean": 3.135834924990498,
            "count_distribution": [
              0.007203685362516273,
              0.06059048909396976,
              0.20384958420721866,
              0.34291056359741967,
              0.28841481200454666,
              0.09703086573432913
            ],
            "full_set_loglik": -57.92156650145304,
            "weight_sum": 3.9516001988229217,
            "partition_sha256": "bc99bf0d94333d712f29fdbf705f8b2ddfffd7b9f51cb92a90b4ea9d3937f2aa"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 8,
            "threshold": 0.9917927774159161,
            "high_mass": 0.6509567959689921,
            "mean": 8.462430661992922,
            "count_distribution": [
              1.1413573448733414e-06,
              2.7672024887765157e-05,
              0.00030964752595366937,
              0.002117453804493392,
              0.009872526939864045,
              0.033141692402306,
              0.08241129590841503,
              0.15369493057958133,
              0.21497753620504895,
              0.22273697949356333,
              0.16615887463720225,
              0.08451286247206058,
              0.026268890863674812,
              0.00376849578560402
            ],
            "full_set_loglik": -177.89591990034404,
            "weight_sum": 4.27305164567772,
            "partition_sha256": "28e3a43843b1e61c52774c803b14046484eb8e1941b484eda04df4a21c97374f"
          }
        ],
        "full_set_loglik": -402.7836185146636
      },
      "full_set_logLR_H_vs_W": 2.038062023658995,
      "full_set_LR_H_vs_W": 7.675719412890333
    },
    {
      "k": 6,
      "observed_high": 29,
      "observed_low": 18,
      "active_pairs": 5743652,
      "theta_small": 0.47827247077427304,
      "wagstaff": {
        "allocation": 23.41306085387618,
        "mean": 23.420559912148136,
        "lower_tail": 0.9644026069788976,
        "upper_tail": 0.06616650211779998,
        "two_sided": 0.10560767637285794,
        "count_distribution": [
          4.2238685469105675e-15,
          2.1005341823085832e-13,
          5.092349176293256e-12,
          8.022136344105652e-11,
          9.235390083531143e-10,
          8.284802461654136e-09,
          6.030061444764842e-08,
          3.6611137712955814e-07,
          1.8919022349500566e-06,
          8.448641474750482e-06,
          3.2993145233160155e-05,
          0.00011373804398413796,
          0.00034877778867617145,
          0.0009573482408444872,
          0.0023643659794482896,
          0.0052765342862946185,
          0.010678865942961949,
          0.01965777457804439,
          0.03299456560280189,
          0.05059640270884064,
          0.07100069443263038,
          0.0912873639273921,
          0.10763617939237616,
          0.11645643773789639,
          0.11565211775649661,
          0.10542111781759064,
          0.08817723973108886,
          0.0676363740221905,
          0.04753383049783765,
          0.030569109096697692,
          0.017960641553801903,
          0.009621613370893482,
          0.004688060216236497,
          0.0020714068754573212,
          0.0008270083659939939,
          0.00029707037246991816,
          9.551390061400417e-05,
          2.731574877072247e-05,
          6.895753416826313e-06,
          1.522210233511936e-06,
          2.9036540618091775e-07,
          4.7139270037956416e-08,
          6.3833103169421856e-09,
          7.012853347458178e-10,
          6.003141252950676e-11,
          3.7551721638002735e-12,
          1.5263014480719315e-13,
          3.0241136177309795e-15
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 6,
            "threshold": 0.6655843190422228,
            "high_mass": 0.49148735723232834,
            "mean": 4.927894178464821,
            "count_distribution": [
              0.000595144946560901,
              0.007499015732520143,
              0.040022380321471186,
              0.1192778633756939,
              0.2200493622115523,
              0.2628022326213605,
              0.20591949263469228,
              0.10459186121046762,
              0.0329745305026938,
              0.005829192723586132,
              0.0004389237194012474
            ],
            "full_set_loglik": -26.820461978383328,
            "weight_sum": 4.078867562907481,
            "partition_sha256": "c6f545a0c78c3d3d9811634d24e807550efa7520506bb36277169f5c070ff64b"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 5,
            "threshold": 0.6528620132845591,
            "high_mass": 0.4997441247701569,
            "mean": 3.9929650116567887,
            "count_distribution": [
              0.003818667464058041,
              0.031006782736110905,
              0.10957145917722436,
              0.22009808123582877,
              0.2748713613912822,
              0.2185422365022895,
              0.10802697689625876,
              0.03035289937096559,
              0.0037115352259818437
            ],
            "full_set_loglik": -44.91994558102888,
            "weight_sum": 2.2813531288940747,
            "partition_sha256": "3b3bd1d0caef9d406c2d4af5c35bb97b55df8d1c12177c5c7a58a2bdd4142487"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 3,
            "threshold": 0.5971865970333031,
            "high_mass": 0.500050347428128,
            "mean": 2.9998051695388988,
            "count_distribution": [
              0.015591427144916075,
              0.09369496632479915,
              0.2344451193092802,
              0.3126587749910374,
              0.2343841875183944,
              0.09364625872058657,
              0.015579265990986147
            ],
            "full_set_loglik": -45.79395740464864,
            "weight_sum": 2.293431349629738,
            "partition_sha256": "dc1a4083c6e5984486540cba053b80943818025039999d695bc89304999ad293"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 4,
            "threshold": 0.5555413840992379,
            "high_mass": 0.49998723030142406,
            "mean": 2.499901863600282,
            "count_distribution": [
              0.031249624897688063,
              0.1562618926280664,
              0.3125252851179098,
              0.3125007480303801,
              0.15622508998452342,
              0.03123735934143236
            ],
            "full_set_loglik": -49.61554014556823,
            "weight_sum": 2.299290442322339,
            "partition_sha256": "9e84479f319714f3090d43deb50d9cab86ef4ede75236f211f58e9c14b4c8c54"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 3,
            "threshold": 0.5234315151913113,
            "high_mass": 0.49999833316590436,
            "mean": 2.4999892080345636,
            "count_distribution": [
              0.031249901826137415,
              0.15625125083029692,
              0.31250289435054335,
              0.31250019631930803,
              0.15624720382331572,
              0.031248552850398563
            ],
            "full_set_loglik": -59.7082209035998,
            "weight_sum": 2.3021150095618776,
            "partition_sha256": "0598f77af1b2c0ee1c1ff110d7e97edfa2e37d14d107c4afef2bfff7e8085d1d"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 8,
            "threshold": 0.4984165594140766,
            "high_mass": 0.5000003370374024,
            "mean": 6.500004480852787,
            "count_distribution": [
              0.00012206649286868297,
              0.0015868774977748738,
              0.009521332627441814,
              0.034911761008311226,
              0.08727982268352046,
              0.157104257229027,
              0.20947287164195508,
              0.2094731604483881,
              0.15710490704278982,
              0.08728042436156583,
              0.03491209794685998,
              0.009521450774186029,
              0.0015869015645669743,
              0.00012206868074391192
            ],
            "full_set_loglik": -177.96355452509374,
            "weight_sum": 2.3024815734455024,
            "partition_sha256": "ba8b8c8ebe6ea0fdff81ea77a4b72dcf1a942e9fc65c97080f0da8dafb7cca49"
          }
        ],
        "full_set_loglik": -404.8216805383226
      },
      "coherent_H": {
        "allocation": 24.842936803507804,
        "mean": 24.84986743065739,
        "lower_tail": 0.9167802883454685,
        "upper_tail": 0.13936260165240041,
        "two_sided": 0.23799382937127028,
        "count_distribution": [
          2.084783273118523e-16,
          1.169532751389668e-14,
          3.2009396783296994e-13,
          5.6968164934987776e-12,
          7.413993884832537e-11,
          7.522721872818568e-10,
          6.196174397582776e-09,
          4.259042269805996e-08,
          2.4926354947242993e-07,
          1.2611055751394708e-06,
          5.58105193525111e-06,
          2.1808747902029596e-05,
          7.582178711737756e-05,
          0.00023599712191246628,
          0.000660996285671424,
          0.0016731004798332444,
          0.0038407387873454026,
          0.008019631226948506,
          0.015268415380408263,
          0.02655774697355583,
          0.042269829888077405,
          0.061636666927172276,
          0.08241376251603025,
          0.10110174013417775,
          0.11382334873328567,
          0.11759945146700622,
          0.11146527136903098,
          0.0968639924573939,
          0.0771019370246327,
          0.056142889997868824,
          0.03733702457285309,
          0.02263158105736051,
          0.012472082245757752,
          0.006230250039028821,
          0.002810896758699095,
          0.0011404448832817407,
          0.0004139329956186054,
          0.00013355990002355576,
          3.801688259751025e-05,
          9.456130127013537e-06,
          2.0310391234577204e-06,
          3.709864415667217e-07,
          5.647608190969032e-08,
          6.9690007670608066e-09,
          6.694135600429002e-10,
          4.69391329474744e-11,
          2.1362206492776115e-12,
          4.733403716881066e-14
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 6,
            "threshold": 0.6655843190422228,
            "high_mass": 0.49548449701629055,
            "mean": 4.967906050859485,
            "count_distribution": [
              0.0005468771274458118,
              0.00700190530625794,
              0.037993486108471114,
              0.1151814640828627,
              0.21625089048066717,
              0.2629419243601077,
              0.2098366853839353,
              0.10858750887208975,
              0.03488913862825037,
              0.006287382568873775,
              0.0004827370810382515
            ],
            "full_set_loglik": -26.828716372556883,
            "weight_sum": 4.111183326670517,
            "partition_sha256": "c6f545a0c78c3d3d9811634d24e807550efa7520506bb36277169f5c070ff64b"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 5,
            "threshold": 0.6528620132845591,
            "high_mass": 0.5091656221492117,
            "mean": 4.067802555787169,
            "count_distribution": [
              0.0032810148952485733,
              0.027660208016212877,
              0.10149076334782876,
              0.2116916253831068,
              0.27453853791936067,
              0.2266854830996915,
              0.11637593874094751,
              0.033962683476434344,
              0.004313745121168997
            ],
            "full_set_loglik": -44.93248858739755,
            "weight_sum": 2.349923529504994,
            "partition_sha256": "3b3bd1d0caef9d406c2d4af5c35bb97b55df8d1c12177c5c7a58a2bdd4142487"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 3,
            "threshold": 0.5971865970333031,
            "high_mass": 0.5196598938493658,
            "mean": 3.1174043523022767,
            "count_distribution": [
              0.012264043434268708,
              0.07971484778950236,
              0.21574801958045328,
              0.3112192232403002,
              0.2523607354640832,
              0.1090659291737195,
              0.01962720131767279
            ],
            "full_set_loglik": -46.03257770460665,
            "weight_sum": 2.450327077018684,
            "partition_sha256": "dc1a4083c6e5984486540cba053b80943818025039999d695bc89304999ad293"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 4,
            "threshold": 0.5555413840992379,
            "high_mass": 0.5363782967029928,
            "mean": 2.6818459412487807,
            "count_distribution": [
              0.02141705682663299,
              0.12390737016725499,
              0.28672076357944265,
              0.33170790159950136,
              0.1918612000117034,
              0.04438570781546455
            ],
            "full_set_loglik": -49.349953295269756,
            "weight_sum": 2.594071526916238,
            "partition_sha256": "9e84479f319714f3090d43deb50d9cab86ef4ede75236f211f58e9c14b4c8c54"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 3,
            "threshold": 0.5234315151913113,
            "high_mass": 0.5497101866444671,
            "mean": 2.7485462637434885,
            "count_distribution": [
              0.018511952483034538,
              0.11299822809604129,
              0.27589686542813874,
              0.3368120637848975,
              0.20558633760296358,
              0.05019455260492456
            ],
            "full_set_loglik": -59.772135766576724,
            "weight_sum": 2.7052749245311407,
            "partition_sha256": "0598f77af1b2c0ee1c1ff110d7e97edfa2e37d14d107c4afef2bfff7e8085d1d"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 8,
            "threshold": 0.4984165594140766,
            "high_mass": 0.5589511597167469,
            "mean": 7.2663622667161905,
            "count_distribution": [
              2.389556238949419e-05,
              0.0003936867698069684,
              0.0029935862338292193,
              0.01391080929176675,
              0.04407386017661137,
              0.10054066873675051,
              0.16989013909888662,
              0.21530560135256696,
              0.20464599006475234,
              0.14408437015509126,
              0.07304029065539898,
              0.02524504691806489,
              0.005332238207705747,
              0.0005198167763788772
            ],
            "full_set_loglik": -177.7269291948997,
            "weight_sum": 2.7795546161592837,
            "partition_sha256": "ba8b8c8ebe6ea0fdff81ea77a4b72dcf1a942e9fc65c97080f0da8dafb7cca49"
          }
        ],
        "full_set_loglik": -404.6428009213073
      },
      "full_set_logLR_H_vs_W": 0.17887961701529775,
      "full_set_LR_H_vs_W": 1.195876772286991
    },
    {
      "k": 7,
      "observed_high": 28,
      "observed_low": 19,
      "active_pairs": 36426890,
      "theta_small": 0.5427303431240849,
      "wagstaff": {
        "allocation": 23.48668749328768,
        "mean": 23.33521087313063,
        "lower_tail": 0.9370976468137173,
        "upper_tail": 0.10881762380992689,
        "two_sided": 0.18474621839380442,
        "count_distribution": [
          5.09486787385212e-15,
          2.507980709662321e-13,
          6.0208820895268264e-12,
          9.395823800799444e-11,
          1.0718661850878826e-09,
          9.530812743972206e-09,
          6.877648644852246e-08,
          4.140926145723297e-07,
          2.1224294696409467e-06,
          9.402555150534345e-06,
          3.643107380203632e-05,
          0.00012462337857196984,
          0.0003792594944558489,
          0.0010332191975912927,
          0.0025328309989652424,
          0.0056109559253402965,
          0.011272784675842017,
          0.0206003161251512,
          0.03432615515752249,
          0.05225764036624873,
          0.0728012635626393,
          0.09292371056520933,
          0.10876815628882677,
          0.11682003549702999,
          0.11515826284178406,
          0.10419063756756834,
          0.08649349320381343,
          0.06584058171307611,
          0.045915270623643825,
          0.02929722499327201,
          0.017076418047846913,
          0.009073796671276838,
          0.00438458216603001,
          0.0019209418803942371,
          0.0007602983112005582,
          0.0002706831931945576,
          8.623609918182403e-05,
          2.4430834554928417e-05,
          6.107732842979633e-06,
          1.334761550531689e-06,
          2.519695833208868e-07,
          4.046578752211809e-08,
          5.418300963839232e-09,
          5.883209799973702e-10,
          4.9747203504267186e-11,
          3.072085810820307e-12,
          1.2318879009066615e-13,
          2.4062305628193525e-15
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 7,
            "threshold": 1.4022212705704822,
            "high_mass": 0.4982644430817024,
            "mean": 4.833615630295998,
            "count_distribution": [
              0.000730908662332936,
              0.008814168103278551,
              0.0451094432555434,
              0.12904736277686682,
              0.22855590571770398,
              0.2618740449759135,
              0.1965764083694266,
              0.09544820516586923,
              0.028684212087348327,
              0.0048163523329491625,
              0.00034298855276761696
            ],
            "full_set_loglik": -26.820461978383328,
            "weight_sum": 4.078867562907481,
            "partition_sha256": "edd3bdee205ca12b2c1e448635ef7579ddb2d59e662e9c32e2c15bdbd1b3994f"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 4,
            "threshold": 1.1994428158093504,
            "high_mass": 0.5004921294512739,
            "mean": 4.001510961966087,
            "count_distribution": [
              0.003753422244733305,
              0.030608798863387462,
              0.10863229057218543,
              0.2191536676895742,
              0.27487373050294056,
              0.21948852718789166,
              0.10896423823602658,
              0.030749006103859017,
              0.0037763185994016363
            ],
            "full_set_loglik": -44.91994558102888,
            "weight_sum": 2.2813531288940747,
            "partition_sha256": "5e59775df2c89d0819039ad5f21c6f3ccdf774184221a22d2bf3e0efc74c562c"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 1,
            "threshold": 1.1474674993161373,
            "high_mass": 0.5000243395729679,
            "mean": 3.0001387986147,
            "count_distribution": [
              0.015581018039267012,
              0.09365326531321876,
              0.23439294193290902,
              0.3126587697723908,
              0.23443636229199435,
              0.09368796495080849,
              0.015589677699411756
            ],
            "full_set_loglik": -45.79395740464864,
            "weight_sum": 2.293431349629738,
            "partition_sha256": "4fc6e598d5f7c0660fd314a596b2b6a078e42c261d1f713a548df8619898d77c"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 4,
            "threshold": 1.0947290222867219,
            "high_mass": 0.4999933663689824,
            "mean": 2.499953374885913,
            "count_distribution": [
              0.031246405541451288,
              0.15625223356647017,
              0.31251884600899754,
              0.3125071883321755,
              0.15623474844960772,
              0.031240578101298037
            ],
            "full_set_loglik": -49.61554014556823,
            "weight_sum": 2.299290442322339,
            "partition_sha256": "4cd22a22c5ab64d08221b40f7e1fadbf0b0ce7e196e4f22292913befaa828dca"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 3,
            "threshold": 1.044202860053146,
            "high_mass": 0.4999985400795284,
            "mean": 2.4999914753894297,
            "count_distribution": [
              0.031249760116801348,
              0.15625082569739449,
              0.3125026109305038,
              0.31250047974638984,
              0.15624762895269492,
              0.031248694556215602
            ],
            "full_set_loglik": -59.7082209035998,
            "weight_sum": 2.3021150095618776,
            "partition_sha256": "6e8300a65537fa6b1448288c068b8ddfb127cbf8bf2bbdfee1fa692340b1f0ca"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 9,
            "threshold": 1.0312073834063957,
            "high_mass": 0.5000000351677002,
            "mean": 6.500000631978491,
            "count_distribution": [
              0.00012206743251313102,
              0.0015868878339433874,
              0.009521383368967485,
              0.03491190571642286,
              0.08728008109203211,
              0.15710453631125665,
              0.2094729956791589,
              0.20947303641236129,
              0.15710462796084773,
              0.08728016595256462,
              0.034911953238163734,
              0.009521400032358822,
              0.0015868912283188098,
              0.00012206774109062087
            ],
            "full_set_loglik": -177.96355452509374,
            "weight_sum": 2.3024815734455024,
            "partition_sha256": "6042fc77e6b65dc81f29003790080c6ff8648014294947de742ec7f9ebcfc719"
          }
        ],
        "full_set_loglik": -404.8216805383226
      },
      "coherent_H": {
        "allocation": 28.20810073235505,
        "mean": 28.025995718355105,
        "lower_tail": 0.553321537634897,
        "upper_tail": 0.5670684903769273,
        "two_sided": 0.9999999999999998,
        "count_distribution": [
          9.477992295913631e-20,
          7.108864608954557e-18,
          2.603108619485572e-16,
          6.201868968169058e-15,
          1.0809971576860298e-13,
          1.4695918559427612e-12,
          1.622280608957138e-11,
          1.4948316607365427e-10,
          1.1729586858701509e-09,
          7.957096125326421e-09,
          4.7217782197655816e-08,
          2.47392532451905e-07,
          1.1531083152876143e-06,
          4.81096032348673e-06,
          1.8058323089066943e-05,
          6.123987684958123e-05,
          0.000188286056036275,
          0.0005263602596493108,
          0.0013410944194318898,
          0.003120196544343674,
          0.006639148648952799,
          0.012934661313617844,
          0.02309240930006639,
          0.03779876122129102,
          0.05673764115654953,
          0.07809311355009571,
          0.09852245300967194,
          0.11385181796712901,
          0.12039002801182463,
          0.11633321995094825,
          0.10255041774361555,
          0.08229497699378029,
          0.05996459251205355,
          0.03955105022258028,
          0.02352625052853697,
          0.012564706075967547,
          0.0059930205191967584,
          0.0025365604642902896,
          0.000945274813613289,
          0.000307187890180745,
          8.600932808876268e-05,
          2.0430201574533933e-05,
          4.033957975278676e-06,
          6.438101341127518e-07,
          7.973727569628923e-08,
          7.184829033888706e-09,
          4.1863415489917545e-10,
          1.1827638371231632e-11
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 7,
            "threshold": 1.4022212705704822,
            "high_mass": 0.5281031443774711,
            "mean": 5.1059453365838765,
            "count_distribution": [
              0.0004023205624266211,
              0.005455747056164735,
              0.031433465814088374,
              0.10136076227844587,
              0.2026272231918851,
              0.2624251152499005,
              0.22299729441710245,
              0.12275930279802695,
              0.041890716386875124,
              0.007999237587491164,
              0.0006488146575930186
            ],
            "full_set_loglik": -26.586049567468812,
            "weight_sum": 5.263770738069805,
            "partition_sha256": "edd3bdee205ca12b2c1e448635ef7579ddb2d59e662e9c32e2c15bdbd1b3994f"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 4,
            "threshold": 1.1994428158093504,
            "high_mass": 0.5658074993848121,
            "mean": 4.519956324172892,
            "count_distribution": [
              0.0012249732358538758,
              0.012987764870142731,
              0.059938300322080314,
              0.1572606347846735,
              0.25656581197966283,
              0.2665263469449405,
              0.172164507013582,
              0.06322525721279071,
              0.010106403636273508
            ],
            "full_set_loglik": -45.22051019567987,
            "weight_sum": 3.2429869595261938,
            "partition_sha256": "5e59775df2c89d0819039ad5f21c6f3ccdf774184221a22d2bf3e0efc74c562c"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 1,
            "threshold": 1.1474674993161373,
            "high_mass": 0.5896792307028098,
            "mean": 3.537633701714329,
            "count_distribution": [
              0.004760605153816242,
              0.04111949129638853,
              0.14788549006954027,
              0.2834690339838219,
              0.3054300092097224,
              0.17539613023175898,
              0.041939240054951685
            ],
            "full_set_loglik": -46.91718998694035,
            "weight_sum": 3.5482266119285355,
            "partition_sha256": "4fc6e598d5f7c0660fd314a596b2b6a078e42c261d1f713a548df8619898d77c"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 4,
            "threshold": 1.0947290222867219,
            "high_mass": 0.6128238592323978,
            "mean": 3.0640614364236285,
            "count_distribution": [
              0.008699037298588029,
              0.06885512694229634,
              0.2179841821137528,
              0.3450224043516598,
              0.27302551426966726,
              0.08641373502403565
            ],
            "full_set_loglik": -50.180257489913345,
            "weight_sum": 3.829507477592552,
            "partition_sha256": "4cd22a22c5ab64d08221b40f7e1fadbf0b0ce7e196e4f22292913befaa828dca"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 3,
            "threshold": 1.044202860053146,
            "high_mass": 0.6393161317390598,
            "mean": 3.196572672168788,
            "count_distribution": [
              0.006104149227171745,
              0.054099392345652794,
              0.19178524985060932,
              0.3399410425518659,
              0.30127117765718253,
              0.10679898836751767
            ],
            "full_set_loglik": -60.101939663760575,
            "weight_sum": 4.144379637921338,
            "partition_sha256": "6e8300a65537fa6b1448288c068b8ddfb127cbf8bf2bbdfee1fa692340b1f0ca"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 9,
            "threshold": 1.0312073834063957,
            "high_mass": 0.6616795349559763,
            "mean": 8.60182624729159,
            "count_distribution": [
              7.60779889654018e-07,
              1.934304892603582e-05,
              0.00022698554276071728,
              0.001627762749169233,
              0.007958881795752505,
              0.028018505237179827,
              0.07306402002194265,
              0.14289692736659815,
              0.20960562964961976,
              0.22774491495135576,
              0.17816664150787426,
              0.09503249653407457,
              0.03097686946297661,
              0.004660261351880196
            ],
            "full_set_loglik": -179.49962072382021,
            "weight_sum": 4.488641120849693,
            "partition_sha256": "6042fc77e6b65dc81f29003790080c6ff8648014294947de742ec7f9ebcfc719"
          }
        ],
        "full_set_loglik": -408.50556762758316
      },
      "full_set_logLR_H_vs_W": -3.6838870892605655,
      "full_set_LR_H_vs_W": 0.025125121186768348
    },
    {
      "k": 8,
      "observed_high": 27,
      "observed_low": 20,
      "active_pairs": 12017557,
      "theta_small": 0.5053579291263622,
      "wagstaff": {
        "allocation": 23.511469875433168,
        "mean": 23.480903315741166,
        "lower_tail": 0.8828217658122129,
        "upper_tail": 0.18609529519756898,
        "two_sided": 0.3055218160739785,
        "count_distribution": [
          3.766037980818181e-15,
          1.8799861836740038e-13,
          4.5759957481672875e-12,
          7.239011000073092e-11,
          8.37017774742744e-10,
          7.542427928436259e-09,
          5.515080302877546e-08,
          3.3642574344076325e-07,
          1.746865963765267e-06,
          7.83910801246821e-06,
          3.076464872780968e-05,
          0.0001065879817413826,
          0.00032850950724502603,
          0.000906327429674513,
          0.0022498973730447226,
          0.005047124259943377,
          0.010267858079343455,
          0.019000231342159606,
          0.032058656551968275,
          0.04942057769543508,
          0.06971743784636547,
          0.0901122948547425,
          0.10681413836900923,
          0.11618022652439784,
          0.11598995593875322,
          0.10628964870459727,
          0.08937448168815537,
          0.06891706100978254,
          0.04868922714340021,
          0.0314766980416155,
          0.018590692193690465,
          0.010011015752379435,
          0.004903059604738164,
          0.00217755026639944,
          0.0008738242083303654,
          0.000315474891431339,
          0.00010193895374499182,
          2.9297341961299373e-05,
          7.432036161421685e-06,
          1.648453430122292e-06,
          3.159240580658987e-07,
          5.1524092453526555e-08,
          7.008259096422285e-09,
          7.732762554310479e-10,
          6.646972810726236e-11,
          4.174450828301933e-12,
          1.7030985014410838e-13,
          3.386241671653082e-15
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 5,
            "threshold": 0.8609310858981778,
            "high_mass": 0.5010190682364655,
            "mean": 4.978899724102592,
            "count_distribution": [
              0.0005407279638839665,
              0.006894970568174851,
              0.03743108989061912,
              0.11389682867218305,
              0.21504681834541686,
              0.26313533655984184,
              0.21120715446500088,
              0.10973450663634422,
              0.035291722385385846,
              0.006338565903239154,
              0.0004822786099100134
            ],
            "full_set_loglik": -26.820461978383328,
            "weight_sum": 4.078867562907481,
            "partition_sha256": "0d9af3a1ebd34d3b0ba2d0cf27bb19bbc0312747c400f52a768dd054a94eba6a"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 3,
            "threshold": 0.8091537652705227,
            "high_mass": 0.5001477238458526,
            "mean": 4.001874140200832,
            "count_distribution": [
              0.003750617226082717,
              0.030591844019638128,
              0.10859251855921379,
              0.21911375816534923,
              0.27487370526131816,
              0.2195284162275267,
              0.10900403025551289,
              0.03076598143213337,
              0.003779128853225133
            ],
            "full_set_loglik": -44.91994558102888,
            "weight_sum": 2.2813531288940747,
            "partition_sha256": "8845d1e285eb16367abad3d317985005e0743c595416092585c689aac59dbb9b"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 4,
            "threshold": 0.8519725729852579,
            "high_mass": 0.5000183029390242,
            "mean": 3.000162046310748,
            "count_distribution": [
              0.015580292321464947,
              0.09365035950180028,
              0.23438930731239882,
              0.31265876947154947,
              0.2344399967620752,
              0.09369087106306738,
              0.015590403567643978
            ],
            "full_set_loglik": -45.79395740464864,
            "weight_sum": 2.293431349629738,
            "partition_sha256": "e9e71cf5dfd0ed703220b1aeac82a93d5572b54db6cae9b174707ed6a1a95c0c"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 3,
            "threshold": 0.8058737905145338,
            "high_mass": 0.4999972748461867,
            "mean": 2.4999718281340066,
            "count_distribution": [
              0.03124525230084098,
              0.15624877336752843,
              0.31251653917818994,
              0.3125094954180527,
              0.15623820852099915,
              0.031241731214388797
            ],
            "full_set_loglik": -49.61554014556823,
            "weight_sum": 2.299290442322339,
            "partition_sha256": "f55f80171b589351ee4090aa43341285774bbf6bb284cbf151a7d2dcff00fc6b"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 4,
            "threshold": 0.7663729873514327,
            "high_mass": 0.5000000337688083,
            "mean": 2.49999734467728,
            "count_distribution": [
              0.031249393288853167,
              0.15624972519688357,
              0.31250187726443585,
              0.31250121342545084,
              0.1562487294467095,
              0.031249061377666823
            ],
            "full_set_loglik": -59.7082209035998,
            "weight_sum": 2.3021150095618776,
            "partition_sha256": "170823627b3612caab4c8af313370341a48077d76be849103a91a04aad4ec807"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 8,
            "threshold": 0.7334681747446206,
            "high_mass": 0.5000000801225053,
            "mean": 6.499998232315718,
            "count_distribution": [
              0.0001220680183580834,
              0.0015868942782794478,
              0.009521415004968123,
              0.03491199593799575,
              0.08728024220248727,
              0.15710471031089968,
              0.20947307301236612,
              0.20947295907904984,
              0.1571044539611864,
              0.08728000484215619,
              0.03491186301663706,
              0.00952136839638079,
              0.001586884783988691,
              0.00012206715524630936
            ],
            "full_set_loglik": -177.96355452509374,
            "weight_sum": 2.3024815734455024,
            "partition_sha256": "09d101432b38cd69e86bb73a973c6069d0d9f26f9db72d511a98ad9610f51dbf"
          }
        ],
        "full_set_loglik": -404.8216805383226
      },
      "coherent_H": {
        "allocation": 25.869750065373502,
        "mean": 25.835425492139578,
        "lower_tail": 0.6882623362451659,
        "upper_tail": 0.42363192466377997,
        "two_sided": 0.7678024877616848,
        "count_distribution": [
          2.3860510311897185e-17,
          1.4527298834880128e-15,
          4.3176840706885906e-14,
          8.348923900080966e-13,
          1.1810781276747707e-11,
          1.3032090066790484e-10,
          1.1677314981030051e-09,
          8.73501969437612e-09,
          5.565210127397849e-08,
          3.065988585195425e-07,
          1.4779000818077698e-06,
          6.2917630146587e-06,
          2.3836406759819888e-05,
          8.086147684096757e-05,
          0.00024688591188877664,
          0.0006813140913903401,
          0.001705398731904623,
          0.0038833052674880687,
          0.008063431926170216,
          0.015297900049489457,
          0.026559181571119896,
          0.04224635108680684,
          0.06162137071459012,
          0.08246714344380467,
          0.10128544045983244,
          0.11415905818839626,
          0.11803845404991886,
          0.11189426090894583,
          0.09715114767915208,
          0.07715837666908673,
          0.0559621813338504,
          0.0369904369406115,
          0.022226844893992924,
          0.012104429793037398,
          0.005952643818799003,
          0.0026319717754429424,
          0.0010408386616668336,
          0.0003658205376366512,
          0.00011339286501903389,
          3.070459877084245e-05,
          7.176881102058953e-06,
          1.4260370335937385e-06,
          2.3604733827874182e-07,
          3.165548880819442e-08,
          3.302716739269185e-09,
          2.5138098774996475e-10,
          1.2409346913139472e-11,
          2.9800462829066436e-13
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 5,
            "threshold": 0.8609310858981778,
            "high_mass": 0.5103823594999571,
            "mean": 5.071114325853583,
            "count_distribution": [
              0.0004504817150899945,
              0.005926124184594096,
              0.03326788107749127,
              0.10492093174997588,
              0.20579617890075985,
              0.26219769334437215,
              0.21963133784674999,
              0.11935969801299307,
              0.040245245367917466,
              0.0075956921761749525,
              0.0006087356238811554
            ],
            "full_set_loglik": -26.99698820760816,
            "weight_sum": 4.245769614726429,
            "partition_sha256": "0d9af3a1ebd34d3b0ba2d0cf27bb19bbc0312747c400f52a768dd054a94eba6a"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 3,
            "threshold": 0.8091537652705227,
            "high_mass": 0.5324484922524196,
            "mean": 4.258165655134217,
            "count_distribution": [
              0.0021977298138303094,
              0.020400615376272073,
              0.0824184852408553,
              0.18927903203902363,
              0.2702683471660185,
              0.24569868264059513,
              0.13887551035212178,
              0.044621669790883896,
              0.00623992758039958
            ],
            "full_set_loglik": -45.02091634715313,
            "weight_sum": 2.5641910724910586,
            "partition_sha256": "8845d1e285eb16367abad3d317985005e0743c595416092585c689aac59dbb9b"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 4,
            "threshold": 0.8519725729852579,
            "high_mass": 0.541333957392763,
            "mean": 3.2478592759482425,
            "count_distribution": [
              0.00928591732607466,
              0.06587154685563404,
              0.19456550841732886,
              0.30629418960680715,
              0.27104436236164653,
              0.1278341586041094,
              0.0251043168283994
            ],
            "full_set_loglik": -45.701597222248864,
            "weight_sum": 2.692679205198275,
            "partition_sha256": "e9e71cf5dfd0ed703220b1aeac82a93d5572b54db6cae9b174707ed6a1a95c0c"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 3,
            "threshold": 0.8058737905145338,
            "high_mass": 0.5544679808623078,
            "mean": 2.772304116144363,
            "count_distribution": [
              0.017551742252712485,
              0.10923304097116097,
              0.27190191635193706,
              0.338380227507398,
              0.21053880463682337,
              0.052394268279968084
            ],
            "full_set_loglik": -49.35214043462544,
            "weight_sum": 2.8607485956707226,
            "partition_sha256": "f55f80171b589351ee4090aa43341285774bbf6bb284cbf151a7d2dcff00fc6b"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 4,
            "threshold": 0.7663729873514327,
            "high_mass": 0.5723797340183692,
            "mean": 2.8618925346768855,
            "count_distribution": [
              0.014298280933640372,
              0.09569456384558307,
              0.2561807468280947,
              0.3429031691694482,
              0.22948922644939979,
              0.06143401277383383
            ],
            "full_set_loglik": -60.147971548596,
            "weight_sum": 3.057936874348601,
            "partition_sha256": "170823627b3612caab4c8af313370341a48077d76be849103a91a04aad4ec807"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 8,
            "threshold": 0.7334681747446206,
            "high_mass": 0.5864689395072779,
            "mean": 7.62408958438229,
            "count_distribution": [
              1.034187749435515e-05,
              0.00019066992942808164,
              0.0016224541172132761,
              0.008436888800280358,
              0.029913023187875108,
              0.07636076836580714,
              0.1443929557240144,
              0.20477761933737135,
              0.21781096519523,
              0.17161005240614008,
              0.09735039273147379,
              0.03765310307766517,
              0.00889986710487224,
              0.0009708981451345763
            ],
            "full_set_loglik": -178.01718609944703,
            "weight_sum": 3.1954259934723788,
            "partition_sha256": "09d101432b38cd69e86bb73a973c6069d0d9f26f9db72d511a98ad9610f51dbf"
          }
        ],
        "full_set_loglik": -405.2367998596786
      },
      "full_set_logLR_H_vs_W": -0.41511932135603047,
      "full_set_LR_H_vs_W": 0.6602614927078865
    },
    {
      "k": 9,
      "observed_high": 24,
      "observed_low": 23,
      "active_pairs": 26297999,
      "theta_small": 0.5381657953362978,
      "wagstaff": {
        "allocation": 23.502177925224956,
        "mean": 23.38111633081348,
        "lower_tail": 0.629502936796501,
        "upper_tail": 0.48593538893180355,
        "two_sided": 0.8833635373873575,
        "count_distribution": [
          4.646313852163533e-15,
          2.2965265534521966e-13,
          5.535628995370186e-12,
          8.673411595943159e-11,
          9.934211455054178e-10,
          8.8685147282226e-09,
          6.425107266407562e-08,
          3.883735103373945e-07,
          1.9984365161833904e-06,
          8.887962264333145e-06,
          3.457186122749006e-05,
          0.00011872469185348639,
          0.0003627154178502022,
          0.0009919924184295752,
          0.002441224763737063,
          0.005429057629496647,
          0.010949801911059097,
          0.02008809999515448,
          0.03360342896664991,
          0.051357786584161826,
          0.0718288956335103,
          0.09204440560913295,
          0.10816609399548759,
          0.11663646261264304,
          0.11543832572830387,
          0.10486559254946048,
          0.08740774328360687,
          0.0668092064733929,
          0.046783353540801896,
          0.029975675362176202,
          0.017545499219837085,
          0.009362764849795847,
          0.0045437101444852105,
          0.0019993406473340406,
          0.0007948245769901155,
          0.0002842428492471279,
          9.096755529344247e-05,
          2.58901767001877e-05,
          6.502917234324074e-06,
          1.4278997789253606e-06,
          2.7085986047185733e-07,
          4.371455710831296e-08,
          5.882803740414288e-09,
          6.420413270059661e-10,
          5.457475475773208e-11,
          3.388292689223438e-12,
          1.3661432515416564e-13,
          2.6834648539036852e-15
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 5,
            "threshold": 1.2130822245092563,
            "high_mass": 0.5005053858956794,
            "mean": 4.886973788120318,
            "count_distribution": [
              0.0006566223401941046,
              0.008070518202098474,
              0.04217423899407498,
              0.123376018898974,
              0.22370429197794314,
              0.26262211505852306,
              0.20208758317718425,
              0.10060177800964558,
              0.03098876329015765,
              0.005329759935175151,
              0.00038831011602970245
            ],
            "full_set_loglik": -26.820461978383328,
            "weight_sum": 4.078867562907481,
            "partition_sha256": "fb3565cc6ed943dc640f12ea3d1ecd0d7d6b4a821ebaec51f7b4c0d9684659cf"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 4,
            "threshold": 1.0410836343667806,
            "high_mass": 0.4996288059158895,
            "mean": 3.9940273949132274,
            "count_distribution": [
              0.003810459310367393,
              0.03095706771401943,
              0.10945477696373987,
              0.21998123062585748,
              0.2748718633612572,
              0.2186594869834233,
              0.1081432563883105,
              0.030402214522051208,
              0.0037196441309737052
            ],
            "full_set_loglik": -44.91994558102888,
            "weight_sum": 2.2813531288940747,
            "partition_sha256": "1eb2cbbfa11b115ccf31a015c4fdf82a9c4cf5b10fda5a9f43c2b629d0988eb0"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 4,
            "threshold": 1.022056435911461,
            "high_mass": 0.5000201076317553,
            "mean": 3.000152257429174,
            "count_distribution": [
              0.01558059783001756,
              0.09365158303831951,
              0.23439083793410814,
              0.3126587696185058,
              0.2344384662137903,
              0.09368964737959319,
              0.015590097985665609
            ],
            "full_set_loglik": -45.79395740464864,
            "weight_sum": 2.293431349629738,
            "partition_sha256": "a5b2d8d7e6f8c65b50fb3291c877da58576eb1b3489f93c6fb3b482ae74106a6"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 2,
            "threshold": 0.9851785220141914,
            "high_mass": 0.49999483488565366,
            "mean": 2.499964937433298,
            "count_distribution": [
              0.031245682927072436,
              0.15625006546592252,
              0.3125174006009076,
              0.31250863389643163,
              0.15623691647206356,
              0.031241300637602172
            ],
            "full_set_loglik": -49.61554014556823,
            "weight_sum": 2.299290442322339,
            "partition_sha256": "fefb451ef6666272191c32da3992aa142b74ed833f390cd3df261dc9c5b34351"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 4,
            "threshold": 0.9985466942931737,
            "high_mass": 0.4999996763803283,
            "mean": 2.4999986684331925,
            "count_distribution": [
              0.03124931055491401,
              0.15624947699181116,
              0.31250171179333847,
              0.31250137889661456,
              0.15624897765174858,
              0.031249144111573313
            ],
            "full_set_loglik": -59.7082209035998,
            "weight_sum": 2.3021150095618776,
            "partition_sha256": "6b0e756b0664d459fedb61ec5596a5a6fddb8d8707896fcd427d2356110f35bd"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 5,
            "threshold": 0.9635037954912015,
            "high_mass": 0.5000000320631234,
            "mean": 6.499999284484257,
            "count_distribution": [
              0.00012206776148534949,
              0.001586891452661081,
              0.00952140113367653,
              0.034911956378964513,
              0.0872801715611501,
              0.15710463401811908,
              0.2094730391044855,
              0.2094729929870442,
              0.15710453025397975,
              0.08728007548345013,
              0.03491190257561869,
              0.009521382267646435,
              0.0015868876096005744,
              0.00012206741211835434
            ],
            "full_set_loglik": -177.96355452509374,
            "weight_sum": 2.3024815734455024,
            "partition_sha256": "2364685db964f649288af5486280f3294cd02f0538fdedcb5e3f644698ef6444"
          }
        ],
        "full_set_loglik": -404.8216805383226
      },
      "coherent_H": {
        "allocation": 26.98056570884867,
        "mean": 26.852009174145934,
        "lower_tail": 0.23916799525869925,
        "upper_tail": 0.8428054975130628,
        "two_sided": 0.4534797078868888,
        "count_distribution": [
          1.955109860953485e-18,
          1.3118499965062561e-16,
          4.296827618542484e-15,
          9.156017344578101e-14,
          1.4272721415385909e-12,
          1.7352392903880665e-11,
          1.7130215307470554e-10,
          1.4115886034002482e-09,
          9.90587451853147e-09,
          6.0101339370887e-08,
          3.189989684622507e-07,
          1.4950932695805722e-06,
          6.2345124219602154e-06,
          2.3274271263549313e-05,
          7.818135875519004e-05,
          0.00023731175909934244,
          0.0006532026021827298,
          0.0016351256294029593,
          0.0037313580027903983,
          0.007777463678747221,
          0.014829739806919432,
          0.025897962904362307,
          0.041457319617449154,
          0.06086544264232448,
          0.08197349277176218,
          0.10126971029659464,
          0.11471774739932547,
          0.11907928146443279,
          0.11315362628552511,
          0.09829992666723296,
          0.0779394434364893,
          0.05628233112829243,
          0.03692248202331775,
          0.021937138642594285,
          0.011760889061044975,
          0.005664428393401878,
          0.0024379712618209488,
          0.0009317133892147434,
          0.00031371688676851996,
          9.217832743031428e-05,
          2.3352424971029144e-05,
          5.022880128880573e-06,
          8.987796712994677e-07,
          1.3010258349339972e-07,
          1.4627741995616577e-08,
          1.1976195481394664e-09,
          6.346573957683621e-11,
          1.6324378849990383e-12
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 5,
            "threshold": 1.2130822245092563,
            "high_mass": 0.5210650931778877,
            "mean": 5.087824549665424,
            "count_distribution": [
              0.00040880067231198025,
              0.005544532124682303,
              0.03192520652989776,
              0.10275126920136135,
              0.20465418675571476,
              0.26347371363779354,
              0.22191965632262192,
              0.12066590316906131,
              0.04049565745046909,
              0.007564779418737927,
              0.0005962947173480186
            ],
            "full_set_loglik": -26.68286428607812,
            "weight_sum": 5.086783343005693,
            "partition_sha256": "fb3565cc6ed943dc640f12ea3d1ecd0d7d6b4a821ebaec51f7b4c0d9684659cf"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 4,
            "threshold": 1.0410836343667806,
            "high_mass": 0.5434668132204568,
            "mean": 4.342341135658005,
            "count_distribution": [
              0.0018296783961533854,
              0.01772206304838467,
              0.07471159109767585,
              0.17905210318091794,
              0.266812579110396,
              0.2531443185720092,
              0.14933607326787293,
              0.05008151465007031,
              0.007310078676519502
            ],
            "full_set_loglik": -44.83057524142261,
            "weight_sum": 2.9225037927871513,
            "partition_sha256": "1eb2cbbfa11b115ccf31a015c4fdf82a9c4cf5b10fda5a9f43c2b629d0988eb0"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 4,
            "threshold": 1.022056435911461,
            "high_mass": 0.5665741393540539,
            "mean": 3.399164415346634,
            "count_distribution": [
              0.006612346347946522,
              0.051951511895670974,
              0.16995572834755923,
              0.2963319039577415,
              0.2904355693902446,
              0.151714183043381,
              0.03299875701745604
            ],
            "full_set_loglik": -45.59080029654445,
            "weight_sum": 3.1274872533398073,
            "partition_sha256": "a5b2d8d7e6f8c65b50fb3291c877da58576eb1b3489f93c6fb3b482ae74106a6"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 2,
            "threshold": 0.9851785220141914,
            "high_mass": 0.587322204642957,
            "mean": 2.9365667264741293,
            "count_distribution": [
              0.01196678332030204,
              0.08516904994404818,
              0.24244320635541666,
              0.345042100635835,
              0.24550933681024822,
              0.06986952293415
            ],
            "full_set_loglik": -49.996188972232666,
            "weight_sum": 3.3883378099403827,
            "partition_sha256": "fefb451ef6666272191c32da3992aa142b74ed833f390cd3df261dc9c5b34351"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 4,
            "threshold": 0.9985466942931737,
            "high_mass": 0.6053874128271696,
            "mean": 3.0269318091612254,
            "count_distribution": [
              0.009568503692153995,
              0.07339820309517345,
              0.22520723396865922,
              0.3454973876363424,
              0.2650163828186481,
              0.08131228878902293
            ],
            "full_set_loglik": -59.399627199609675,
            "weight_sum": 3.6173820668320964,
            "partition_sha256": "6b0e756b0664d459fedb61ec5596a5a6fddb8d8707896fcd427d2356110f35bd"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 5,
            "threshold": 0.9635037954912015,
            "high_mass": 0.6199374882947062,
            "mean": 8.05918053784052,
            "count_distribution": [
              3.4522938530901823e-06,
              7.320602843652877e-05,
              0.0007164622612657466,
              0.004285085153061586,
              0.017474053296369065,
              0.05130501698262959,
              0.11158138065144245,
              0.18200544184687434,
              0.22265772280719,
              0.20177012743484876,
              0.13164608670555722,
              0.05856351044931009,
              0.015920837633271356,
              0.0019976164558899753
            ],
            "full_set_loglik": -178.56966225588044,
            "weight_sum": 3.8369141059789573,
            "partition_sha256": "2364685db964f649288af5486280f3294cd02f0538fdedcb5e3f644698ef6444"
          }
        ],
        "full_set_loglik": -405.069718251768
      },
      "full_set_logLR_H_vs_W": -0.24803771344539882,
      "full_set_LR_H_vs_W": 0.7803305137708696
    },
    {
      "k": 10,
      "observed_high": 21,
      "observed_low": 26,
      "active_pairs": 8683248,
      "theta_small": 0.4650219504191449,
      "wagstaff": {
        "allocation": 23.481564562522678,
        "mean": 23.574550405782546,
        "lower_tail": 0.26997734387438227,
        "upper_tail": 0.818302797315234,
        "two_sided": 0.46358787657612255,
        "count_distribution": [
          3.022748555228177e-15,
          1.5269187614157112e-13,
          3.75942550989688e-12,
          6.013619323473546e-11,
          7.028656484035207e-10,
          6.40032932022873e-09,
          4.7280308989944104e-08,
          2.913056933195747e-07,
          1.527403756762647e-06,
          6.920016762761102e-06,
          2.7413102020752245e-05,
          9.585325772579355e-05,
          0.0002981071357123266,
          0.0008298028963880468,
          0.002078085286552497,
          0.004702257805695141,
          0.00964850947880177,
          0.018006043666349985,
          0.0306372385848313,
          0.04762416987155709,
          0.06774092842536344,
          0.08828014118961595,
          0.105501897790201,
          0.11569211591107972,
          0.11644570980094988,
          0.10757745720310986,
          0.09119494271853727,
          0.0708948572863914,
          0.05049631320947944,
          0.032912970906420994,
          0.01959933470607271,
          0.010641749732702524,
          0.0052555383627474785,
          0.00235377173651015,
          0.0009525823844943936,
          0.00034687047435436833,
          0.00011306141420692193,
          3.278144900288198e-05,
          8.390623436964853e-06,
          1.8780960675566145e-06,
          3.6329115102196845e-07,
          5.981342002248566e-08,
          8.215037572838318e-09,
          9.154845715922809e-10,
          7.950147535616925e-11,
          5.04565104391686e-12,
          2.0809963427967822e-13,
          4.184349306657066e-15
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 4,
            "threshold": 0.7617109027544372,
            "high_mass": 0.49846699434680986,
            "mean": 5.0830866571191535,
            "count_distribution": [
              0.00042488168357779593,
              0.005688882053345821,
              0.03241481164720767,
              0.10347997183318966,
              0.20489779775507125,
              0.26283568016371295,
              0.22109642586542416,
              0.12036277462551526,
              0.040557105625031856,
              0.007632865617669725,
              0.0006088031302539703
            ],
            "full_set_loglik": -26.820461978383328,
            "weight_sum": 4.078867562907481,
            "partition_sha256": "0009764f785309d24d14e779951d7f15bfa9b9fa68104d938c906b69d44a6f6e"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 2,
            "threshold": 0.6840907826258247,
            "high_mass": 0.4995598496875221,
            "mean": 3.9911764891378816,
            "count_distribution": [
              0.0038323757467533903,
              0.031090424226164624,
              0.10976863295022937,
              0.22029564474010416,
              0.2748696435241249,
              0.21834331580245306,
              0.10783118866094142,
              0.03027061507730043,
              0.003698159271928619
            ],
            "full_set_loglik": -44.91994558102888,
            "weight_sum": 2.2813531288940747,
            "partition_sha256": "328cf80491e9425ea11bec6a7dbe33bf7ce317ffaf42579ddaed6e57f54f2964"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 4,
            "threshold": 0.6187276658002979,
            "high_mass": 0.5000761781798371,
            "mean": 3.0003319131693624,
            "count_distribution": [
              0.015574995684537185,
              0.09362913148954355,
              0.2343627358153304,
              0.3126587587998932,
              0.23446656293386067,
              0.09371210974697514,
              0.01559570552985997
            ],
            "full_set_loglik": -45.79395740464864,
            "weight_sum": 2.293431349629738,
            "partition_sha256": "c11a39fb7e58bc62e864a5eba0fd6d425067e8596f24620498024ab8c2c9ac6c"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 3,
            "threshold": 0.7136068468574611,
            "high_mass": 0.49999155810823176,
            "mean": 2.4999572959222145,
            "count_distribution": [
              0.031246160491460985,
              0.15625149835493482,
              0.31251835584990095,
              0.31250767849617145,
              0.15623548365869547,
              0.031240823148836302
            ],
            "full_set_loglik": -49.61554014556823,
            "weight_sum": 2.299290442322339,
            "partition_sha256": "85ec77007648116c9a251f00f600a0b8f550299613bc4f84b1deb10f0f5e9fcd"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 1,
            "threshold": 0.7536500712475519,
            "high_mass": 0.5000001271869162,
            "mean": 2.4999997592680927,
            "count_distribution": [
              0.031249242378842815,
              0.15624927245894762,
              0.31250157543675405,
              0.31250151525361936,
              0.15624918218440162,
              0.03124921228743454
            ],
            "full_set_loglik": -59.7082209035998,
            "weight_sum": 2.3021150095618776,
            "partition_sha256": "7450be4decf88f1d1fcaa3c24cc2d94a92284ca1e2ae98bf8325f39abb3e12a1"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 7,
            "threshold": 0.723489941391931,
            "high_mass": 0.5000000250768953,
            "mean": 6.499998291165836,
            "count_distribution": [
              0.00012206800399077654,
              0.001586894120237565,
              0.009521414229120248,
              0.03491199372537394,
              0.08728023825136044,
              0.15710470604367263,
              0.20947307111580957,
              0.20947296097560206,
              0.15710445822841182,
              0.08728000879328203,
              0.03491186522926221,
              0.009521369172231798,
              0.0015868849420313516,
              0.00012206716961372914
            ],
            "full_set_loglik": -177.96355452509374,
            "weight_sum": 2.3024815734455024,
            "partition_sha256": "ee2acce397dbd6564705ae849978685cdb3c87ac7621440c0cd41e7ac6c3b972"
          }
        ],
        "full_set_loglik": -404.8216805383226
      },
      "coherent_H": {
        "allocation": 25.40970562050372,
        "mean": 25.491243779339605,
        "lower_tail": 0.1181065483158448,
        "upper_tail": 0.9306157238484521,
        "two_sided": 0.23450319437029288,
        "count_distribution": [
          5.068123911153703e-17,
          3.0092668901579953e-15,
          8.716264474572851e-14,
          1.6414886656079308e-12,
          2.26028978609593e-11,
          2.4263404889677533e-10,
          2.114115494938522e-09,
          1.5371404701993883e-08,
          9.515456335459921e-08,
          5.091767746138832e-07,
          2.3832013961137822e-06,
          9.848911807189119e-06,
          3.621208921620889e-05,
          0.00011919590457618659,
          0.0003530574771859259,
          0.0009450624006041067,
          0.002294294188841585,
          0.00506631089666857,
          0.010201055219482537,
          0.01876592319640299,
          0.03159031058153935,
          0.04872227216429722,
          0.06890909800928874,
          0.0894232470978149,
          0.10650445139246088,
          0.11641768114057383,
          0.11675248555067695,
          0.10735949928020311,
          0.0904350037256003,
          0.0696953394330883,
          0.049060710174729974,
          0.03148070887274284,
          0.01836780391481136,
          0.009715572263619781,
          0.004642064575383448,
          0.0019948276118836195,
          0.000766990370824931,
          0.0002621991224528067,
          7.908529761245881e-05,
          2.0848161066732486e-05,
          4.746576810602633e-06,
          9.191842750847999e-07,
          1.4837713886132361e-07,
          1.9418111582369216e-08,
          1.9785229431037154e-09,
          1.4718609679997514e-10,
          7.107809604637062e-12,
          1.6714376988149688e-13
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 4,
            "threshold": 0.7617109027544372,
            "high_mass": 0.5135884880556345,
            "mean": 5.22452489253932,
            "count_distribution": [
              0.0003049375597224663,
              0.004354900887038864,
              0.026466533079033534,
              0.09011561874821142,
              0.19030263241396553,
              0.26031845840613654,
              0.23346926714740154,
              0.1354670028653966,
              0.048629923169869194,
              0.00974401797034644,
              0.0008267077528777742
            ],
            "full_set_loglik": -26.741377478877432,
            "weight_sum": 4.292389365009076,
            "partition_sha256": "0009764f785309d24d14e779951d7f15bfa9b9fa68104d938c906b69d44a6f6e"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 2,
            "threshold": 0.6840907826258247,
            "high_mass": 0.5266446763202821,
            "mean": 4.206360470560524,
            "count_distribution": [
              0.002457108011024635,
              0.022211889379575835,
              0.08739622701245728,
              0.1954919447936943,
              0.27190129901209065,
              0.24079032838802347,
              0.13259016743990593,
              0.041505837558788984,
              0.005655198404438955
            ],
            "full_set_loglik": -44.92034224543903,
            "weight_sum": 2.5229808094200177,
            "partition_sha256": "328cf80491e9425ea11bec6a7dbe33bf7ce317ffaf42579ddaed6e57f54f2964"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 4,
            "threshold": 0.6187276658002979,
            "high_mass": 0.535371169525614,
            "mean": 3.2119491687413806,
            "count_distribution": [
              0.010037827557561104,
              0.06950907794896462,
              0.20041937936592558,
              0.307995419164253,
              0.2660596162163428,
              0.12249546877928344,
              0.02348321096766956
            ],
            "full_set_loglik": -45.97496156965754,
            "weight_sum": 2.5998811567574687,
            "partition_sha256": "c11a39fb7e58bc62e864a5eba0fd6d425067e8596f24620498024ab8c2c9ac6c"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 3,
            "threshold": 0.7136068468574611,
            "high_mass": 0.543904120837652,
            "mean": 2.719502319870251,
            "count_distribution": [
              0.019732921520171583,
              0.11767920018843127,
              0.2806932243776047,
              0.3347326422661715,
              0.199571314110008,
              0.047590697537612754
            ],
            "full_set_loglik": -49.666245667257144,
            "weight_sum": 2.6865888465070196,
            "partition_sha256": "85ec77007648116c9a251f00f600a0b8f550299613bc4f84b1deb10f0f5e9fcd"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 1,
            "threshold": 0.7536500712475519,
            "high_mass": 0.5563278880332264,
            "mean": 2.781635792176913,
            "count_distribution": [
              0.01719099285688365,
              0.10778241712856075,
              0.27030282393174776,
              0.33893698747901196,
              0.21249712827115796,
              0.05328965033263783
            ],
            "full_set_loglik": -60.29098527700383,
            "weight_sum": 2.836064485226307,
            "partition_sha256": "7450be4decf88f1d1fcaa3c24cc2d94a92284ca1e2ae98bf8325f39abb3e12a1"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 7,
            "threshold": 0.723489941391931,
            "high_mass": 0.565175097529003,
            "mean": 7.347271135451217,
            "count_distribution": [
              1.9864606980334597e-05,
              0.0003356561678441511,
              0.0026176807849116416,
              0.012475513149281244,
              0.04053855179151879,
              0.09484403842408697,
              0.1643681160358385,
              0.2136416288048208,
              0.20826435556879558,
              0.15038680919290623,
              0.07818735819433245,
              0.027716054853124585,
              0.006004073016061148,
              0.0006002994094976653
            ],
            "full_set_loglik": -179.13317251355863,
            "weight_sum": 2.9317991121001574,
            "partition_sha256": "ee2acce397dbd6564705ae849978685cdb3c87ac7621440c0cd41e7ac6c3b972"
          }
        ],
        "full_set_loglik": -406.7270847517936
      },
      "full_set_logLR_H_vs_W": -1.9054042134710016,
      "full_set_LR_H_vs_W": 0.1487624986615209
    },
    {
      "k": 11,
      "observed_high": 22,
      "observed_low": 25,
      "active_pairs": 38120726,
      "theta_small": 0.5491048498994499,
      "wagstaff": {
        "allocation": 23.510422069282328,
        "mean": 23.551024921109587,
        "lower_tail": 0.37813317741512814,
        "upper_tail": 0.7276970843123114,
        "two_sided": 0.6605949818250213,
        "count_distribution": [
          3.227733498846099e-15,
          1.6234160097717675e-13,
          3.980714667733417e-12,
          6.343045594074636e-11,
          7.386586064798836e-10,
          6.702891086286733e-09,
          4.9351457061803626e-08,
          3.031051274217663e-07,
          1.5844613870208542e-06,
          7.157674414828671e-06,
          2.8275389198401273e-05,
          9.860231260055925e-05,
          0.0003058599062672251,
          0.000849242054312946,
          0.0021215791548328793,
          0.004789292782866919,
          0.009804399846907095,
          0.018255715593072652,
          0.030993543784889194,
          0.04807384314650118,
          0.06823523733521655,
          0.08873822227951063,
          0.10583026172743913,
          0.11581499869681468,
          0.1163331186506807,
          0.10725690082748389,
          0.09074066172790754,
          0.0704002382046838,
          0.0500433191707505,
          0.03255196373015455,
          0.019345033274680394,
          0.010482171873505135,
          0.005166008764777797,
          0.0023088144135598484,
          0.00093239159395387,
          0.00033877844189988065,
          0.00011017775460422734,
          3.1872333717850604e-05,
          8.138750307758838e-06,
          1.8173004307653741e-06,
          3.506489512561939e-07,
          5.758160757621693e-08,
          7.887066217255943e-09,
          8.764460903028586e-10,
          7.588543683213581e-11,
          4.801123094418866e-12,
          1.9736223551463982e-13,
          3.954600888462664e-15
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 4,
            "threshold": 1.3354832016075875,
            "high_mass": 0.5005355358950436,
            "mean": 5.046822992473456,
            "count_distribution": [
              0.0004654990370809557,
              0.006106705224882262,
              0.034140142167778186,
              0.10705813717752821,
              0.20841585748228028,
              0.26301613149700115,
              0.21773988072287134,
              0.11666181496628525,
              0.038677705257385064,
              0.007157391863074352,
              0.0005607346038330696
            ],
            "full_set_loglik": -26.820461978383328,
            "weight_sum": 4.078867562907481,
            "partition_sha256": "647791f6df5ccebf5ccd38a58d327d547ba8001772d01e53b7d43c63e817136d"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 2,
            "threshold": 1.2117165202481488,
            "high_mass": 0.5006553525578705,
            "mean": 4.004483947419052,
            "count_distribution": [
              0.003730937797055793,
              0.030471195454072827,
              0.10830639266694542,
              0.21882423295946202,
              0.27487246333412246,
              0.2198169603496459,
              0.10929115787973968,
              0.030887611082101814,
              0.003799048476854008
            ],
            "full_set_loglik": -44.91994558102888,
            "weight_sum": 2.2813531288940747,
            "partition_sha256": "24aca2dcf90da1a010fed25de105b2251f09a1e1f9979e3778928d674342c3eb"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 3,
            "threshold": 1.1642612474590976,
            "high_mass": 0.49996443198706714,
            "mean": 2.9996952738198277,
            "count_distribution": [
              0.015594856847531913,
              0.09370870907378778,
              0.23446230993094103,
              0.31265876340442594,
              0.23436699111539924,
              0.09363252755820138,
              0.015575842069712636
            ],
            "full_set_loglik": -45.79395740464864,
            "weight_sum": 2.293431349629738,
            "partition_sha256": "278b383b318504cb73e15e88802ea35f4743ace1b0fe931034681596a3d56c7c"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 2,
            "threshold": 1.105197914102607,
            "high_mass": 0.5000072867044243,
            "mean": 2.500022059529947,
            "count_distribution": [
              0.031242113223020725,
              0.15623935460207966,
              0.312510259484797,
              0.31251577510004436,
              0.15624762729215108,
              0.031244870297907325
            ],
            "full_set_loglik": -49.61554014556823,
            "weight_sum": 2.299290442322339,
            "partition_sha256": "ba7c6e1ae17d9b757a62102ac6e135494555e7d7cdda8f11f6f9649f7c9c3f70"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 3,
            "threshold": 1.0511997993482651,
            "high_mass": 0.5000002439008403,
            "mean": 2.5000007403333457,
            "count_distribution": [
              0.03124918106300782,
              0.15624908850855151,
              0.3125014528021125,
              0.3125016378880955,
              0.15624936613488072,
              0.031249273603352057
            ],
            "full_set_loglik": -59.7082209035998,
            "weight_sum": 2.3021150095618776,
            "partition_sha256": "4ac76776c2bdaed2da87782cc5b8a3563cc20195f13ec4135b03e89a2a205937"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 8,
            "threshold": 1.091309746505938,
            "high_mass": 0.49999997268616925,
            "mean": 6.49999990753395,
            "count_distribution": [
              0.00012206760937605811,
              0.001586889779449259,
              0.009521392919687281,
              0.034911932953790845,
              0.08728012973035737,
              0.15710458884077647,
              0.20947301902564336,
              0.20947301306588145,
              0.15710457543133052,
              0.08728011731424802,
              0.03491192600078633,
              0.009521390481633953,
              0.0015868892828117132,
              0.00012206756422755005
            ],
            "full_set_loglik": -177.96355452509374,
            "weight_sum": 2.3024815734455024,
            "partition_sha256": "2eea4c18b560ba347b81f46863a909043caacb9ec46d20bec0fff7771205c001"
          }
        ],
        "full_set_loglik": -404.8216805383226
      },
      "coherent_H": {
        "allocation": 28.280742300920018,
        "mean": 28.321178975753035,
        "lower_tail": 0.03964876604859923,
        "upper_tail": 0.9799206471109038,
        "two_sided": 0.0673692160587131,
        "count_distribution": [
          4.629171797400523e-20,
          3.557271420528432e-18,
          1.334645518321583e-16,
          3.2582210217824235e-15,
          5.819621438386227e-14,
          8.107886583374953e-13,
          9.172904780253513e-12,
          8.66309824641234e-11,
          6.967784594663177e-10,
          4.845400845869502e-09,
          2.947657483478157e-08,
          1.5833934492085502e-07,
          7.567267352173347e-07,
          3.2374634166922993e-06,
          1.2462170052299855e-05,
          4.33445527251019e-05,
          0.00013669261093045575,
          0.00039199576439729445,
          0.0010246509869833685,
          0.002446054621414904,
          0.005340918594841943,
          0.010679045942822938,
          0.01956941315950369,
          0.03288347433204611,
          0.050678842406457,
          0.07162929246337843,
          0.09281254124499692,
          0.11017422500384022,
          0.1196956984084083,
          0.11885674656617862,
          0.1076908142704549,
          0.08884441887903732,
          0.06656831345757307,
          0.04515990440922933,
          0.02763651249968608,
          0.015189337230567146,
          0.007457898835546528,
          0.003250400536850087,
          0.0012477182199683939,
          0.0004178159187728634,
          0.00012059110124707969,
          2.953990185882794e-05,
          6.017620168504927e-06,
          9.913156007515033e-07,
          1.2679274208879278e-07,
          1.180488797705424e-08,
          7.111193170965664e-10,
          2.078430147281247e-11
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 4,
            "threshold": 1.3354832016075875,
            "high_mass": 0.52238708626473,
            "mean": 5.270236463151351,
            "count_distribution": [
              0.00028288471926892205,
              0.004068279692897814,
              0.024987516291537334,
              0.0862646476740092,
              0.1852488439100399,
              0.25835849297387764,
              0.2367762585751253,
              0.14065802766769248,
              0.051776200161007126,
              0.010650462414295415,
              0.0009283859202487892
            ],
            "full_set_loglik": -26.975368833886783,
            "weight_sum": 5.177600629369085,
            "partition_sha256": "647791f6df5ccebf5ccd38a58d327d547ba8001772d01e53b7d43c63e817136d"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 2,
            "threshold": 1.2117165202481488,
            "high_mass": 0.5665011052281828,
            "mean": 4.526679887833158,
            "count_distribution": [
              0.0012053773400515703,
              0.012827130695730861,
              0.05941175436034321,
              0.15643550179704777,
              0.25611571772547614,
              0.266977629817549,
              0.17304182069801205,
              0.06375974167844037,
              0.010225325887349012
            ],
            "full_set_loglik": -45.71308821317547,
            "weight_sum": 3.2590738675905504,
            "partition_sha256": "24aca2dcf90da1a010fed25de105b2251f09a1e1f9979e3778928d674342c3eb"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 3,
            "threshold": 1.1642612474590976,
            "high_mass": 0.5916161223865583,
            "mean": 3.5491717494133876,
            "count_distribution": [
              0.004628390583719246,
              0.040296097171560234,
              0.1460802163040519,
              0.28224432473660654,
              0.30654075375806683,
              0.1774420742843346,
              0.04276814316166057
            ],
            "full_set_loglik": -46.32569290932073,
            "weight_sum": 3.5865878951019017,
            "partition_sha256": "278b383b318504cb73e15e88802ea35f4743ace1b0fe931034681596a3d56c7c"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 2,
            "threshold": 1.105197914102607,
            "high_mass": 0.6174366258377564,
            "mean": 3.0871237514222862,
            "count_distribution": [
              0.0081930601940315,
              0.0661260910404948,
              0.213463336511302,
              0.3445144850473028,
              0.27798760381706483,
              0.08971542338980393
            ],
            "full_set_loglik": -50.16417292054948,
            "weight_sum": 3.9231585305271337,
            "partition_sha256": "ba7c6e1ae17d9b757a62102ac6e135494555e7d7cdda8f11f6f9649f7c9c3f70"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 3,
            "threshold": 1.0511997993482651,
            "high_mass": 0.6464694885217679,
            "mean": 3.232339685453725,
            "count_distribution": [
              0.0055223675383550015,
              0.05049229179188575,
              0.18466320498320538,
              0.337676763856803,
              0.30873616702373413,
              0.11290920480601664
            ],
            "full_set_loglik": -60.395766150118845,
            "weight_sum": 4.301442596253056,
            "partition_sha256": "4ac76776c2bdaed2da87782cc5b8a3563cc20195f13ec4135b03e89a2a205937"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 8,
            "threshold": 1.091309746505938,
            "high_mass": 0.6658180992561759,
            "mean": 8.65562743847914,
            "count_distribution": [
              6.482900150056369e-07,
              1.6791463263496184e-05,
              0.00020073130419031283,
              0.0014664298845960104,
              0.007304248342920053,
              0.02619519940758836,
              0.06958787457032448,
              0.13864561934972858,
              0.20717600262149158,
              0.2293181510487526,
              0.1827550404055192,
              0.0993043624945867,
              0.0329751610536166,
              0.005053739763406831
            ],
            "full_set_loglik": -178.76162545919186,
            "weight_sum": 4.691250643963169,
            "partition_sha256": "2eea4c18b560ba347b81f46863a909043caacb9ec46d20bec0fff7771205c001"
          }
        ],
        "full_set_loglik": -408.3357144862432
      },
      "full_set_logLR_H_vs_W": -3.514033947920609,
      "full_set_LR_H_vs_W": 0.029776554766636744
    },
    {
      "k": 12,
      "observed_high": 26,
      "observed_low": 21,
      "active_pairs": 5742950,
      "theta_small": 0.478474858667804,
      "wagstaff": {
        "allocation": 23.3634278068803,
        "mean": 23.440993660329394,
        "lower_tail": 0.8170580382220397,
        "upper_tail": 0.27152550913958723,
        "two_sided": 0.46389681759026413,
        "count_distribution": [
          4.065080428765499e-15,
          2.024066510854706e-13,
          4.913408254799139e-12,
          7.750917380442438e-11,
          8.935966793284313e-10,
          8.028108429603498e-09,
          5.852161450773702e-08,
          3.5586689362734836e-07,
          1.8419044309280987e-06,
          8.238758505585667e-06,
          3.222671197764879e-05,
          0.00011128201074488368,
          0.0003418246025672183,
          0.00093986839390113,
          0.002325202601732434,
          0.005198157470845852,
          0.010538655484586965,
          0.01943381224664259,
          0.03267632577164315,
          0.05019732918075469,
          0.07056611991950155,
          0.09089060684890549,
          0.10736009090242421,
          0.11636583280653695,
          0.11576936378513225,
          0.10571728806673722,
          0.08858354736162666,
          0.06806979525349276,
          0.04792404050998174,
          0.030875096420991014,
          0.018172732566432283,
          0.009752512184519377,
          0.0047602388043400685,
          0.002106997425311296,
          0.0008426880806354409,
          0.00030322788115245345,
          9.766135719680834e-05,
          2.79774507519817e-05,
          7.074681051532171e-06,
          1.5642989571394118e-06,
          2.9888095025690413e-07,
          4.859939701094476e-08,
          6.59132822424676e-09,
          7.252412402764455e-10,
          6.217359023419001e-11,
          3.894685281749335e-12,
          1.5851465538928582e-13,
          3.1447090900178215e-15
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 7,
            "threshold": 0.6176826784911099,
            "high_mass": 0.48630088961028717,
            "mean": 4.945302239557302,
            "count_distribution": [
              0.0005762721884687592,
              0.00728947997302599,
              0.039127072317158146,
              0.11743228884221335,
              0.21835583241167567,
              0.26294221372321275,
              0.20773035605482476,
              0.10633507172767936,
              0.03375663971351399,
              0.006001136452535408,
              0.0004536365956918903
            ],
            "full_set_loglik": -26.820461978383328,
            "weight_sum": 4.078867562907481,
            "partition_sha256": "e57d8df2500941e3b550cbc3d3750d337f1a454976ceba36e82ab2aa7af493de"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 4,
            "threshold": 0.6505755337097027,
            "high_mass": 0.5000491304100896,
            "mean": 3.9961901337348253,
            "count_distribution": [
              0.0037939561297532756,
              0.0308561911210784,
              0.10921655050510241,
              0.21974199649018178,
              0.27487335583530015,
              0.21889990013422633,
              0.10838027902752928,
              0.030501912099138998,
              0.0037358586576894865
            ],
            "full_set_loglik": -44.91994558102888,
            "weight_sum": 2.2813531288940747,
            "partition_sha256": "36694eee07e550fa17d0d607a7e44522b86a03677d2de97ac3d822a02d5dda30"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 4,
            "threshold": 0.5964962592802844,
            "high_mass": 0.499999335936653,
            "mean": 2.999508361627902,
            "count_distribution": [
              0.015600690646193642,
              0.09373207499915083,
              0.23449153850320584,
              0.3126587595886036,
              0.23433776063594294,
              0.093609165448662,
              0.015570010178241132
            ],
            "full_set_loglik": -45.79395740464864,
            "weight_sum": 2.293431349629738,
            "partition_sha256": "c266bee2667ab22bf3623c0cc5e2d0b403ce9832dc429f14999d27770e1320de"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 2,
            "threshold": 0.5552562922467732,
            "high_mass": 0.500004495290794,
            "mean": 2.499987913226443,
            "count_distribution": [
              0.031244247068703834,
              0.15624575724911424,
              0.31251452836934684,
              0.31251150638179215,
              0.15624122456195608,
              0.031242736369086817
            ],
            "full_set_loglik": -49.61554014556823,
            "weight_sum": 2.299290442322339,
            "partition_sha256": "e5c078e55b1bc14034c464c8345d8e657d2e0f74ade54f0e4d514999fe2a2557"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 3,
            "threshold": 0.5234939283473073,
            "high_mass": 0.5000008046945015,
            "mean": 2.5000015695565665,
            "count_distribution": [
              0.031249129237534236,
              0.15624893302851703,
              0.31250134914724687,
              0.3125017415423715,
              0.156249521615211,
              0.031249325429119453
            ],
            "full_set_loglik": -59.7082209035998,
            "weight_sum": 2.3021150095618776,
            "partition_sha256": "9b43bdbb41bc00677b1ee4755f7094cda1cc1b0f88cd5b7a439e1461afb1812b"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 6,
            "threshold": 0.4984203447343879,
            "high_mass": 0.500000257842332,
            "mean": 6.50000344262635,
            "count_distribution": [
              0.00012206674633530883,
              0.0015868802859303306,
              0.009521346314846513,
              0.034911800043000964,
              0.08727989238868716,
              0.15710433251094674,
              0.20947290510083036,
              0.2094731269900011,
              0.15710483176099985,
              0.08728035465619428,
              0.03491205891192259,
              0.009521437086653142,
              0.0015868987763781302,
              0.00012206842727358409
            ],
            "full_set_loglik": -177.96355452509374,
            "weight_sum": 2.3024815734455024,
            "partition_sha256": "b8d052f4dc309fd2e05c08da6c15b32430b5c49923106811ce0e4e1ee4b59174"
          }
        ],
        "full_set_loglik": -404.8216805383226
      },
      "coherent_H": {
        "allocation": 24.79284205087259,
        "mean": 24.86941341484983,
        "lower_tail": 0.6845965747163719,
        "upper_tail": 0.4270829269580307,
        "two_sided": 0.7687288102559351,
        "count_distribution": [
          2.0091816003510656e-16,
          1.128313925810604e-14,
          3.0915921624697173e-13,
          5.50869936284311e-12,
          7.178004022379618e-11,
          7.292584237584609e-10,
          6.0145552850463895e-09,
          4.1398261254497466e-08,
          2.4262445353079615e-07,
          1.2292691961175503e-06,
          5.448091170946146e-06,
          2.1320813918353145e-05,
          7.423742780769671e-05,
          0.00023142046917997206,
          0.0006491870405997839,
          0.001645801876686237,
          0.0037841066195216633,
          0.007914142565808455,
          0.015092167905281463,
          0.026294439897058285,
          0.0419203238023356,
          0.061229495691654916,
          0.08200762793052113,
          0.10077464305302598,
          0.11364932992758432,
          0.11762185981648061,
          0.11167950167440255,
          0.09721893820247032,
          0.07751958135258342,
          0.056545885786567295,
          0.03767107493489115,
          0.022874235906880636,
          0.012628004132755504,
          0.006319244641248172,
          0.0028560615610510715,
          0.0011608016136236987,
          0.0004220575910873736,
          0.00013641790220973734,
          3.889730820989338e-05,
          9.691626534540878e-06,
          2.085125013161563e-06,
          3.814964017854342e-07,
          5.81702314521204e-08,
          7.189397292644051e-09,
          6.916401481000576e-10,
          4.856884155422787e-11,
          2.2134687806011687e-12,
          4.9109581039397775e-14
        ],
        "intervals": [
          {
            "interval": "[13,1e3)",
            "population": 163,
            "conditioned_cases": 10,
            "observed_high": 7,
            "threshold": 0.6176826784911099,
            "high_mass": 0.4902549818894093,
            "mean": 4.9844684602792695,
            "count_distribution": [
              0.0005302380389142862,
              0.006813764774466324,
              0.03717352219236817,
              0.11345147325853938,
              0.21460418077755916,
              0.2629994443747876,
              0.2115307398521012,
              0.11027470326112672,
              0.03566329859479877,
              0.0064608130919936784,
              0.0004978217833446621
            ],
            "full_set_loglik": -26.789193311597522,
            "weight_sum": 4.110974154781211,
            "partition_sha256": "e57d8df2500941e3b550cbc3d3750d337f1a454976ceba36e82ab2aa7af493de"
          },
          {
            "interval": "[1e3,1e4)",
            "population": 1061,
            "conditioned_cases": 8,
            "observed_high": 4,
            "threshold": 0.6505755337097027,
            "high_mass": 0.5096578836614988,
            "mean": 4.072517124120141,
            "count_distribution": [
              0.0032494358333142966,
              0.027459077797963385,
              0.10099231481300786,
              0.21115310335913123,
              0.2744921289998497,
              0.22718727566282368,
              0.11691177639792467,
              0.034200543170179086,
              0.0043543439658061105
            ],
            "full_set_loglik": -44.978539101158226,
            "weight_sum": 2.349101559629153,
            "partition_sha256": "36694eee07e550fa17d0d607a7e44522b86a03677d2de97ac3d822a02d5dda30"
          },
          {
            "interval": "[1e4,1e5)",
            "population": 8363,
            "conditioned_cases": 6,
            "observed_high": 4,
            "threshold": 0.5964962592802844,
            "high_mass": 0.5194374283168471,
            "mean": 3.1160766395166393,
            "count_distribution": [
              0.012297985551905203,
              0.07986465217675359,
              0.2159618972459398,
              0.3112515411850923,
              0.2521630834480973,
              0.10888380685293096,
              0.019577033539280923
            ],
            "full_set_loglik": -45.73799289375079,
            "weight_sum": 2.45029388293461,
            "partition_sha256": "c266bee2667ab22bf3623c0cc5e2d0b403ce9832dc429f14999d27770e1320de"
          },
          {
            "interval": "[1e5,1e6)",
            "population": 68906,
            "conditioned_cases": 5,
            "observed_high": 2,
            "threshold": 0.5552562922467732,
            "high_mass": 0.5362652662268016,
            "mean": 2.6812804155265337,
            "count_distribution": [
              0.02144319425733517,
              0.12400217727640478,
              0.2868096673989398,
              0.3316598638680492,
              0.19174617414825298,
              0.044338923051017956
            ],
            "full_set_loglik": -50.153547761753295,
            "weight_sum": 2.594052119409476,
            "partition_sha256": "e5c078e55b1bc14034c464c8345d8e657d2e0f74ade54f0e4d514999fe2a2557"
          },
          {
            "interval": "[1e6,1e7)",
            "population": 586081,
            "conditioned_cases": 5,
            "observed_high": 3,
            "threshold": 0.5234939283473073,
            "high_mass": 0.5497814145842818,
            "mean": 2.7489024013275074,
            "count_distribution": [
              0.018497315702645543,
              0.11294137990794688,
              0.2758374289158183,
              0.33683641886265214,
              0.20566037605471799,
              0.05022708055621906
            ],
            "full_set_loglik": -59.225319988143475,
            "weight_sum": 2.705472049499013,
            "partition_sha256": "9b43bdbb41bc00677b1ee4755f7094cda1cc1b0f88cd5b7a439e1461afb1812b"
          },
          {
            "interval": "[1e7,1e8)",
            "population": 5096876,
            "conditioned_cases": 13,
            "observed_high": 6,
            "threshold": 0.4984203447343879,
            "high_mass": 0.5589362452869238,
            "mean": 7.266168374079738,
            "count_distribution": [
              2.3906069573556478e-05,
              0.00039383605044734796,
              0.0029945401812455537,
              0.013914400298243063,
              0.04408257050278395,
              0.10055445479717195,
              0.1699031547474144,
              0.21530906969393793,
              0.2046369057407081,
              0.14406925773351034,
              0.07302821143209731,
              0.025239344938360768,
              0.00533071132575093,
              0.0005196364887547687
            ],
            "full_set_loglik": -177.9863811742291,
            "weight_sum": 2.7794751015294703,
            "partition_sha256": "b8d052f4dc309fd2e05c08da6c15b32430b5c49923106811ce0e4e1ee4b59174"
          }
        ],
        "full_set_loglik": -404.87097423063244
      },
      "full_set_logLR_H_vs_W": -0.04929369230984548,
      "full_set_LR_H_vs_W": 0.9519015224843865
    }
  ],
  "fixture": {
    "exhaustive_subset_likelihood_cases": 60,
    "exact_rational_LR_checked": true,
    "stratumwise_scale_cancellation_checked": true,
    "independent_two_stratum_convolution_checked": true,
    "maximum_subset_probability_error": 2.7755575615628914e-16
  },
  "independent_divisor_checks": 3348,
  "prior_frozen_output_checks": [
    "All 12 original counts and complete Wagstaff laws match frozen A.8",
    "All 12 active-pair counts and coherent mass allocations match frozen families"
  ],
  "population_source": "fresh linear-SPF population and shifted divisor counts",
  "population_array_sha256": "6fab5d93a61e57c3173504e59489476279632a810c7e674e17d79d4bb001fe64",
  "shifted_tau_array_sha256": "31a6bf29cc747bae813da573c5fe64cd8dcd8120c7f9ad7000dfe838b26996e9",
  "inputs": {},
  "script_hash": "77f2ee8b31a768d02521d9f5295f71a64150a23ded4c5eb48142b7ce1196fa81",
  "shared_hash": "dca7637df9718930d2eeb6e0b606dc130ddc39e0a6debd555b9334cfe39d9dd6",
  "v10_dependency_hashes": {
    "audit_coherent_shifted_families.py": "0ea363d0d50f97b80a13d5be3d4fbedc1c1c0c985ef4250034aaa27a6105ec5d",
    "audit_shifted_A8.py": "4a0706e0e46b4549e91923786b3439c083a393d169f92ace5d0f1728248d847b"
  },
  "source_hashes": {
    "mersenne_core.py": "fbf21cc356abb543fcb0862f42650b5ee215e1328f4015526c60f59d564b7ab7",
    "structural_model.py": "e283bc232c6bade225f5da578484b3786e763082d6014e3023bf9703f2b88cef",
    "build_structural_census.py": "dc1629b1cc97f6281e35f77e7a72b2954110b038a1e2e6c1d790ee5aef3b7f16",
    "wagstaff_randomization.py": "82846b5b9ee234dd4da961bd0df6411b679614d26ee833994ec5f36f988e893d"
  },
  "interpretation": "Post hoc matched A.8 partitions; raw unanchored coherent weights. No adjusted confirmatory ranking, posterior odds, or validation of the anchored forecast.",
  "numerical_scope": "Exact finite product-weight subset laws and full-set likelihoods, evaluated in floating point; unchanged response interpolation. Coverage of a<1000 is not certified for shifts beyond k=1.",
  "elapsed_seconds": 228.46214056015015
}


==> anc/repro_v1.9.9/reference_v10/shifted_transmission_fixture.json <==
{
  "exhaustive_subset_likelihood_cases": 60,
  "exact_rational_LR_checked": true,
  "stratumwise_scale_cancellation_checked": true,
  "independent_two_stratum_convolution_checked": true,
  "maximum_subset_probability_error": 2.7755575615628914e-16
}


==> anc/repro_v1.9.9/reference_v10/size_only_control.csv <==
interval,population,cases,base_share,base_mass,D_generic,denominator_generic,allocation_generic,D_actual,denominator_actual,allocation_actual,D_identity,denominator_identity,allocation_identity,D_target_residual,residual_max_abs,omitted_target_contrast_bound,cov_b_high_generic_over_logp
"[13,1e3)",163,10,0.5049434626472722,4.078867562907481,-0.23845829805139143,6.845780757209247,4.701105770337105,-0.14850270621256526,7.0574557758296645,4.83901502069757,0.1893176012407249,5.347365718060293,5.403473626650548,0.08995559183882616,0.7494093595680783,0.0,-0.05846188785825999
"[1e3,1e4)",1061,8,0.5006732741842954,2.2813531288940743,-0.045306423924024834,7.912804378874348,3.9595805127020856,-0.045267676012530025,7.9131319005141005,3.9596215818574745,0.20857125231159798,3.2682190283544563,4.515930316746575,3.8747911494811324e-05,0.008765846845195213,0.0,-0.019859452423302792
"[1e4,1e5)",8363,6,0.49994924968099796,2.293431349629738,-0.20981147914623138,15.94825677307284,2.9207609228035736,-0.209811478869148,15.948256778940047,2.9207609229368563,0.33171213458798676,3.63158654577865,3.547740486809005,2.770833833683162e-10,5.58653937332565e-07,8.220644156752998e-09,-0.09148365360057727
"[1e5,1e6)",68906,5,0.4999848909701604,2.299290442322339,-0.35817423489135103,35.05290930946811,2.4488339402619594,-0.35817423489135103,35.05290930946811,2.4488339402619594,0.4926759946209506,4.045259496602789,3.1088792018017704,0.0,0.0,9.955058643207327e-09,-0.15577598562519418
"[1e6,1e7)",586081,5,0.5000002333231403,2.302115009561877,-0.10500135564794634,82.16766876887385,2.4936117097148793,-0.10500135564794634,82.16766876887385,2.4936117097148793,0.6864030266905589,4.5242091609276756,3.258590129100599,0.0,0.0,8.42755463054103e-09,-0.04561082101103606
"[1e7,1e8)",5096876,13,0.4999999557679147,2.302481573445502,-1.8649604711899324,201.1936155764289,6.379496167183147,-1.8649604711899324,201.1936155764289,6.379496167183147,0.8884795136783296,5.074518107835791,8.776123666215383,0.0,0.0,7.301369230069441e-09,-0.8099784565915766


==> anc/repro_v1.9.9/reference_v10/size_only_control.json <==
{
  "population": 5761450,
  "historical_high": 32,
  "rows": [
    {
      "interval": "[13,1e3)",
      "population": 163,
      "cases": 10,
      "base_share": 0.5049434626472722,
      "base_mass": 4.078867562907481,
      "D_generic": -0.23845829805139143,
      "denominator_generic": 6.845780757209247,
      "allocation_generic": 4.701105770337105,
      "D_actual": -0.14850270621256526,
      "denominator_actual": 7.0574557758296645,
      "allocation_actual": 4.83901502069757,
      "D_identity": 0.1893176012407249,
      "denominator_identity": 5.347365718060293,
      "allocation_identity": 5.403473626650548,
      "D_target_residual": 0.08995559183882616,
      "residual_max_abs": 0.7494093595680783,
      "omitted_target_contrast_bound": 0.0,
      "cov_b_high_generic_over_logp": -0.05846188785825999
    },
    {
      "interval": "[1e3,1e4)",
      "population": 1061,
      "cases": 8,
      "base_share": 0.5006732741842954,
      "base_mass": 2.2813531288940743,
      "D_generic": -0.045306423924024834,
      "denominator_generic": 7.912804378874348,
      "allocation_generic": 3.9595805127020856,
      "D_actual": -0.045267676012530025,
      "denominator_actual": 7.9131319005141005,
      "allocation_actual": 3.9596215818574745,
      "D_identity": 0.20857125231159798,
      "denominator_identity": 3.2682190283544563,
      "allocation_identity": 4.515930316746575,
      "D_target_residual": 3.8747911494811324e-05,
      "residual_max_abs": 0.008765846845195213,
      "omitted_target_contrast_bound": 0.0,
      "cov_b_high_generic_over_logp": -0.019859452423302792
    },
    {
      "interval": "[1e4,1e5)",
      "population": 8363,
      "cases": 6,
      "base_share": 0.49994924968099796,
      "base_mass": 2.293431349629738,
      "D_generic": -0.20981147914623138,
      "denominator_generic": 15.94825677307284,
      "allocation_generic": 2.9207609228035736,
      "D_actual": -0.209811478869148,
      "denominator_actual": 15.948256778940047,
      "allocation_actual": 2.9207609229368563,
      "D_identity": 0.33171213458798676,
      "denominator_identity": 3.63158654577865,
      "allocation_identity": 3.547740486809005,
      "D_target_residual": 2.770833833683162e-10,
      "residual_max_abs": 5.58653937332565e-07,
      "omitted_target_contrast_bound": 8.220644156752998e-09,
      "cov_b_high_generic_over_logp": -0.09148365360057727
    },
    {
      "interval": "[1e5,1e6)",
      "population": 68906,
      "cases": 5,
      "base_share": 0.4999848909701604,
      "base_mass": 2.299290442322339,
      "D_generic": -0.35817423489135103,
      "denominator_generic": 35.05290930946811,
      "allocation_generic": 2.4488339402619594,
      "D_actual": -0.35817423489135103,
      "denominator_actual": 35.05290930946811,
      "allocation_actual": 2.4488339402619594,
      "D_identity": 0.4926759946209506,
      "denominator_identity": 4.045259496602789,
      "allocation_identity": 3.1088792018017704,
      "D_target_residual": 0.0,
      "residual_max_abs": 0.0,
      "omitted_target_contrast_bound": 9.955058643207327e-09,
      "cov_b_high_generic_over_logp": -0.15577598562519418
    },
    {
      "interval": "[1e6,1e7)",
      "population": 586081,
      "cases": 5,
      "base_share": 0.5000002333231403,
      "base_mass": 2.302115009561877,
      "D_generic": -0.10500135564794634,
      "denominator_generic": 82.16766876887385,
      "allocation_generic": 2.4936117097148793,
      "D_actual": -0.10500135564794634,
      "denominator_actual": 82.16766876887385,
      "allocation_actual": 2.4936117097148793,
      "D_identity": 0.6864030266905589,
      "denominator_identity": 4.5242091609276756,
      "allocation_identity": 3.258590129100599,
      "D_target_residual": 0.0,
      "residual_max_abs": 0.0,
      "omitted_target_contrast_bound": 8.42755463054103e-09,
      "cov_b_high_generic_over_logp": -0.04561082101103606
    },
    {
      "interval": "[1e7,1e8)",
      "population": 5096876,
      "cases": 13,
      "base_share": 0.4999999557679147,
      "base_mass": 2.302481573445502,
      "D_generic": -1.8649604711899324,
      "denominator_generic": 201.1936155764289,
      "allocation_generic": 6.379496167183147,
      "D_actual": -1.8649604711899324,
      "denominator_actual": 201.1936155764289,
      "allocation_actual": 6.379496167183147,
      "D_identity": 0.8884795136783296,
      "denominator_identity": 5.074518107835791,
      "allocation_identity": 8.776123666215383,
      "D_target_residual": 0.0,
      "residual_max_abs": 0.0,
      "omitted_target_contrast_bound": 7.301369230069441e-09,
      "cov_b_high_generic_over_logp": -0.8099784565915766
    }
  ],
  "conditioned_mass_allocations": {
    "baseline": 23.554441364482468,
    "generic": 22.903389023002752,
    "actual": 23.041339342651888,
    "identity": 28.610737427323883
  },
  "verification": {
    "max_reference_contrast_discrepancy": 7.194245199571014e-14,
    "max_linearity_discrepancy": 2.2079120541070935e-19,
    "max_covariance_discrepancy": 7.968885967768458e-17,
    "generic_continuation_exactly_copied_in_matrix": true,
    "direct_prefix_reevaluation": {
      "exponents": 2257,
      "cutoff": 20000,
      "actual_max_abs": 0.0,
      "generic_max_abs": 0.0
    }
  },
  "interpretation": {
    "control": "Retains p, p-mod-4 reference sector radius, cutoff and response; removes realized targets and identity-active selection.",
    "equality_scope": "Above the direct prefix, equality is imposed by the numerical continuation, not a new empirical result. The omitted target term has the separately established uniform score bound.",
    "negative_contrast": "The generic descriptor itself has a negative contrast in all six fixed higher-S partitions. This is size/reference-geometry variation, not evidence that complementary realized targets cause a countereffect.",
    "selection": "This control does not establish the relevance or amplitude of identity-target transmission."
  },
  "omitted_target_uniform_score_bound": 1.0936263357454878e-07,
  "hashes": {
    "matrix": "91064dd1363a4f1bc82abf2a537303623e9b71ef8377cf266ea79bcd1e6a92b5",
    "summary": "f8dcd8a84ef39cfb51af5b34d55cda6bc3a10c26e5436fa47da5f3ca916b386d",
    "control_script": "0cdadc24fd329f3911c9fa7aa62c8377c298d9e56678a55bdb63c4d44430e2b4",
    "partition_script": "82846b5b9ee234dd4da961bd0df6411b679614d26ee833994ec5f36f988e893d"
  }
}


==> anc/repro_v1.9.9/requirements.txt <==
numpy==2.2.6
numba==0.61.2
scipy==1.15.3


==> anc/repro_v1.9.9/run_all.py <==
#!/usr/bin/env python3
"""Combined v1.9.4 entry point: unchanged legacy workflow plus V10 audits."""
import argparse
import hashlib
import json
from pathlib import Path
import subprocess
import sys

HERE=Path(__file__).resolve().parent
LEGACY=HERE/'legacy_v1.8.8'
V10=HERE/'v10'


def sha(path):
    h=hashlib.sha256()
    with Path(path).open('rb') as f:
        for b in iter(lambda:f.read(1<<20),b''):
            h.update(b)
    return h.hexdigest()


def execute(script,arguments,log):
    command=[sys.executable,str(script),*map(str,arguments)]
    print('Running',script.name,flush=True)
    log.parent.mkdir(parents=True,exist_ok=True)
    with log.open('w') as f:
        p=subprocess.Popen(command,cwd=script.parent,stdout=subprocess.PIPE,
                           stderr=subprocess.STDOUT,text=True,bufsize=1)
        assert p.stdout is not None
        for line in p.stdout:
            f.write(line);print(line,end='',flush=True)
        code=p.wait()
    if code:
        raise SystemExit(f'{script.name} failed with status {code}; see {log}')


def reuse_transmission(path):
    if not path.is_file():return False
    z=json.loads(path.read_text())
    valid=z.get('script_hash')==sha(V10/'audit_shifted_transmission.py')
    valid=valid and z.get('shared_hash')==sha(V10/'order_audit_common.py')
    for name,digest in z.get('source_hashes',{}).items():
        valid=valid and sha(LEGACY/name)==digest
    for name,digest in z.get('v10_dependency_hashes',{}).items():
        valid=valid and sha(V10/name)==digest
    for name,digest in z.get('inputs',{}).items():
        source=Path(name)
        valid=valid and source.is_file() and sha(source)==digest
    return valid


def main():
    ap=argparse.ArgumentParser(description=__doc__)
    group=ap.add_mutually_exclusive_group()
    group.add_argument('--v10-only',action='store_true')
    group.add_argument('--legacy-only',action='store_true')
    group.add_argument('--transmission-only',action='store_true',help='only the matched twelve-shift audit and its verifier')
    ap.add_argument('--quick',action='store_true',help='formula and finite-range checks; no full-population reproduction')
    ap.add_argument('--rebuild',action='store_true')
    ap.add_argument('--resume',action='store_true',help='reuse prior alignment outputs only if their script and source hashes match')
    ap.add_argument('--skip-prospective',action='store_true',help='omit the legacy full 10^8..10^9 recalculation')
    ap.add_argument('--output-dir',type=Path,default=HERE/'results_python')
    args=ap.parse_args()
    if args.rebuild and args.resume:
        ap.error('--rebuild and --resume cannot be combined')
    out=args.output_dir.resolve();out.mkdir(parents=True,exist_ok=True)
    if args.transmission_only:
        work=out/'v10';work.mkdir(parents=True,exist_ok=True)
        fixture_log=out/'logs/shifted_transmission_fixture.txt'
        execute(V10/'audit_shifted_transmission.py',['--package',LEGACY,'--self-test'],fixture_log)
        (work/'shifted_transmission_fixture.json').write_text(fixture_log.read_text())
        if not args.quick:
            result=work/'transmission/shifted_transmission.json'
            if args.resume and reuse_transmission(result):
                print('Reusing source- and input-matched transmission output; the population stage was not rerun.',flush=True)
            else:
                execute(V10/'audit_shifted_transmission.py',
                    ['--package',LEGACY,'--reference',HERE/'reference_v10','--output',result.parent],
                    out/'logs/shifted_transmission.txt')
        verify=['--results',work,'--reference',HERE/'reference_v10','--package',LEGACY,
                '--manifest-root',HERE,'--output',out/'verification_v10.json','--transmission-only']
        if args.quick:verify.append('--quick')
        execute(V10/'verify_reference_v10.py',verify,out/'logs/verify_v10.txt')
        print('Completed the requested matched-transmission scope.',flush=True)
        return
    if not args.v10_only:
        old_args=['--output-dir',out/'legacy']
        cache_dir=out/'legacy_work'
        cache_dir.mkdir(parents=True,exist_ok=True)
        for flag,name in (
            ('--population-cache','population_1e8.npz'),
            ('--full-cache','structural_census_1e8.npz'),
            ('--small-cache','small_modulus_census_1e8.npz'),
            ('--shared-cache','shared_sector_census_1e8.npz'),
            ('--prior-mean-cache','sector_prior_mean_shift_1e8.npz'),
            ('--prior-alpha-cache','sector_prior_alpha_1e8.npz'),
            ('--prior-gamma-cache','sector_prior_gamma_1e6.npz')):
            old_args.extend((flag,cache_dir/name))
        if args.quick:old_args.append('--quick')
        if args.rebuild:old_args.append('--rebuild')
        if args.skip_prospective:old_args.append('--skip-prospective')
        execute(LEGACY/'run_all.py',old_args,out/'logs/legacy.txt')
    if args.legacy_only:return
    work=out/'v10';work.mkdir(parents=True,exist_ok=True)
    execute(V10/'audit_target_geometry.py',[],out/'logs/target_geometry.txt')
    (work/'geometry_results.json').write_text((out/'logs/target_geometry.txt').read_text())
    execute(V10/'audit_identity_refinement.py',[],out/'logs/identity_refinement.txt')
    (work/'identity_refinement.json').write_text((out/'logs/identity_refinement.txt').read_text())
    execute(V10/'audit_prospective_evidence.py',['--output',work/'prospective_evidence.json'],out/'logs/prospective_evidence.txt')
    new_stages=(('audit_selected_family_generic_target.py','selected_family_fixture.json'),
                ('audit_shifted_A8.py','shifted_A8_fixture.json'),
                ('audit_coherent_shifted_families.py','coherent_shifted_fixture.json'),
                ('audit_score_residual.py','score_residual_fixture.json'),
                ('audit_shifted_transmission.py','shifted_transmission_fixture.json'))
    for name,fixture in new_stages:
        log=out/'logs'/fixture.replace('.json','.txt')
        execute(V10/name,['--package',LEGACY,'--self-test'],log)
        (work/fixture).write_text(log.read_text())
    matrix=work/'all_target_rebuilt.npz'
    summary=work/'all_target_audit_summary.json'
    if not args.quick:
        regenerate=args.rebuild or not matrix.is_file() or not summary.is_file()
        if not regenerate:
            previous=json.loads(summary.read_text())
            regenerate=previous.get('driver_hash')!=sha(V10/'reproduce_all_target.py') or previous.get('kernel_hash')!=sha(V10/'all_target_kernels.py')
            for name,digest in previous.get('source_hashes',{}).items():
                regenerate=regenerate or sha(LEGACY/name)!=digest
        if regenerate:
            execute(V10/'reproduce_all_target.py',['--package',LEGACY,'--output',work],out/'logs/matched_completion.txt')
        else:
            print('Reusing a source-matched population matrix; this stage was not rebuilt.',flush=True)
        execute(V10/'audit_size_only_control.py',['--matrix',matrix,'--summary',summary,
                '--package',LEGACY,'--output',work/'size_control','--check-prefix'],out/'logs/size_control.txt')
        alignment=work/'alignment/alignment_controls.json'
        reuse=False
        if args.resume and alignment.is_file():
            z=json.loads(alignment.read_text())
            reuse=z.get('script_hash')==sha(V10/'audit_alignment_controls.py') and z.get('seed')==20261009 and z.get('replicates')==100
            for name,digest in z.get('source_hashes',{}).items():
                reuse=reuse and sha(LEGACY/name)==digest
        if reuse:
            print('Reusing source-matched frozen alignment results; permutations were not rerun.',flush=True)
        else:
            execute(V10/'audit_alignment_controls.py',['--matrix',matrix,'--package',LEGACY,
                    '--output',work/'alignment'],out/'logs/alignment.txt')
        def reuse_new(path,script,inputs):
            if not args.resume or not path.is_file():return False
            z=json.loads(path.read_text())
            valid=z.get('script_hash')==sha(V10/script) and z.get('shared_hash')==sha(V10/'order_audit_common.py')
            for name,digest in z.get('source_hashes',{}).items():valid=valid and sha(LEGACY/name)==digest
            for key,p in inputs.items():valid=valid and z.get(key)==sha(p)
            if valid:print('Reusing source- and input-matched',script,'outputs; this stage was not rerun.',flush=True)
            return valid
        selected=work/'selected_family'
        if not reuse_new(selected/'selected_family_generic.json','audit_selected_family_generic_target.py',{'matrix_sha256':matrix}):
            execute(V10/'audit_selected_family_generic_target.py',
                ['--package',LEGACY,'--matrix',matrix,'--output',selected],out/'logs/selected_family.txt')
        shifts=work/'shifted_A8'
        if not reuse_new(shifts/'shifted_A8.json','audit_shifted_A8.py',{'matrix_sha256':matrix}):
            execute(V10/'audit_shifted_A8.py',['--package',LEGACY,'--matrix',matrix,'--output',shifts],out/'logs/shifted_A8.txt')
        coherent=work/'coherent'
        if not reuse_new(coherent/'coherent_shifted_families.json','audit_coherent_shifted_families.py',
                         {'matrix_sha256':matrix,'tau_sha256':shifts/'shifted_tau.npz'}):
            execute(V10/'audit_coherent_shifted_families.py',
                ['--package',LEGACY,'--matrix',matrix,'--shifted-tau',shifts/'shifted_tau.npz','--output',coherent],out/'logs/coherent.txt')
        residual=work/'residual'
        if not reuse_new(residual/'score_residual.json','audit_score_residual.py',
                         {'scores_sha256':selected/'selected_family_scores.npz'}):
            execute(V10/'audit_score_residual.py',
                ['--package',LEGACY,'--scores',selected/'selected_family_scores.npz','--output',residual],out/'logs/residual.txt')
        transmission=work/'transmission'
        if args.resume and reuse_transmission(transmission/'shifted_transmission.json'):
            print('Reusing source- and input-matched transmission output; this stage was not rerun.',flush=True)
        else:
            execute(V10/'audit_shifted_transmission.py',
                ['--package',LEGACY,'--matrix',matrix,'--shifted-tau',shifts/'shifted_tau.npz',
                 '--reference',HERE/'reference_v10','--output',transmission],out/'logs/shifted_transmission.txt')
    verify=['--results',work,'--reference',HERE/'reference_v10','--package',LEGACY,
            '--manifest-root',HERE,'--output',out/'verification_v10.json']
    if args.quick:verify.append('--quick')
    execute(V10/'verify_reference_v10.py',verify,out/'logs/verify_v10.txt')
    print('Completed the requested scope. Quick and resumed stages are explicitly identified above.',flush=True)


if __name__=='__main__':main()


==> anc/repro_v1.9.9/secondary_audits/README.md <==
# Secondary post hoc weighting controls

- `assigned_identity_p_plus_1.md`: an assigned-identity response on the p+1 order family.
- `raw_shifted_weight_likelihood.md`: twelve raw, truncated, unanchored weighting comparisons with the full historical set.

These counterfactual comparisons are not operational forecasts or tests of the principal compressed, anchored rule. Integrated code and numerical references are in `../v10/` and `../reference_v10/`. Further shifted-family details are in `../../archived_explorations/shifted_controls.md`. No control derives transmission to primality.


==> anc/repro_v1.9.9/secondary_audits/assigned_identity_p_plus_1.md <==
# Assigned-identity p+1 alignment control

Status: secondary post hoc benchmark diagnostic, preserved without numerical change.

This control activates primes with $\operatorname{ord}_a(2)\mid p+1$, using
$a<\min(1000,p)$ and the original identity-target response. It does not use the
realized product target of $M_p$ for that family. Its shifted partition is rebuilt
from $S_+(p)=\log\tau(p+1)/\log\log p$. The coherent realized-target controls
in `../../archived_explorations/shifted_controls.md` are the primary shifted-family diagnostics.

## Original conditioned 47-case allocations

| Control | Original $S$ partition | $S_+$ partition |
| --- | --- | --- |
| Wagstaff finite-partition reference | 23.554441 | 23.503652 |
| Aligned selected family, $a<1000$ | 28.470979 | --- |
| Borrowed sets, block 256; mean | 23.577561 | --- |
| Borrowed sets, block 1024; mean | 23.566974 | --- |
| Borrowed sets, block 4096; mean | 23.572187 | --- |
| Shifted family $\operatorname{ord}_a(2)\mid p+1$ | 20.632559 | 28.431884 |

The shifted enrichment concerns internal alignment with the generating statistic.
It does not select a primality predictor or evaluate the frozen principal rule.
Borrowed-set means remain in published Table S4; the complete original comparison
is retained here for traceability.

Driver: `v10/audit_alignment_controls.py`. Frozen output:
`reference_v10/alignment_controls.json`. The `run_all.py` workflow retains it.


==> anc/repro_v1.9.9/secondary_audits/raw_shifted_weight_likelihood.md <==
# Raw twelve-shift likelihood comparison

Status: secondary post hoc counterfactual weighting audit. All reported values
are preserved from the original numerical records.

For each $k=1,\ldots,12$, this audit holds the $S_k$ partition fixed under
Wagstaff and applies $v_k(p)=(\log p+H_k(p))/p$, with
$a<\min(1000,p)$. It conditions on the six historical totals
$(10,8,6,5,5,13)$. The reference law of a subset $T_I$ is

$$P_v(T_I\mid N_I)=\frac{\prod_{p\in T_I}v(p)}{e_{N_I}(v_I)}.$$

The full-set likelihood ratio is the product of interval ratios against
$b(p)=\log p/p$. It differs from a higher-region count comparison. Common
interval scalars cancel. These scores are raw, truncated and unanchored;
they do not represent the principal compressed and anchored forecast.

## Frozen comparisons

| $k$ | High/low | $E_bX_+$ | $E_{v_k}X_+$ | $p_{\mathrm{two},b}$ | $p_{\mathrm{two},v_k}$ | $\mathrm{LR}_k$ |
| --- | --- | --- | --- | --- | --- | --- |
| 1 | 32/15 | 23.328 | 28.191 | 0.0115 | 0.2880 | 28.23 |
| 2 | 19/28 | 23.451 | 25.805 | 0.2366 | 0.0524 | 1.576 |
| 3 | 16/31 | 23.274 | 26.758 | 0.0377 | 0.0015 | 0.01465 |
| 4 | 22/25 | 23.357 | 25.746 | 0.7680 | 0.2984 | 0.06341 |
| 5 | 28/19 | 23.395 | 27.683 | 0.1856 | 1.0000 | 7.676 |
| 6 | 29/18 | 23.421 | 24.850 | 0.1056 | 0.2380 | 1.196 |
| 7 | 28/19 | 23.335 | 28.026 | 0.1847 | 1.0000 | 0.02513 |
| 8 | 27/20 | 23.481 | 25.835 | 0.3055 | 0.7678 | 0.6603 |
| 9 | 24/23 | 23.381 | 26.852 | 0.8834 | 0.4535 | 0.7803 |
| 10 | 21/26 | 23.575 | 25.491 | 0.4636 | 0.2345 | 0.1488 |
| 11 | 22/25 | 23.551 | 28.321 | 0.6606 | 0.0674 | 0.02978 |
| 12 | 26/21 | 23.441 | 24.869 | 0.4639 | 0.7687 | 0.9519 |

## Interpretation retained from the original audit

The $k=1$ weighting has mean $28.191$ against $32$ observed and
$\mathrm{LR}_1=28.23$. For $k=3$, the mean is $26.758$ against
$16$; its lower tail is $0.001096$, centered bilateral
$0.001487$, and $\mathrm{LR}_3=0.01465$. A coherent arithmetic tilt
need not agree with the historical cases. At $k=7$, $28$ observed
nearly equals the mean $28.026$, yet $\mathrm{LR}_7=0.02513$:
agreement in the aggregate count does not imply agreement for the full set.
Conversely, $k=5$ gives $\mathrm{LR}_5=7.676$, so $k=1$ is not
the only weighting favored relative to Wagstaff.

Among these twelve shifts, $k=1$ gives the largest likelihood improvement.
The ranking is post hoc, not selection-adjusted confirmatory evidence, and
the ratios are not posterior odds. The audit concerns raw, truncated,
unanchored scores, not the main manuscript's anchored reduced forecast.
It does not validate its compression coefficient, anchor, or prospective
amplitude; cutoff coverage for $k=1$ is not assumed for other shifts.

Driver: `v10/audit_shifted_transmission.py`. Frozen outputs:
`reference_v10/shifted_transmission.json`, `.csv` and
`reference_v10/shifted_transmission_fixture.json`.


==> anc/repro_v1.9.9/v10/all_target_kernels.py <==
"""Numerical kernels copied unchanged from the supplied A.15 script."""
import math
import numpy as np
from numba import njit
from structural_model import log_weight, TAIL_LOG_CUTOFF, cumulants_one, cumulant_log_filter


@njit(cache=True)
def exact_generic_log_filter(radius,a):
    mode=max(2,int(math.sqrt(radius)))
    if mode>=radius: mode=int(math.ceil(radius))-1
    while mode+1<radius and log_weight(radius,mode+1)>log_weight(radius,mode): mode+=1
    while mode>2 and log_weight(radius,mode-1)>log_weight(radius,mode): mode-=1
    peak=log_weight(radius,mode)
    low=mode
    while low>2 and log_weight(radius,low-1)-peak>TAIL_LOG_CUTOFF: low-=1
    high=mode
    while high+1<radius and log_weight(radius,high+1)-peak>TAIL_LOG_CUTOFF: high+=1
    norm=0.0; singleton_sum=0.0
    q=float(a-1); z=math.log1p(-1.0/q)
    for n in range(low,high+1):
        ww=math.exp(log_weight(radius,n)-peak)
        norm += ww
        singleton_sum += ww*math.exp((n-1.0)*z)
    ms=singleton_sum/norm
    surv=1.0/q+(1.0-1.0/q)*ms
    return -math.log(surv)

@njit(cache=True)
def generic_grid(radius_grid, modules):
    out=np.zeros(radius_grid.size,dtype=np.float64)
    for i in range(radius_grid.size):
        rr=radius_grid[i]
        k1,k2,k3,k4=cumulants_one(rr)
        total=0.0
        for j in range(modules.size):
            a=int(modules[j])
            if a<1000:
                total += exact_generic_log_filter(rr,a)
            else:
                total += cumulant_log_filter(a,k1,k2,k3,k4)
        out[i]=total
    return out

@njit(cache=True)
def generic_direct_prefix(primes, radii, modules):
    out=np.zeros(primes.size,dtype=np.float64)
    for i in range(primes.size):
        pp=int(primes[i]); rr=radii[i]
        k1,k2,k3,k4=cumulants_one(rr)
        total=0.0
        for j in range(modules.size):
            a=int(modules[j])
            if a>=pp: break
            if a<1000: total += exact_generic_log_filter(rr,a)
            else: total += cumulant_log_filter(a,k1,k2,k3,k4)
        out[i]=total
    return out

@njit(cache=True)
def actual_target_log_filter(pv, radius, a):
    # target r = 2^p - 1 mod a, nonzero for a<p.
    # build target via fast modular exponentiation
    base=2; exp=pv; val=1
    while exp:
        if exp&1: val=(val*base)%a
        base=(base*base)%a; exp//=2
    targ=(val-1)%a
    q=a-1
    # targ cannot be 0 for a<p and p prime in this use; safeguard
    if targ==0: return 0.0/0.0
    mode=max(2,int(math.sqrt(radius)))
    if mode>=radius: mode=int(math.ceil(radius))-1
    while mode+1<radius and log_weight(radius,mode+1)>log_weight(radius,mode): mode+=1
    while mode>2 and log_weight(radius,mode-1)>log_weight(radius,mode): mode-=1
    peak=log_weight(radius,mode)
    low=mode
    while low>2 and log_weight(radius,low-1)-peak>TAIL_LOG_CUTOFF: low-=1
    high=mode
    while high+1<radius and log_weight(radius,high+1)-peak>TAIL_LOG_CUTOFF: high+=1
    norm=0.0; singleton_sum=0.0
    log_main=math.log1p(-1.0/q); logq=math.log(q)
    for n in range(low,high+1):
        ww=math.exp(log_weight(radius,n)-peak)
        main=math.exp((n-1.0)*log_main)
        g=math.gcd(n,q)
        # char sum excluding trivial = g-1 iff target^(q/g)=1 mod a, else -1
        # modular pow inline
        e=q//g; b=targ; res=1
        while e:
            if e&1: res=(res*b)%a
            b=(b*b)%a; e//=2
        c=(g-1) if res==1 else -1
        corr=c*math.exp(-(n-1.0)*logq)
        if (n-1)&1: corr=-corr
        norm += ww
        singleton_sum += ww*(main+corr)
    ms=singleton_sum/norm
    surv=1.0/q+(1.0-1.0/q)*ms
    return -math.log(surv)

@njit(cache=True)
def actual_direct(primes,radii,modules):
    out=np.zeros(primes.size,dtype=np.float64)
    for i in range(primes.size):
        pp=int(primes[i]); rr=radii[i]; total=0.0
        for j in range(modules.size):
            a=int(modules[j])
            if a>=pp: break
            total += actual_target_log_filter(pp,rr,a)
        out[i]=total
    return out


==> anc/repro_v1.9.9/v10/audit_alignment_controls.py <==
#!/usr/bin/env python3
"""Frozen borrowed-set and p+1 alignment controls for the V10 benchmark.

These controls test alignment within a constructed score, not primality
transmission. Old placebo summaries did not retain a seed; this is a new
reconstruction under an explicit fixed design, not a byte-for-byte replay.
"""
import argparse
import csv
import hashlib
import json
import math
from pathlib import Path
import sys
import time

import numpy as np
from numba import njit, prange


def digest(path):
    h = hashlib.sha256()
    with Path(path).open('rb') as f:
        for b in iter(lambda: f.read(1 << 20), b''):
            h.update(b)
    return h.hexdigest()


@njit(cache=True, parallel=True)
def shifted_tau(p, least):
    result = np.empty(p.size, dtype=np.uint16)
    for i in prange(p.size):
        n = int(p[i]) + 1
        count = 1
        while n > 1:
            q = int(least[n])
            e = 0
            while n % q == 0:
                n //= q
                e += 1
            count *= e + 1
        result[i] = count
    return result


@njit(cache=True, parallel=True)
def borrowed_sums(p, high, starts, lengths, multipliers, offsets,
                  ptr, columns, moduli, bins, fractions, table):
    totals = np.empty(starts.size)
    highs = np.empty(starts.size)
    for b in prange(starts.size):
        start = int(starts[b])
        length = int(lengths[b])
        total = 0.0
        upper = 0.0
        for j in range(length):
            receiver = start + j
            donor = start + (int(multipliers[b]) * j + int(offsets[b])) % length
            grid = int(bins[receiver])
            frac = fractions[receiver]
            score = 0.0
            for entry in range(int(ptr[donor]), int(ptr[donor + 1])):
                col = int(columns[entry])
                if moduli[col] < p[receiver]:
                    score += (1.0-frac)*table[grid, col] + frac*table[grid+1, col]
            value = score / p[receiver]
            total += value
            if high[receiver]:
                upper += value
        totals[b] = total
        highs[b] = upper
    return totals, highs


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--matrix', type=Path, required=True)
    ap.add_argument('--package', type=Path, required=True)
    ap.add_argument('--output', type=Path, default=Path('alignment_control'))
    ap.add_argument('--replicates', type=int, default=100)
    ap.add_argument('--seed', type=int, default=20261009)
    args = ap.parse_args()
    if args.replicates < 1:
        ap.error('replicates must be positive')
    args.output.mkdir(parents=True, exist_ok=True)
    sys.path.insert(0, str(args.package.resolve()))
    from mersenne_core import _linear_spf_sieve, _prime_capacity, _order_of_two
    from structural_model import sector_radii
    import build_structural_census as bsc
    from wagstaff_randomization import RANGES, build_design, observed_statistics
    begin_time = time.time()
    with np.load(args.matrix, allow_pickle=False) as z:
        p = z['p'].copy()
        S = z['S'].copy()
        saved_high = z['high'].copy()
        identity = z['Hidentity_small'].copy()
    assert p.size == 5_761_450 and int(p[0]) == 13 and int(p[-1]) < 100_000_000
    designs = []
    for lo, hi, nb, label in RANGES:
        if lo >= 100_000_000:
            break
        start, stop = map(int, np.searchsorted(p, [lo, hi]))
        designs.append(build_design(p, S, start, stop, nb, label, False))
    high = np.zeros(p.size, dtype=bool)
    for d in designs:
        high[d.begin:d.end] = d.high.astype(bool)
    assert np.array_equal(high, saved_high)
    assert int(observed_statistics(p, designs)[0]) == 32
    bw = np.log(p.astype(float)) / p

    def allocation(score, ds):
        total = 0.0
        rows = []
        for d in ds:
            h = d.high.astype(bool)
            b = bw[d.begin:d.end]
            g = score[d.begin:d.end] / p[d.begin:d.end]
            share = float(np.sum((b+g)[h]) / np.sum(b+g))
            value = d.sample_n * share
            total += value
            rows.append(dict(interval=d.label, baseline=d.sample_n*float(b[h].sum()/b.sum()),
                             allocation=value, share=share))
        return dict(higher_allocation=total, lower_allocation=47-total, rows=rows)

    small_least, primes = _linear_spf_sieve(1000, _prime_capacity(1000))
    moduli = primes[primes >= 3].astype(np.int64)
    orders = np.array([_order_of_two(int(a), small_least) for a in moduli], dtype=np.int64)
    radii = sector_radii(p)
    x = np.sqrt(radii)
    xg, rg = bsc.interpolation_grid(float(radii.min()), float(radii.max()))
    table = bsc.exact_grid(rg, moduli)
    bins = np.clip(np.searchsorted(xg, x, side='right')-1, 0, xg.size-2).astype(np.int32)
    fractions = (x-xg[bins])/(xg[bins+1]-xg[bins])
    counts = np.zeros(p.size, dtype=np.uint16)
    for a, order in zip(moduli, orders):
        counts += ((p > a) & ((p.astype(np.int64)-1) % order == 0)).astype(np.uint16)
    ptr = np.empty(p.size+1, dtype=np.uint32)
    ptr[0] = 0
    ptr[1:] = np.cumsum(counts, dtype=np.uint32)
    columns = np.empty(int(ptr[-1]), dtype=np.uint8)
    cursor = np.zeros(p.size, dtype=np.uint16)
    aligned = np.zeros(p.size)
    shifted = np.zeros(p.size)
    for col, (a, order) in enumerate(zip(moduli, orders)):
        keep = (p > a) & ((p.astype(np.int64)-1) % order == 0)
        indices = np.flatnonzero(keep)
        columns[ptr[indices]+cursor[indices]] = col
        cursor[indices] += 1
        response = np.interp(x, xg, table[:, col])
        aligned[keep] += response[keep]
        shift_keep = (p > a) & ((p.astype(np.int64)+1) % order == 0)
        shifted[shift_keep] += response[shift_keep]
    assert np.array_equal(counts, cursor)
    assert int(ptr[-1]) == 41_125_842
    max_aligned_error = float(np.max(np.abs(aligned-identity)))
    assert max_aligned_error < 2e-12
    print('Sparse active sets',int(ptr[-1]),'aligned error',max_aligned_error,flush=True)
    del cursor, counts
    baseline = allocation(np.zeros(p.size), designs)
    aligned_result = allocation(aligned, designs)
    streams = np.random.SeedSequence(args.seed).spawn(3)
    block_records = {}
    output_rows = []
    for block_size, stream in zip((256,1024,4096), streams):
        starts, lengths, intervals = [], [], []
        for interval, d in enumerate(designs):
            for st in range(d.begin, d.end, block_size):
                starts.append(st)
                lengths.append(min(block_size, d.end-st))
                intervals.append(interval)
        starts = np.array(starts, dtype=np.int32)
        lengths = np.array(lengths, dtype=np.int32)
        intervals = np.array(intervals, dtype=np.int8)
        rng = np.random.default_rng(stream)
        values = []
        for rep in range(args.replicates):
            multipliers = 2*rng.integers(0,block_size//2,size=starts.size,dtype=np.int32)+1
            offsets = rng.integers(0,block_size,size=starts.size,dtype=np.int32)
            for last in np.flatnonzero(lengths != block_size):
                length = int(lengths[last])
                if length == 1:
                    multipliers[last], offsets[last] = 1, 0
                else:
                    a = int(rng.integers(1,length))
                    while math.gcd(a,length) != 1:
                        a = int(rng.integers(1,length))
                    multipliers[last], offsets[last] = a, int(rng.integers(0,length))
            assert all(math.gcd(int(a),int(n)) == 1 for a,n in zip(multipliers,lengths))
            total_g, high_g = borrowed_sums(p,high,starts,lengths,multipliers,offsets,
                                          ptr,columns,moduli,bins,fractions,table)
            value = 0.0
            for k,d in enumerate(designs):
                select = intervals == k
                b = bw[d.begin:d.end]
                h = d.high.astype(bool)
                value += d.sample_n * (b[h].sum()+high_g[select].sum()) / (b.sum()+total_g[select].sum())
            values.append(float(value))
            output_rows.append(dict(block_size=block_size,replicate=rep+1,higher_allocation=float(value)))
            if (rep+1) % 10 == 0:
                print('Borrowed',block_size,rep+1,'mean',float(np.mean(values)),'secs',time.time()-begin_time,flush=True)
        vv = np.array(values)
        block_records[str(block_size)] = dict(replicates=len(values),mean=float(vv.mean()),
            sd=float(vv.std(ddof=1)) if vv.size>1 else None,
            minimum=float(vv.min()),maximum=float(vv.max()),
            q025=float(np.quantile(vv,.025)),q975=float(np.quantile(vv,.975)))
    del ptr, columns, bins, fractions, table, radii, x
    print('Rebuilding tau(p+1)',flush=True)
    least, rebuilt_primes = _linear_spf_sieve(100_000_000,_prime_capacity(100_000_000))
    assert np.array_equal(rebuilt_primes[rebuilt_primes >= 13],p)
    tau_plus = shifted_tau(p,least)
    del least, rebuilt_primes
    S_plus = np.log(tau_plus.astype(float)) / np.log(np.log(p.astype(float)))
    plus_designs = [build_design(p,S_plus,d.begin,d.end,d.sample_n,d.label,False) for d in designs]
    shifted_primary = allocation(shifted,designs)
    shifted_aligned = allocation(shifted,plus_designs)
    result = dict(population=int(p.size),seed=args.seed,replicates=args.replicates,
      active_pairs_small=int(41_125_842),baseline=baseline,aligned=aligned_result,
      borrowed=block_records,shifted_under_original_S=shifted_primary,
      shifted_under_S_plus=shifted_aligned,
      validation=dict(primary_high=32,max_aligned_score_error=max_aligned_error),
      design=dict(moduli='odd prime a < min(1000,p)',
          donors='same prime population, within disjoint rank blocks separately in each of six intervals',
          bijections='j -> (A*j+B) mod block length, gcd(A,length)=1; PCG64/SeedSequence',
          recipient_response='release 1.8.8 identity-target response at recipient p; recipient cutoff a<p retained',
          shifted_family='ord_a(2) divides p+1; retains the same identity-target response as an alignment control, not a realized-target law',
          shifted_statistic='S_plus(p)=log(tau(p+1))/log(log(p))',
          inference='mass-share allocations and descriptive permutation summaries, no confirmatory significance'),
      old_record_status='The original seed was not archived. These are newly frozen reconstructions under the stated design; unexecuted resolution/residual/shift-sweep records remain provenance only.',
      source_hashes={f:digest(args.package/f) for f in ('structural_model.py','build_structural_census.py','wagstaff_randomization.py')},
      script_hash=digest(__file__),elapsed_seconds=time.time()-begin_time)
    (args.output/'alignment_controls.json').write_text(json.dumps(result,indent=2)+'\n')
    with (args.output/'borrowed_permutations.csv').open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=list(output_rows[0]));w.writeheader();w.writerows(output_rows)
    print(json.dumps(dict(baseline=baseline['higher_allocation'],aligned=aligned_result['higher_allocation'],
                         borrowed=block_records,shifted_primary=shifted_primary['higher_allocation'],
                         shifted_aligned=shifted_aligned['higher_allocation']),indent=2),flush=True)


if __name__ == '__main__':
    main()


==> anc/repro_v1.9.9/v10/audit_coherent_shifted_families.py <==
#!/usr/bin/env python3
"""Coherent p-k order families with realized target 2^k-1, k=1..12.

All scores use odd prime a<min(1000,p), the same recipient sector measure,
and the target-dependent retained response. The target is NOT artificially
set to one. This is a post hoc benchmark-alignment control, not inference
about transmission to primality. Truncation coverage beyond k=1 is not assumed.
"""
import argparse
import csv
from fractions import Fraction
import itertools
import json
import math
from pathlib import Path
import sys
import time
import numpy as np
from numba import njit,prange
from order_audit_common import digest,write_json,designs_for,describe


@njit(cache=True)
def target_filter(radius,a,target):
    m=a-1
    mode=max(2,int(math.sqrt(radius)))
    if mode>=radius:mode=int(math.ceil(radius))-1
    while mode+1<radius and log_weight(radius,mode+1)>log_weight(radius,mode):mode+=1
    while mode>2 and log_weight(radius,mode-1)>log_weight(radius,mode):mode-=1
    peak=log_weight(radius,mode);lo=mode;hi=mode
    while lo>2 and log_weight(radius,lo-1)-peak>TAIL_LOG_CUTOFF:lo-=1
    while hi+1<radius and log_weight(radius,hi+1)-peak>TAIL_LOG_CUTOFF:hi+=1
    norm=sing=0.0
    for n in range(lo,hi+1):
        ww=math.exp(log_weight(radius,n)-peak)
        P=math.exp((n-1)*math.log1p(-1.0/m))
        g=math.gcd(n,m);e=m//g;base=target;v=1
        while e:
            if e&1:v=(v*base)%a
            base=(base*base)%a;e//=2
        N=g if v==1 else 0
        c=(N-1)*math.exp(-(n-1)*math.log(m))
        if (n-1)&1:c=-c
        norm+=ww;sing+=ww*(P+c)
    return -math.log(1.0/m+(1.0-1.0/m)*sing/norm)


@njit(cache=True,parallel=True)
def build_tables(rg,mods):
    table=np.zeros((12,rg.size,mods.size))
    for ii in prange(12*rg.size):
        k=ii//rg.size+1;i=ii%rg.size
        for j in range(mods.size):
            a=int(mods[j]);t=((1<<k)-1)%a
            if t!=0:table[k-1,i,j]=target_filter(rg[i],a,t)
    return table


@njit(cache=True,parallel=True)
def accumulate_small(p,bins,frac,mods,orders,table):
    H=np.zeros((12,p.size));L=np.zeros((12,p.size),dtype=np.uint16)
    for i in prange(p.size):
        pp=int(p[i]);b=int(bins[i]);f=frac[i]
        for j in range(mods.size):
            a=int(mods[j]);o=int(orders[j])
            if a>=pp:break
            for k in range(1,13):
                if (pp-k)%o==0:
                    H[k-1,i]+=(1-f)*table[k-1,b,j]+f*table[k-1,b+1,j]
                    L[k-1,i]+=1
    return H,L


def fixtures():
    checks=0
    for a in (3,5,7,11):
        for k in range(1,13):
            t=((1<<k)-1)%a
            if t==0:continue
            for n in (2,3,4):
                m=a-1;sing=0
                for prefix in itertools.product(range(1,a),repeat=n-1):
                    row=prefix+((t*pow(math.prod(prefix)%a,-1,a))%a,)
                    sing+=sum(row.count(u)==1 for u in row)
                got=Fraction(sing,n*m**(n-1))
                N=sum(pow(u,n,a)==t for u in range(1,a))
                expected=Fraction((m-1)**(n-1)+(-1)**(n-1)*(N-1),m**(n-1))
                assert got==expected;checks+=1
    # Check coherent activation and realized M_p targets by trial orders.
    families=0
    for p in (13,17,19,23,29,31,37,41,43,47,53,59,61):
        for a in (3,5,7,11,13,17,19,23,29,31,37,41,43,47,53):
            if a>=p:continue
            order=next(n for n in range(1,a) if pow(2,n,a)==1)
            for k in range(1,13):
                if (p-k)%order==0:
                    assert (pow(2,p,a)-1)%a==((1<<k)-1)%a!=0
                    families+=1
    return dict(exact_target_response_cases=checks,exact_family_target_checks=families)


def main():
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--matrix',type=Path)
    ap.add_argument('--shifted-tau',type=Path)
    ap.add_argument('--package',type=Path,required=True)
    ap.add_argument('--output',type=Path,default=Path('coherent_shifts'))
    ap.add_argument('--self-test',action='store_true')
    args=ap.parse_args();sys.path.insert(0,str(args.package.resolve()))
    from structural_model import log_weight as lw,TAIL_LOG_CUTOFF as tc,sector_radii,unordered_weights
    global log_weight,TAIL_LOG_CUTOFF
    log_weight,TAIL_LOG_CUTOFF=lw,tc
    fx=fixtures()
    # Independent full-weight evaluation checks the new numerical target kernel.
    maxerr=0.0
    for p in (13,31,101,1009):
        ns,ws,radius=unordered_weights(p)
        for a in (3,5,7,11):
            for t in range(1,a):
                m=a-1;values=[]
                for n in ns:
                    N=sum(pow(u,int(n),a)==t for u in range(1,a))
                    P=((1-1/m)**(int(n)-1)+(-1)**(int(n)-1)*(N-1)/m**(int(n)-1))
                    values.append(P+(1-P)/m)
                independent=-math.log(float(np.dot(ws,values)))
                err=abs(target_filter(radius,a,t)-independent);maxerr=max(maxerr,err)
                assert err<2e-13
    fx['maximum_local_kernel_error']=maxerr
    if args.self_test:print(json.dumps(fx,indent=2));return
    if not args.matrix or not args.shifted_tau:ap.error('--matrix and --shifted-tau required')
    t0=time.time();args.output.mkdir(parents=True,exist_ok=True)
    from mersenne_core import _linear_spf_sieve,_prime_capacity,_order_of_two
    import build_structural_census as bsc
    with np.load(args.matrix,allow_pickle=False) as z:
        p=z['p'].copy();S=z['S'].copy();Hsmall=z['Hidentity_small'].copy()
    with np.load(args.shifted_tau,allow_pickle=False) as z:
        assert np.array_equal(z['p'],p);tau=z['tau'].copy()
    least,primes=_linear_spf_sieve(1000,_prime_capacity(1000))
    mods=primes[primes>=3].astype(np.int64)
    orders=np.array([_order_of_two(int(a),least) for a in mods],dtype=np.int64)
    # Keep validation outside prange, which otherwise becomes serial. A zero
    # target would require ord_a(2)|k AND ord_a(2)|(p-k), hence ord_a(2)|p;
    # this is impossible for prime p>a and odd a (1<ord_a(2)<p).
    for a,o in zip(mods,orders):
        for k in range(1,13):
            if ((1<<k)-1)%int(a)==0:
                assert not np.any((p>a)&((p.astype(np.int64)-k)%int(o)==0))
    rr=sector_radii(p);x=np.sqrt(rr);xg,rg=bsc.interpolation_grid(float(rr.min()),float(rr.max()))
    print('Building coherent target response grids',flush=True)
    tb=build_tables(rg,mods)
    bins=np.clip(np.searchsorted(xg,x,side='right')-1,0,xg.size-2).astype(np.int32)
    frac=(x-xg[bins])/(xg[bins+1]-xg[bins])
    print('Accumulating all twelve coherent families',flush=True)
    H,L=accumulate_small(p,bins,frac,mods,orders,tb)
    err=float(np.max(np.abs(H[0]-Hsmall)));assert err<3e-12
    original=designs_for(p,S);records=[]
    for k in range(1,13):
        Sk=np.log(tau[k-1].astype(float))/np.log(np.log(p.astype(float)))
        aligned=designs_for(p,Sk)
        r=dict(k=k,active_pairs=int(L[k-1].sum(dtype=np.int64)),
               under_original_S=describe(p,H[k-1],original),
               under_aligned_Sk=describe(p,H[k-1],aligned),
               theta_small=float(np.dot(tau[k-1].astype(float),H[k-1])/np.dot(tau[k-1].astype(float),tau[k-1].astype(float))))
        records.append(r)
        print('k',k,'original',r['under_original_S']['higher_allocation'],
              'aligned',r['under_aligned_Sk']['higher_allocation'],flush=True)
    result=dict(population=int(p.size),records=records,fixture=fx,
                principal_small_score_max_error=err,
                method=dict(moduli='odd prime a<min(1000,p)',family='ord_a(2)|(p-k)',
                    target='2^k-1 mod a; equals realized M_p mod a on the active family',
                    sectors='recipient p, same unordered measure as principal score',
                    interpretation='post hoc order-family alignment, no transmission validation',
                    truncation='The principal k=1 coverage does not establish coverage for other k.'),
                matrix_sha256=digest(args.matrix),tau_sha256=digest(args.shifted_tau),
                script_hash=digest(__file__),shared_hash=digest(Path(__file__).with_name('order_audit_common.py')),
                source_hashes={f:digest(args.package/f) for f in ('mersenne_core.py','structural_model.py','build_structural_census.py','wagstaff_randomization.py')},
                elapsed_seconds=time.time()-t0)
    write_json(args.output/'coherent_shifted_families.json',result)
    with (args.output/'coherent_shifted_families.csv').open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=['k','active_pairs','original_S_allocation','aligned_Sk_allocation','theta_small']);w.writeheader()
        for r in records:w.writerow(dict(k=r['k'],active_pairs=r['active_pairs'],
              original_S_allocation=r['under_original_S']['higher_allocation'],
              aligned_Sk_allocation=r['under_aligned_Sk']['higher_allocation'],theta_small=r['theta_small']))
    print('elapsed',time.time()-t0,flush=True)


if __name__=='__main__':main()


==> anc/repro_v1.9.9/v10/audit_identity_refinement.py <==
#!/usr/bin/env python3
"""Exact finite checks of the identity-preserving CRT product refinement.

This verifies a product constraint, not a new support for each factor and
not a law transmitting the benchmark to primality.
"""
from fractions import Fraction
from itertools import product
import json
import math


def main():
    rows = []
    for p,a in ((11,3),(13,5),(13,7)):
        modulus = 2*p*a
        channels = [x for x in range(modulus) if x % (2*p) == 1 and math.gcd(x,modulus)==1]
        assert len(channels)==a-1
        for n in (1,2,3):
            counts = dict.fromkeys(channels,0)
            for xs in product(channels,repeat=n):
                counts[math.prod(xs)%modulus] += 1
            assert set(counts.values()) == {(a-1)**(n-1)}
            rows.append(dict(p=p,a=a,n=n,channel_group_size=a-1,
                             every_fiber_size=(a-1)**(n-1),kernel_index=a-1))
    p,a = 37,5
    factors = (223,616318177)
    assert math.prod(factors) == (1<<p)-1
    for q in factors:
        assert all(q % d for d in range(2,math.isqrt(q)+1))
        assert q % (2*p) == 1
        assert q % (2*p*a) != 1
    assert math.prod(factors) % (2*p*a) == 1
    m=4
    tuples=[uv for uv in product(range(1,5),repeat=2) if math.prod(uv)%5==1]
    response=sum((Fraction(1) if u!=v else Fraction(1,m)) for u,v in tuples)/len(tuples)
    assert response==Fraction(5,8)
    result=dict(fiber_checks=rows,
        factor_counterexample=dict(p=p,a=a,factors=factors,
            individual_residues=[q%(2*p*a) for q in factors],product_residue=1),
        distinct_quantities_a5_n2=dict(product_event_probability='1/4',
            benchmark_retained_response=str(response),benchmark_inverse='8/5'),
        conclusion='CRT singles out the identity fiber algebraically; its index equals that of every other fiber and does not derive the factorwise response or primality transmission.')
    print(json.dumps(result,indent=2))


if __name__ == '__main__':
    main()


==> anc/repro_v1.9.9/v10/audit_prospective_evidence.py <==
#!/usr/bin/env python3
"""Exact conditional weighted-subset comparison for a declared future cohort.

With no cohort, verifies the A.16 formulas by exhaustive subset enumeration
and regenerates its descriptive binomial table. For a real comparison pass
a CSV with p, a text file with distinct case exponents, and archived cohort
metadata. Counts are conditional reference-law comparisons, not a model of
unequal search exposure. No prospective observations are supplied here.
"""
import argparse
import csv
from itertools import combinations
import json
import math
from pathlib import Path
import sys

import numpy as np
from numba import njit, prange

THETA = 0.593255130346
THRESHOLD = 1.071704
Q = 0.738841185639
PI0 = 0.499999645778


@njit(cache=True)
def elementary(weights, degree):
    e = np.zeros(degree+1)
    e[0] = 1.0
    for i in range(weights.size):
        for k in range(min(i+1,degree),0,-1):
            e[k] += weights[i]*e[k-1]
    return e


def count_law(weights, high, n):
    scale = float(np.sum(weights))
    if scale <= 0:
        if n == 0:
            return np.array([1.0])
        raise ValueError('positive total weight is required')
    w = np.asarray(weights,dtype=float)/scale
    a=elementary(w[np.asarray(high,dtype=bool)],n)
    b=elementary(w[~np.asarray(high,dtype=bool)],n)
    den=elementary(w,n)[n]
    if den <= 0:
        raise ValueError('case count is infeasible or the reference coefficient underflowed')
    law=np.array([a[k]*b[n-k]/den for k in range(n+1)])
    if abs(float(law.sum())-1)>2e-12:
        raise ArithmeticError('count law failed to normalize')
    return law


def subset_lr(b,v,cases):
    n=len(cases)
    if n==0:
        return 1.0
    sb,sv=float(np.sum(b)),float(np.sum(v))
    bb,vv=np.asarray(b,dtype=float)/sb,np.asarray(v,dtype=float)/sv
    eb,ev=elementary(bb,n)[n],elementary(vv,n)[n]
    if eb<=0 or ev<=0:
        raise ValueError('infeasible case count or underflow')
    loglr=math.log(eb)-math.log(ev)+math.fsum(math.log(vv[i]/bb[i]) for i in cases)
    return math.exp(loglr)


def self_check():
    b=np.array([.6,.2,.8,.3,.7,.4])
    v=np.array([.4,.7,.5,.2,.9,.8])
    high=np.array([True,False,True,False,True,False])
    maximum=0.0
    for n in range(7):
        subsets=list(combinations(range(6),n))
        eb=math.fsum(math.prod(b[i] for i in s) for s in subsets)
        ev=math.fsum(math.prod(v[i] for i in s) for s in subsets)
        exact_b=np.zeros(n+1);exact_v=np.zeros(n+1)
        for s in subsets:
            k=sum(bool(high[i]) for i in s)
            exact_b[k]+=math.prod(b[i] for i in s)/eb
            exact_v[k]+=math.prod(v[i] for i in s)/ev
            expected=eb/ev*math.prod(v[i]/b[i] for i in s)
            found=subset_lr(b,v,s)
            maximum=max(maximum,abs(found-expected))
            assert math.isclose(found,expected,rel_tol=2e-13,abs_tol=2e-13)
            assert math.isclose(subset_lr(3*b,.17*v,s),found,rel_tol=2e-13,abs_tol=2e-13)
        assert np.allclose(count_law(b,high,n),exact_b,rtol=2e-13,atol=2e-13)
        assert np.allclose(count_law(v,high,n),exact_v,rtol=2e-13,atol=2e-13)
    bins=[(Q/PI0)**k*((1-Q)/(1-PI0))**(6-k) for k in range(7)]
    assert [round(x,4) for x in bins]==[.0203,.0574,.1625,.4598,1.3008,3.6799,10.4109]
    return dict(exhaustive_subset_cases=128,maximum_lr_error=maximum,
        scalar_cancellation_verified=True,binomial_LR_N6=bins,q_to_6=Q**6,
        constants=dict(theta=THETA,S_threshold=THRESHOLD,q_full_population=Q,pi0=PI0),
        interpretation='No new observations. Exact formulas verified on finite fixtures; binomial figures are descriptive and are not a substitute for the cohort-specific exact law.')


@njit(cache=True,parallel=True)
def cohort_arithmetic(p,small):
    taus=np.empty(p.size,dtype=np.uint16)
    valid=np.ones(p.size,dtype=np.uint8)
    for i in prange(p.size):
        q=int(p[i])
        for r in small:
            r=int(r)
            if r*r>q:
                break
            if q%r==0:
                valid[i]=0
                break
        remaining=q-1
        tau=1
        for r in small:
            r=int(r)
            if r*r>remaining:
                break
            exponent=0
            while remaining%r==0:
                remaining//=r
                exponent+=1
            if exponent:
                tau*=exponent+1
        if remaining>1:
            tau*=2
        taus[i]=tau
    return valid,taus


def main():
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--output',type=Path,default=Path('prospective_evidence.json'))
    ap.add_argument('--cohort',type=Path)
    ap.add_argument('--cases',type=Path)
    ap.add_argument('--metadata',type=Path)
    ap.add_argument('--package',type=Path)
    args=ap.parse_args()
    result=self_check()
    if any((args.cohort,args.cases,args.metadata)):
        if not all((args.cohort,args.cases,args.metadata,args.package)):
            ap.error('a cohort comparison requires --cohort, --cases, --metadata and --package')
        metadata=json.loads(args.metadata.read_text())
        for key in ('archive_time','cohort_definition','prior_screening','stopping_rule'):
            if not metadata.get(key):
                raise ValueError('Missing archived cohort metadata: '+key)
        if metadata.get('complete') is not True:
            raise ValueError('the prespecified cohort must have complete terminal outcomes')
        with args.cohort.open(newline='') as f:
            exponents=[int(row['p']) for row in csv.DictReader(f)]
        if len(exponents)!=len(set(exponents)):
            raise ValueError('duplicate exponents in cohort')
        p=np.array(sorted(exponents),dtype=np.int64)
        if np.any((p<100_000_000)|(p>=1_000_000_000)) or 136_279_841 in exponents:
            raise ValueError('cohort must lie in the fixed interval and exclude the previously known prime case')
        sys.path.insert(0,str(args.package.resolve()))
        from recalibrate_prospective_model import small_primes,THRESHOLD as old_threshold,GLOBAL_C
        assert THRESHOLD==old_threshold and THETA==GLOBAL_C
        small=small_primes(math.isqrt(int(p[-1]))+1) if p.size else np.array([],dtype=np.uint32)
        valid,tau=cohort_arithmetic(p,small)
        if not np.all(valid):
            raise ValueError('non-prime exponent in cohort')
        cases=[int(t) for t in args.cases.read_text().split()]
        if len(cases)!=len(set(cases)) or len(cases)>64:
            raise ValueError('cases must be distinct; the stable finite routine supports at most 64')
        if not set(cases).issubset(set(exponents)):
            raise ValueError('case outside the archived cohort')
        indices=[int(np.searchsorted(p,q)) for q in cases]
        b=np.log(p.astype(float))/p
        v=((1-THETA)*np.log(p.astype(float))+THETA*tau)/p
        high=np.log(tau.astype(float))/np.log(np.log(p.astype(float)))>=THRESHOLD
        lb,lv=count_law(b,high,len(cases)),count_law(v,high,len(cases))
        k=sum(bool(high[i]) for i in indices)
        result['cohort_comparison']=dict(metadata=metadata,population=int(p.size),cases=cases,
            N=len(cases),K=k,cohort_wagstaff_share=float(b[high].sum()/b.sum()) if p.size else None,
            cohort_model_share=float(v[high].sum()/v.sum()) if p.size else None,
            exact_subset_LR=subset_lr(b,v,indices),
            count_law_wagstaff=lb.tolist(),count_law_model=lv.tolist(),
            exact_count_LR=float(lv[k]/lb[k]) if lb[k]>0 else None,
            warning='Metadata documents a declared design; this script cannot establish genuine prior registration, equal exposure, or independent verification of terminal outcomes.')
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


if __name__=='__main__':
    main()


==> anc/repro_v1.9.9/v10/audit_score_residual.py <==
#!/usr/bin/env python3
"""Post hoc A.8 comparisons of H-theta_I*tau and Hord-theta_gen_I*tau.

The residual is used as a RANK statistic for rebuilt half-weight partitions,
not as a stand-alone primality weighting rule. Neutrality cannot establish
sufficiency of S, especially with only 47 cases.
"""
import argparse
import json
from pathlib import Path
import sys
import time
import numpy as np
from order_audit_common import digest,write_json,designs_for,exact_comparison,subset_fixture


def main():
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--scores',type=Path)
    ap.add_argument('--package',type=Path,required=True)
    ap.add_argument('--output',type=Path,default=Path('residual'))
    ap.add_argument('--self-test',action='store_true')
    args=ap.parse_args();sys.path.insert(0,str(args.package.resolve()))
    sf=subset_fixture()
    if args.self_test:print(json.dumps(sf,indent=2));return
    if not args.scores:ap.error('--scores required')
    t0=time.time()
    with np.load(args.scores,allow_pickle=False) as z:
        p=z['p'].copy();tau=z['tau'].copy();S=z['S'].copy();H=z['H'].copy();Hord=z['Hord'].copy()
    ds=designs_for(p,S);records=[]
    for name,score in (('H',H),('Hord',Hord)):
        R=np.zeros(p.size);coeff=[]
        for d in ds:
            sl=slice(d.begin,d.end);theta=float(np.dot(tau[sl],score[sl])/np.dot(tau[sl],tau[sl]))
            R[sl]=score[sl]-theta*tau[sl]
            orth=float(np.dot(tau[sl],R[sl]))
            scale=float(np.dot(tau[sl],np.abs(score[sl]))+abs(theta)*np.dot(tau[sl],tau[sl]))
            # The raw inner product grows with population and score scale.
            # Check the backward error, not an arbitrary absolute cutoff.
            relative=abs(orth)/max(1.0,scale);assert relative<1e-13
            coeff.append(dict(interval=d.label,theta=theta,normal_equation_residual=orth,
                              normal_equation_relative_error=relative))
        for refined in (False,True):
            r=exact_comparison(p,R,refined);r.update(score=name,coefficients=coeff)
            records.append(r)
            print(name,'refined',refined,'high',r['high'],'two-sided',r['two_sided'],flush=True)
    result=dict(population=int(p.size),records=records,fixture=sf,
            scope='exploratory rank comparisons, no causal or sufficiency claim',
            scores_sha256=digest(args.scores),script_hash=digest(__file__),
            shared_hash=digest(Path(__file__).with_name('order_audit_common.py')),
            source_hashes={f:digest(args.package/f) for f in ('wagstaff_randomization.py',)},
            elapsed_seconds=time.time()-t0)
    write_json(args.output/'score_residual.json',result)


if __name__=='__main__':main()


==> anc/repro_v1.9.9/v10/audit_selected_family_generic_target.py <==
#!/usr/bin/env python3
"""Target averaging within the SAME exact active order family, all p<1e8.

The average is taken in retained responses, before inversion and logarithms.
Large-a evaluation matches the original four-cumulant generic continuation;
identity and generic responses share that approximation for a>=1000. Thus an
exact zero in that numerical tail is not an assertion of exact target blindness.
"""
import argparse
import csv
from fractions import Fraction
import itertools
import json
import math
from pathlib import Path
import sys
import time
import numpy as np
from numba import njit, prange
from order_audit_common import digest, write_json, designs_for, describe


def geometry_fixture():
    checks=tuples=0
    for a in (3,5,7,11):
        m=a-1
        for n in (2,3,4):
            responses=[]
            for t in range(1,a):
                sing=0
                for prefix in itertools.product(range(1,a),repeat=n-1):
                    prod=math.prod(prefix)%a
                    row=prefix+((t*pow(prod,-1,a))%a,)
                    sing+=sum(row.count(u)==1 for u in row)
                    tuples+=1
                P=Fraction(sing,n*m**(n-1))
                N=sum(pow(u,n,a)==t for u in range(1,a))
                formula=Fraction((m-1)**(n-1)+(-1)**(n-1)*(N-1),m**(n-1))
                assert P==formula
                responses.append(P+(1-P)/m)
                checks+=1
            generic=Fraction(1,m)+Fraction(m-1,m)**n
            assert sum(responses,Fraction(0))/m==generic
            delta=Fraction((-1)**(n-1)*(m-1)*(math.gcd(n,m)-1),m**n)
            assert responses[0]-generic==delta
    return dict(target_sector_cases=checks,tuples=tuples,
                exact_target_average_and_identity_difference=True)


@njit(cache=True,parallel=True)
def generic_table(rg, mods):
    table=np.empty((rg.size,mods.size))
    for i in prange(rg.size):
        for j in range(mods.size):
            table[i,j]=generic_log_filter(rg[i],int(mods[j]))
    return table


@njit(cache=True)
def direct_selected(p,radius,mods,orders,generic):
    total=0.0
    for j in range(mods.size):
        a=int(mods[j])
        if a>=p:break
        if (p-1)%int(orders[j])==0:
            if generic:total+=generic_log_filter(radius,a)
            else:total+=identity_log_filter(radius,a)
    return total


def main():
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--package',type=Path,required=True)
    ap.add_argument('--matrix',type=Path)
    ap.add_argument('--output',type=Path,default=Path('selected_family'))
    ap.add_argument('--self-test',action='store_true')
    args=ap.parse_args();sys.path.insert(0,str(args.package.resolve()))
    from all_target_kernels import exact_generic_log_filter
    from structural_model import exact_log_filter,sector_radii
    global generic_log_filter,identity_log_filter
    generic_log_filter,identity_log_filter=exact_generic_log_filter,exact_log_filter
    fixture=geometry_fixture()
    if args.self_test:
        print(json.dumps(fixture,indent=2));return
    if not args.matrix:ap.error('--matrix required outside --self-test')
    from mersenne_core import _linear_spf_sieve,_prime_capacity,_order_of_two
    import build_structural_census as bsc
    start=time.time();args.output.mkdir(parents=True,exist_ok=True)
    with np.load(args.matrix,allow_pickle=False) as z:
        p=z['p'].copy();tau=z['tau'].astype(float);S=z['S'].copy();H=z['Hidentity'].copy()
    assert p.size==5_761_450 and int(p[0])==13
    radii=sector_radii(p);x=np.sqrt(radii)
    xg,rg=bsc.interpolation_grid(float(radii.min()),float(radii.max()))
    least,primes=_linear_spf_sieve(100_000_000,_prime_capacity(100_000_000))
    first=int(np.searchsorted(primes,13));assert np.array_equal(primes[first:],p)
    mods=primes[(primes>=3)&(primes<1000)].astype(np.int64)
    gt=generic_table(rg,mods)
    cg=bsc.cumulant_grid(rg)
    cumulants=np.column_stack([np.interp(x,xg,cg[:,j]) for j in range(4)])
    # Prepend unused p<13 entries for the immutable original accumulator.
    allr=np.r_[np.ones(first),radii];allx=np.r_[np.zeros(first),x]
    allc=np.vstack((np.zeros((first,4)),cumulants))
    pi=np.full(100_000_000,-1,dtype=np.int32);pi[primes]=np.arange(primes.size,dtype=np.int32)
    print('Accumulating generic response on every original active pair',flush=True)
    res=bsc.accumulate_full(100_000_000,primes,least,pi,allr,allc,allx,xg,gt)
    L=res[0][first:];Hord=res[1][first:];assert int(L.sum(dtype=np.int64))==130_844_312
    delta=H-Hord
    ds=designs_for(p,S)
    th=float(np.dot(tau,Hord)/np.dot(tau,tau))
    theta=float(np.dot(tau,H)/np.dot(tau,tau))
    count=np.zeros(p.size);comp=np.zeros(p.size);projection=[]
    for d in ds:
        ll=L[d.begin:d.end].astype(float);tt=tau[d.begin:d.end];gg=Hord[d.begin:d.end]
        eta=float(np.dot(ll,gg)/np.dot(ll,ll))
        local_theta=float(np.dot(tt,gg)/np.dot(tt,tt))
        count[d.begin:d.end]=eta*ll
        comp[d.begin:d.end]=gg-eta*ll
        projection.append(dict(interval=d.label,eta=eta,theta_gen=local_theta,
           count_R2=1-float(np.sum((gg-eta*ll)**2)/np.sum((gg-gg.mean())**2)),
           theta_identity=float(np.dot(tt,H[d.begin:d.end])/np.dot(tt,tt))))
    scores={name:describe(p,arr,ds) for name,arr in (
        ('H',H),('Hord',Hord),('delta_target',delta),('H_count',count),('delta_composition',comp))}
    for rr in zip(*[scores[k]['rows'] for k in scores]):
        h,ordr,tgt,cnt,cm=rr
        assert abs(h['D']-ordr['D']-tgt['D'])<3e-12
        assert abs(ordr['D']-cnt['D']-cm['D'])<3e-12
    # Allocate all components using the ORIGINAL score's COMMON denominator.
    baseline=sum(d.sample_n*r['base_share'] for d,r in zip(ds,scores['H']['rows']))
    common={}
    for k in scores:
        common[k]=sum(d.sample_n*r['D']/h['denominator']
                      for d,r,h in zip(ds,scores[k]['rows'],scores['H']['rows']))
    common_share=common['Hord']/common['H']
    raw_share=sum(r['D'] for r in scores['Hord']['rows'])/sum(r['D'] for r in scores['H']['rows'])
    # Independent direct evaluation below 20000 and at deterministic larger p.
    checkmods=primes[(primes>=3)&(primes<20_000)].astype(np.int64)
    orders=np.array([_order_of_two(int(a),least) for a in checkmods],dtype=np.int64)
    errors=[]
    ix=np.unique(np.r_[np.arange(min(200,p.size)),
            np.searchsorted(p,np.geomspace(1000,19990,35)),
            np.searchsorted(p,np.geomspace(20000,99_999_900,20))])
    for i in ix:
        # Large-p direct audit uses only the small-modulus component.
        mm=checkmods if p[i]<20_000 else mods
        oo=orders[:mm.size]
        direct=direct_selected(int(p[i]),float(radii[i]),mm,oo,True)
        if p[i]<20_000:approx=float(Hord[i])
        else:
            keep=(int(p[i])-1)%oo==0
            approx=sum(float(np.interp(x[i],xg,gt[:,j])) for j in np.flatnonzero(keep))
        errors.append(dict(p=int(p[i]),scope='full' if p[i]<20_000 else 'a<1000',
                           direct_minus_grid=float(direct-approx)))
    direct_max=max(abs(e['direct_minus_grid']) for e in errors)
    assert direct_max<.001
    # For the only prefix in which target corrections can be visible, directly
    # check the discarded target part above the numerical small-modulus cutoff.
    large_target=[]
    for i in range(int(np.searchsorted(p,20_000))):
        total=0.0
        for j in range(mods.size,checkmods.size):
            a=int(checkmods[j])
            if a>=p[i]:break
            if (int(p[i])-1)%int(orders[j])==0:
                total+=float(identity_log_filter(float(radii[i]),a)-generic_log_filter(float(radii[i]),a))
        large_target.append(abs(total))
    completion_path=args.matrix.with_name('all_target_audit_summary.json')
    bound=json.loads(completion_path.read_text())['target_term_bound'] if completion_path.is_file() else None
    result=dict(population=int(p.size),active_pairs=int(L.sum(dtype=np.int64)),
        theta_gen=th,theta_identity=theta,projections=projection,scores=scores,
        baseline_allocation=baseline,common_denominator_displacements=common,
        order_fraction_of_displacement_common_denominator=common_share,
        order_fraction_of_summed_raw_contrasts=raw_share,
        delta_target=dict(mean=float(delta.mean()),std=float(delta.std()),
            minimum=float(delta.min()),maximum=float(delta.max()),
            quantiles={str(q):float(np.quantile(delta,q)) for q in (0,.01,.1,.5,.9,.99,1)},
            positive=int(np.count_nonzero(delta>0)),negative=int(np.count_nonzero(delta<0)),
            numerically_zero=int(np.count_nonzero(delta==0))),
        fixture=fixture,numerical_audit=dict(direct_points=len(errors),maximum_abs=direct_max,points=errors,
            large_target_direct_prefix_points=len(large_target),
            large_target_direct_prefix_max_abs=max(large_target),
            all_moduli_target_bound_after_20000=bound,
            bound_note='The all-moduli bound also bounds any selected subfamily. It is separate from grid, cumulant, and roundoff error.'),
        method=dict(average='uniform target average of s(a,n;t), before inversion',
            family='same ord_a(2)|(p-1), odd prime a<p',
            large_moduli='For a>=1000 both scores use the original generic four-cumulant continuation; target terms are not mathematically zero.',
            approximation='same interpolation grid as release 1.8.8; sample errors are not uniform certificates',
            count='through-origin projection Hord onto exact active count L separately per interval',
            percentages='common ORIGINAL-score denominator for additive displacement attribution; individual allocations use own denominators'),
        matrix_sha256=digest(args.matrix),script_hash=digest(__file__),
        shared_hash=digest(Path(__file__).with_name('order_audit_common.py')),
        source_hashes={f:digest(args.package/f) for f in ('build_structural_census.py','mersenne_core.py','structural_model.py','wagstaff_randomization.py')},
        elapsed_seconds=time.time()-start)
    write_json(args.output/'selected_family_generic.json',result)
    with (args.output/'selected_family_contrasts.csv').open('w',newline='') as f:
        fields=['score','interval','cases','B','base_share','score_total','D','denominator','share','allocation','minimum_weight','diagnostic_is_probability']
        w=csv.DictWriter(f,fieldnames=fields);w.writeheader()
        for k in scores:
            for r in scores[k]['rows']:w.writerow(dict(score=k,**r))
    np.savez_compressed(args.output/'selected_family_scores.npz',p=p,tau=tau,S=S,L=L,H=H,Hord=Hord,delta_target=delta,
                        H_count=count,delta_composition=comp)
    print(json.dumps({k:v['higher_allocation'] for k,v in scores.items()},indent=2),flush=True)
    print('theta_gen',th,'order share (common denominator)',common_share,'elapsed',time.time()-start,flush=True)


if __name__=='__main__':main()


==> anc/repro_v1.9.9/v10/audit_shifted_A8.py <==
#!/usr/bin/env python3
"""Post hoc p-k specificity sweep, k=1..12, rebuilding the whole A.8 design.

For each statistic AND each baseline weight the half-mass partition is rebuilt.
The six observed interval case totals are fixed. Exact without-replacement
count laws are used; the sweep minimum is not a confirmatory p-value.
"""
import argparse
import csv
import json
from pathlib import Path
import sys
import time
import numpy as np
from numba import njit,prange
from order_audit_common import (digest,write_json,exact_comparison,
                                divisor_fixture,subset_fixture)


@njit(cache=True,parallel=True)
def tau_shift(p,least,k):
    out=np.empty(p.size,dtype=np.uint16)
    for i in prange(p.size):
        n=int(p[i])-k;v=1
        while n>1:
            a=int(least[n]);e=0
            while n%a==0:n//=a;e+=1
            v*=e+1
        out[i]=v
    return out


def main():
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--matrix',type=Path)
    ap.add_argument('--package',type=Path,required=True)
    ap.add_argument('--output',type=Path,default=Path('shifted_A8'))
    ap.add_argument('--self-test',action='store_true')
    args=ap.parse_args();sys.path.insert(0,str(args.package.resolve()))
    from mersenne_core import _linear_spf_sieve,_prime_capacity
    sf=subset_fixture()
    if args.self_test:
        least,ps=_linear_spf_sieve(1000,_prime_capacity(1000));ps=ps[ps>=13]
        for k in range(1,13):divisor_fixture(ps,k,tau_shift(ps,least,k))
        print(json.dumps(dict(subset=sf,shifted_tau_trials=12),indent=2));return
    if not args.matrix:ap.error('--matrix required')
    t0=time.time();args.output.mkdir(parents=True,exist_ok=True)
    with np.load(args.matrix,allow_pickle=False) as z:p=z['p'].copy();primary_tau=z['tau'].copy()
    assert p.size==5_761_450
    least,rebuilt=_linear_spf_sieve(100_000_000,_prime_capacity(100_000_000))
    assert np.array_equal(rebuilt[rebuilt>=13],p)
    all_tau=np.empty((12,p.size),dtype=np.uint16)
    recs=[]
    for k in range(1,13):
        tt=tau_shift(p,least,k);all_tau[k-1]=tt
        checks=divisor_fixture(p,k,tt)
        if k==1:assert np.array_equal(tt,primary_tau)
        S=np.log(tt.astype(float))/np.log(np.log(p.astype(float)))
        for refined in (False,True):
            result=exact_comparison(p,S,refined);result.update(k=k,divisor_fixture_points=checks)
            recs.append(result)
            print('k',k,'refined',refined,'high',result['high'],'p_two',result['two_sided'],flush=True)
    assert recs[0]['high']==32 and abs(recs[0]['two_sided']-.0115402626809)<2e-12
    assert recs[1]['high']==32 and abs(recs[1]['two_sided']-.0111821205706)<2e-12
    result=dict(population=int(p.size),records=recs,fixture=sf,
                inference='Post hoc specificity; no multiple-testing-adjusted or minimum-based confirmatory inference is claimed.',
                matrix_sha256=digest(args.matrix),script_hash=digest(__file__),
                shared_hash=digest(Path(__file__).with_name('order_audit_common.py')),
                source_hashes={f:digest(args.package/f) for f in ('mersenne_core.py','wagstaff_randomization.py')},
                elapsed_seconds=time.time()-t0)
    write_json(args.output/'shifted_A8.json',result)
    fields=['k','weight','high','low','null_mean','upper_tail','two_sided']
    with (args.output/'shifted_A8.csv').open('w',newline='') as f:
        w=csv.DictWriter(f,fieldnames=fields);w.writeheader()
        for r in recs:w.writerow({k:r[k] for k in fields})
    np.savez_compressed(args.output/'shifted_tau.npz',p=p,tau=all_tau)
    print('elapsed',time.time()-t0,flush=True)


if __name__=='__main__':main()


==> anc/repro_v1.9.9/v10/audit_shifted_transmission.py <==
#!/usr/bin/env python3
"""Matched post hoc transmission audit for coherent p-k families, k=1..12.

Each half-Wagstaff partition is rebuilt from S_k and then held fixed for
both reference laws. The coherent weights are raw, unanchored, and use
odd prime a<min(1000,p). This is not the anchored principal forecast.
The subset laws are exact finite combinatorial laws evaluated numerically;
the existing dense response interpolation is retained.
"""
import argparse
import csv
from fractions import Fraction
import hashlib
import itertools
import json
import math
from pathlib import Path
import sys
import time

import numpy as np
from numba import njit

from order_audit_common import digest, write_json, designs_for, divisor_fixture


@njit(cache=True)
def elementary_coefficients(weights, n):
    """Coefficients of product_i(1+weights_i*z), truncated after degree n."""
    coefficients = np.zeros(n + 1)
    coefficients[0] = 1.0
    for i in range(weights.size):
        for j in range(min(n, i + 1), 0, -1):
            coefficients[j] += weights[i] * coefficients[j - 1]
    return coefficients


def subset_loglik(weights, chosen):
    weights = np.asarray(weights, dtype=float)
    chosen = np.asarray(chosen, dtype=int)
    if (not np.all(np.isfinite(weights)) or np.any(weights <= 0)
            or chosen.size != np.unique(chosen).size
            or np.any(chosen < 0) or np.any(chosen >= weights.size)):
        raise ValueError('Expected positive finite weights and distinct valid indices')
    normalized = weights / weights.sum()
    denominator = float(elementary_coefficients(normalized, chosen.size)[-1])
    if denominator <= 0 or not math.isfinite(denominator):
        raise ArithmeticError('Invalid finite-subset normalization')
    return float(np.log(normalized[chosen]).sum() - math.log(denominator))


def finite_fixtures():
    """Independent rational enumeration checks laws, likelihoods and scale cancellation."""
    from wagstaff_randomization import _fisher_count_distribution, centered_two_sided_tail
    baseline = [Fraction(x) for x in (2, 3, 5, 7, 11)]
    model = [Fraction(x) for x in (7, 2, 6, 4, 3)]
    high = np.array([1, 0, 1, 0, 1], dtype=np.uint8)
    cases = 0
    largest_error = 0.0
    for n in range(1, 5):
        subsets = list(itertools.combinations(range(5), n))
        bw = [math.prod(baseline[i] for i in indices) for indices in subsets]
        mw = [math.prod(model[i] for i in indices) for indices in subsets]
        bz, mz = sum(bw), sum(mw)
        for raw, normalizer in ((baseline, bz), (model, mz)):
            independent = [Fraction(0) for _ in range(n + 1)]
            values = np.array([float(x) for x in raw])
            for indices in subsets:
                probability = math.prod(raw[i] for i in indices) / normalizer
                independent[int(high[list(indices)].sum())] += probability
                error = abs(math.exp(subset_loglik(values, indices)) - float(probability))
                largest_error = max(largest_error, error)
                assert error < 2e-14
                assert abs(subset_loglik(values * 137, indices)
                           - subset_loglik(values, indices)) < 2e-14
                cases += 1
            expected = np.array([float(x) for x in independent])
            actual = _fisher_count_distribution(values / values.sum(), high, n)
            assert np.max(np.abs(actual - expected)) < 2e-14
            mean = float(np.dot(np.arange(n + 1), expected))
            for observed in range(n + 1):
                tail = sum(float(v) for j, v in enumerate(independent)
                           if abs(j - mean) + 1e-18 >= abs(observed - mean))
                assert abs(centered_two_sided_tail(actual, observed, mean) - tail) < 2e-14
        for indices, bweight, mweight in zip(subsets, bw, mw):
            exact_lr = float((mweight / mz) / (bweight / bz))
            evaluated = math.exp(subset_loglik(model, indices)
                                 - subset_loglik(baseline, indices))
            assert abs(evaluated - exact_lr) < 5e-13
    # Enumerate a product of two conditioned strata, independently of convolution.
    strata = [(baseline, [1, 0, 1, 0, 1], 2),
              ([Fraction(x) for x in (3, 4, 8, 9)], [0, 1, 1, 0], 1)]
    direct = np.zeros(4)
    first = [(ix, math.prod(strata[0][0][i] for i in ix))
             for ix in itertools.combinations(range(5), 2)]
    second = [(ix, math.prod(strata[1][0][i] for i in ix))
              for ix in itertools.combinations(range(4), 1)]
    normalizer = sum(x[1] for x in first) * sum(x[1] for x in second)
    for (ia, wa), (ib, wb) in itertools.product(first, second):
        count = sum(strata[0][1][i] for i in ia) + sum(strata[1][1][i] for i in ib)
        direct[count] += float(wa * wb / normalizer)
    convolved = np.array([1.0])
    for raw, flags, n in strata:
        values = np.array([float(x) for x in raw])
        convolved = np.convolve(convolved, _fisher_count_distribution(
            values / values.sum(), np.array(flags, dtype=np.uint8), n))
    assert np.max(np.abs(direct - convolved)) < 2e-14
    return dict(exhaustive_subset_likelihood_cases=cases,
                exact_rational_LR_checked=True,
                stratumwise_scale_cancellation_checked=True,
                independent_two_stratum_convolution_checked=True,
                maximum_subset_probability_error=largest_error)


def evaluate_law(p, weights, designs, observed_indices, observed_high):
    from wagstaff_randomization import (_fisher_count_distribution,
        distribution_mean, centered_two_sided_tail)
    total = np.array([1.0])
    rows = []
    loglik = allocation = 0.0
    for d in designs:
        local = weights[d.begin:d.end]
        chosen = observed_indices[(observed_indices >= d.begin)
                                  & (observed_indices < d.end)] - d.begin
        if chosen.size != d.sample_n:
            raise ValueError('Observed stratum count differs from A.8 specification')
        if np.any(local <= 0) or not np.all(np.isfinite(local)):
            raise ValueError('The specified weighting law must have positive finite weights')
        weight_sum = float(local.sum())
        distribution = _fisher_count_distribution(local / weight_sum, d.high, d.sample_n)
        total = np.convolve(total, distribution)
        likelihood = subset_loglik(local, chosen)
        loglik += likelihood
        mass_share = float(local[d.high.astype(bool)].sum() / weight_sum)
        allocation += d.sample_n * mass_share
        rows.append(dict(interval=d.label, population=d.end-d.begin,
            conditioned_cases=d.sample_n, observed_high=int(d.high[chosen].sum()),
            threshold=d.threshold, high_mass=mass_share,
            mean=distribution_mean(distribution), count_distribution=distribution.tolist(),
            full_set_loglik=likelihood, weight_sum=weight_sum,
            partition_sha256=hashlib.sha256(d.high.tobytes()).hexdigest()))
    assert abs(float(total.sum())-1) < 2e-12
    mean = distribution_mean(total)
    return dict(allocation=allocation, mean=mean,
        lower_tail=float(total[:observed_high+1].sum()),
        upper_tail=float(total[observed_high:].sum()),
        two_sided=centered_two_sided_tail(total, observed_high, mean),
        count_distribution=total.tolist(), intervals=rows, full_set_loglik=loglik)


def assert_previous_outputs(records, reference):
    """Independent published outputs establish population, partition and score agreement."""
    checks = []
    shifted_path = reference / 'shifted_A8.json'
    coherent_path = reference / 'coherent_shifted_families.json'
    if not shifted_path.is_file() or not coherent_path.is_file():
        raise FileNotFoundError('Prior frozen A.8 and coherent-family references are required')
    old_shifted = json.loads(shifted_path.read_text())
    old_coherent = json.loads(coherent_path.read_text())
    primary = {x['k']: x for x in old_shifted['records'] if x['weight'] == 'log(p)/p'}
    families = {x['k']: x for x in old_coherent['records']}
    for row in records:
        k = row['k']; w = row['wagstaff']; h = row['coherent_H']
        assert row['observed_high'] == primary[k]['high']
        assert row['active_pairs'] == families[k]['active_pairs']
        for a, b in ((w['mean'], primary[k]['null_mean']),
                     (w['two_sided'], primary[k]['two_sided']),
                     (h['allocation'], families[k]['under_aligned_Sk']['higher_allocation'])):
            assert abs(a-b) < 5e-9, (k, a, b)
        assert np.max(np.abs(np.array(w['count_distribution'])
                             - primary[k]['null_count_distribution'])) < 5e-12
    checks.append('All 12 original counts and complete Wagstaff laws match frozen A.8')
    checks.append('All 12 active-pair counts and coherent mass allocations match frozen families')
    return checks


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--package', type=Path, required=True)
    parser.add_argument('--matrix', type=Path)
    parser.add_argument('--shifted-tau', type=Path)
    parser.add_argument('--reference', type=Path)
    parser.add_argument('--output', type=Path, default=Path('shifted_transmission'))
    parser.add_argument('--self-test', action='store_true')
    args = parser.parse_args()
    sys.path.insert(0, str(args.package.resolve()))
    fixture = finite_fixtures()
    if args.self_test:
        print(json.dumps(fixture, indent=2)); return
    from mersenne_core import _linear_spf_sieve, _prime_capacity, _order_of_two
    from structural_model import sector_radii, log_weight, TAIL_LOG_CUTOFF
    from wagstaff_randomization import MERSENNE_EXPONENTS, observed_statistics
    from audit_shifted_A8 import tau_shift
    import audit_coherent_shifted_families as coherent
    import build_structural_census as census
    coherent.log_weight = log_weight
    coherent.TAIL_LOG_CUTOFF = TAIL_LOG_CUTOFF
    started = time.time()
    args.output.mkdir(parents=True, exist_ok=True)
    if args.shifted_tau:
        with np.load(args.shifted_tau, allow_pickle=False) as z:
            p = z['p'].copy(); tau = z['tau'].copy()
        origin = 'source-matched shifted divisor cache'
    else:
        print('Regenerating prime population and all twelve shifted divisor counts', flush=True)
        least, primes = _linear_spf_sieve(100_000_000, _prime_capacity(100_000_000))
        p = primes[primes >= 13]
        tau = np.empty((12, p.size), dtype=np.uint16)
        for k in range(1, 13):
            tau[k-1] = tau_shift(p, least, k)
        del least
        origin = 'fresh linear-SPF population and shifted divisor counts'
    assert p.size == 5_761_450 and tau.shape == (12, p.size)
    assert np.all(p[:-1] < p[1:]) and int(p[0]) == 13 and int(p[-1]) < 100_000_000
    divisor_checks = sum(divisor_fixture(p, k, tau[k-1]) for k in range(1, 13))
    expected_small = None
    if args.matrix:
        with np.load(args.matrix, allow_pickle=False) as z:
            assert np.array_equal(z['p'], p) and np.array_equal(z['tau'], tau[0])
            expected_small = z['Hidentity_small'].copy()
    observed_indices = np.searchsorted(p, MERSENNE_EXPONENTS)
    assert np.array_equal(p[observed_indices], MERSENNE_EXPONENTS)
    least_small, small_primes = _linear_spf_sieve(1000, _prime_capacity(1000))
    mods = small_primes[small_primes >= 3].astype(np.int64)
    orders = np.array([_order_of_two(int(a), least_small) for a in mods], dtype=np.int64)
    for a, order in zip(mods, orders):
        for k in range(1, 13):
            if ((1 << k)-1) % int(a) == 0:
                assert not np.any((p > a) & ((p.astype(np.int64)-k) % int(order) == 0))
    radii = sector_radii(p)
    root_radii = np.sqrt(radii)
    x_grid, radius_grid = census.interpolation_grid(float(radii.min()), float(radii.max()))
    print('Rebuilding all twelve coherent response grids and active families', flush=True)
    table = coherent.build_tables(radius_grid, mods)
    bins = np.clip(np.searchsorted(x_grid, root_radii, side='right')-1,
                   0, x_grid.size-2).astype(np.int32)
    frac = (root_radii-x_grid[bins]) / (x_grid[bins+1]-x_grid[bins])
    H, L = coherent.accumulate_small(p, bins, frac, mods, orders, table)
    if expected_small is not None:
        assert np.max(np.abs(H[0]-expected_small)) < 3e-12
    pp = p.astype(float)
    logs = np.log(pp)
    baseline = logs / pp
    records = []
    for k in range(1, 13):
        S = np.log(tau[k-1].astype(float)) / np.log(logs)
        designs = designs_for(p, S)
        observed_high, _ = observed_statistics(p, designs)
        reference_law = evaluate_law(p, baseline, designs, observed_indices, observed_high)
        coherent_law = evaluate_law(p, (logs+H[k-1])/pp, designs, observed_indices, observed_high)
        log_lr = coherent_law['full_set_loglik'] - reference_law['full_set_loglik']
        row = dict(k=k, observed_high=observed_high, observed_low=47-observed_high,
            active_pairs=int(L[k-1].sum(dtype=np.int64)),
            theta_small=float(np.dot(tau[k-1].astype(float), H[k-1])
                              / np.dot(tau[k-1].astype(float), tau[k-1].astype(float))),
            wagstaff=reference_law, coherent_H=coherent_law,
            full_set_logLR_H_vs_W=log_lr, full_set_LR_H_vs_W=math.exp(log_lr))
        records.append(row)
        print('k', k, 'observed', observed_high, 'E_H', coherent_law['mean'],
              'p_two_H', coherent_law['two_sided'], 'LR', row['full_set_LR_H_vs_W'], flush=True)
    assert max(x['wagstaff']['full_set_loglik'] for x in records) - min(
        x['wagstaff']['full_set_loglik'] for x in records) < 2e-12
    checks = assert_previous_outputs(records, args.reference) if args.reference else []
    result = dict(population=int(p.size), cutoff='odd prime a<min(1000,p)',
        records=records, fixture=fixture, independent_divisor_checks=divisor_checks,
        prior_frozen_output_checks=checks, population_source=origin,
        population_array_sha256=hashlib.sha256(p.tobytes()).hexdigest(),
        shifted_tau_array_sha256=hashlib.sha256(tau.tobytes()).hexdigest(),
        inputs={str(path): digest(path) for path in (args.matrix, args.shifted_tau) if path},
        script_hash=digest(__file__),
        shared_hash=digest(Path(__file__).with_name('order_audit_common.py')),
        v10_dependency_hashes={name: digest(Path(__file__).with_name(name)) for name in
            ('audit_coherent_shifted_families.py', 'audit_shifted_A8.py')},
        source_hashes={name: digest(args.package/name) for name in
            ('mersenne_core.py', 'structural_model.py', 'build_structural_census.py', 'wagstaff_randomization.py')},
        interpretation='Post hoc matched A.8 partitions; raw unanchored coherent weights. No adjusted confirmatory ranking, posterior odds, or validation of the anchored forecast.',
        numerical_scope='Exact finite product-weight subset laws and full-set likelihoods, evaluated in floating point; unchanged response interpolation. Coverage of a<1000 is not certified for shifts beyond k=1.',
        elapsed_seconds=time.time()-started)
    write_json(args.output/'shifted_transmission.json', result)
    fields = ['k', 'observed_high', 'observed_low', 'mean_W', 'mean_H',
              'p_two_W', 'p_two_H', 'lower_tail_H', 'logLR_H_vs_W', 'LR_H_vs_W']
    with (args.output/'shifted_transmission.csv').open('w', newline='') as file:
        writer = csv.DictWriter(file, fieldnames=fields); writer.writeheader()
        for row in records:
            writer.writerow(dict(k=row['k'], observed_high=row['observed_high'],
                observed_low=row['observed_low'], mean_W=row['wagstaff']['mean'],
                mean_H=row['coherent_H']['mean'], p_two_W=row['wagstaff']['two_sided'],
                p_two_H=row['coherent_H']['two_sided'], lower_tail_H=row['coherent_H']['lower_tail'],
                logLR_H_vs_W=row['full_set_logLR_H_vs_W'], LR_H_vs_W=row['full_set_LR_H_vs_W']))
    print('Passed prior-reference checks:', checks, flush=True)
    print('elapsed', time.time()-started, flush=True)


if __name__ == '__main__':
    main()


==> anc/repro_v1.9.9/v10/audit_size_only_control.py <==
#!/usr/bin/env python3
"""Separate size/reference geometry from realized targets in the A.15 audit.

First run reproduce_all_target.py from Auditoria_V10_seleccion_A15.zip.
This script then independently rebuilds the frozen higher-S partitions and
recomputes common-scale contrasts from its per-exponent matrix. --check-prefix
also reevaluates every realized target below the declared target cutoff.
The generic descriptor retains release 1.8.8's p-mod-4-dependent sector radius;
it uses neither the realized target nor the identity-active family.
"""

import argparse
import csv
import hashlib
import json
from pathlib import Path
import sys

import numpy as np


def sha256(path):
    h = hashlib.sha256()
    with Path(path).open("rb") as f:
        for block in iter(lambda: f.read(1 << 20), b""):
            h.update(block)
    return h.hexdigest()


def sum_ld(values):
    return np.sum(values, dtype=np.longdouble)


def main():
    ap = argparse.ArgumentParser(description=__doc__)
    ap.add_argument("--matrix", type=Path, required=True)
    ap.add_argument("--summary", type=Path, required=True)
    ap.add_argument("--package", type=Path, required=True)
    ap.add_argument("--output", type=Path, default=Path("size_only_control"))
    ap.add_argument("--check-prefix", action="store_true")
    args = ap.parse_args()
    sys.path.insert(0, str(args.package.resolve()))
    from wagstaff_randomization import RANGES, build_design, observed_statistics

    meta = json.loads(args.summary.read_text())
    with np.load(args.matrix) as matrix:
        p = matrix["p"]
        tau = matrix["tau"]
        high_saved = matrix["high"].astype(bool)
        generic = matrix["Hgeneric"]
        actual = matrix["Hactual"]
        identity = matrix["Hidentity"]
        saved_S = matrix["S"]
    if p.size != 5_761_450 or p[0] != 13 or p[-1] != 99_999_989:
        raise ValueError("This control requires the frozen historical population")
    S = np.log(tau.astype(float)) / np.log(np.log(p.astype(float)))
    if not np.array_equal(S, saved_S):
        raise ValueError("Statistic does not match regenerated S")
    designs = []
    for lo, hi, n, label in RANGES:
        begin, end = map(int, np.searchsorted(p, [lo, hi]))
        d = build_design(p, S, begin, end, n, label, False)
        if not np.array_equal(d.high.astype(bool), high_saved[begin:end]):
            raise ValueError("Frozen partition mismatch in " + label)
        designs.append(d)
    if observed_statistics(p, designs)[0] != 32:
        raise ValueError("Historical partition check failed")

    cutoff = int(meta["numerical_scheme"]["exact_target_prefix"])
    ne = int(np.searchsorted(p, cutoff))
    # A.15 explicitly copies the generic evaluation outside this direct prefix.
    if not np.array_equal(actual[ne:], generic[ne:]):
        raise ValueError("Matrix does not implement the declared generic continuation")
    eps = float(meta["target_term_bound"]["uniform_abs_log_score_bound"])
    rows, totals = [], {key: 0.0 for key in ("baseline", "generic", "actual", "identity")}
    max_reference_discrepancy = 0.0
    max_covariance_discrepancy = 0.0
    max_linearity_discrepancy = 0.0
    for i, d in enumerate(designs):
        pp = p[d.begin:d.end].astype(np.longdouble)
        h = d.high.astype(bool)
        b = np.log(pp) / pp
        B = sum_ld(b)
        pi = sum_ld(b[h]) / B
        delta = (actual[d.begin:d.end] - generic[d.begin:d.end]).astype(np.longdouble)
        raw = {}
        scores = {"generic": generic, "actual": actual, "identity": identity}
        row = dict(interval=d.label, population=d.end-d.begin, cases=d.sample_n,
                   base_share=float(pi), base_mass=float(B))
        totals["baseline"] += float(d.sample_n*pi)
        for name, score in scores.items():
            local = score[d.begin:d.end].astype(np.longdouble)
            G = local/pp
            total = sum_ld(G)
            contrast = sum_ld(G[h]) - pi*total
            share = pi + contrast/(B+total)
            raw[name] = contrast
            row["D_"+name] = float(contrast)
            row["denominator_"+name] = float(B+total)
            row["allocation_"+name] = float(d.sample_n*share)
            totals[name] += row["allocation_"+name]
            old_key = {"generic":"all_generic", "actual":"all_realized", "identity":"identity"}[name]
            max_reference_discrepancy = max(max_reference_discrepancy,
                abs(float(contrast)-meta["scores"][old_key]["rows"][i]["raw_contrast"]))
        residual_contrast = sum_ld(delta[h]/pp[h]) - pi*sum_ld(delta/pp)
        row["D_target_residual"] = float(residual_contrast)
        row["residual_max_abs"] = float(np.max(np.abs(delta)))
        tail = p[d.begin:d.end] >= cutoff
        # Bound D(delta) over the omitted prefix complement using its signed weights.
        contrast_bound = eps*sum_ld(np.abs(h[tail].astype(np.longdouble)-pi)/pp[tail])
        row["omitted_target_contrast_bound"] = float(contrast_bound)
        max_linearity_discrepancy = max(max_linearity_discrepancy,
            abs(float(raw["actual"]-raw["generic"]-residual_contrast)))
        # D(G) = B Cov_b(1_high, G/log p), so a size-only score need not have zero D.
        z = generic[d.begin:d.end].astype(np.longdouble)/np.log(pp)
        zmean = sum_ld(b*z)/B
        covariance = sum_ld(b*(h.astype(np.longdouble)-pi)*(z-zmean))/B
        max_covariance_discrepancy = max(max_covariance_discrepancy,
            abs(float(B*covariance-raw["generic"])))
        row["cov_b_high_generic_over_logp"] = float(covariance)
        rows.append(row)

    check = None
    if args.check_prefix:
        from structural_model import sector_radii
        from all_target_kernels import actual_direct, generic_direct_prefix
        mods = p[p < cutoff].astype(np.int64)
        # Include the odd moduli below p=13 that are absent from the exponent population.
        mods = np.r_[np.array([3, 5, 7, 11], dtype=np.int64), mods]
        radius = sector_radii(p[:ne])
        print("Independently reevaluating direct prefix:", ne, "exponents", flush=True)
        rebuilt_actual = actual_direct(p[:ne], radius, mods)
        rebuilt_generic = generic_direct_prefix(p[:ne], radius, mods)
        check = dict(exponents=ne, cutoff=cutoff,
            actual_max_abs=float(np.max(np.abs(rebuilt_actual-actual[:ne]))),
            generic_max_abs=float(np.max(np.abs(rebuilt_generic-generic[:ne]))))
        if check["actual_max_abs"] > 1e-11 or check["generic_max_abs"] > 1e-11:
            raise ValueError("Independent prefix reevaluation disagrees")

    result = dict(population=int(p.size), historical_high=32, rows=rows,
        conditioned_mass_allocations=totals,
        verification=dict(max_reference_contrast_discrepancy=max_reference_discrepancy,
            max_linearity_discrepancy=max_linearity_discrepancy,
            max_covariance_discrepancy=max_covariance_discrepancy,
            generic_continuation_exactly_copied_in_matrix=True,
            direct_prefix_reevaluation=check),
        interpretation={
            "control":"Retains p, p-mod-4 reference sector radius, cutoff and response; removes realized targets and identity-active selection.",
            "equality_scope":"Above the direct prefix, equality is imposed by the numerical continuation, not a new empirical result. The omitted target term has the separately established uniform score bound.",
            "negative_contrast":"The generic descriptor itself has a negative contrast in all six fixed higher-S partitions. This is size/reference-geometry variation, not evidence that complementary realized targets cause a countereffect.",
            "selection":"This control does not establish the relevance or amplitude of identity-target transmission."
        },
        omitted_target_uniform_score_bound=eps,
        hashes={"matrix":sha256(args.matrix), "summary":sha256(args.summary),
                "control_script":sha256(__file__),
                "partition_script":sha256(args.package/"wagstaff_randomization.py")})
    args.output.mkdir(parents=True, exist_ok=True)
    (args.output/"size_only_control.json").write_text(json.dumps(result,indent=2)+"\n")
    with (args.output/"size_only_control.csv").open("w",newline="") as f:
        writer=csv.DictWriter(f,fieldnames=list(rows[0]))
        writer.writeheader(); writer.writerows(rows)
    print(json.dumps(result,indent=2),flush=True)


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/v10/audit_target_geometry.py <==
#!/usr/bin/env python3
"""Independent exact audit of A.15: no manuscript or Mersenne labels needed.

Run with Python >=3.10. Uses exhaustive tuple enumeration and Fraction,
independent of the population-census implementation.
"""
from collections import Counter
from fractions import Fraction
from itertools import product
from math import gcd
import json


def singleton_formula(a, n, t):
    m = a - 1
    g = gcd(n, m)
    roots = g if pow(t, m // g, a) == 1 else 0
    return Fraction((m - 1) ** (n - 1) + (-1) ** (n - 1) * (roots - 1), m ** (n - 1))


def retained(a, n, t):
    ps = singleton_formula(a, n, t)
    return ps + (1 - ps) / (a - 1)


def enumerate_targets(a, n):
    counts, singletons = Counter(), Counter()
    for u in product(range(1, a), repeat=n):
        t = 1
        for v in u:
            t = (t * v) % a
        counts[t] += 1
        singletons[t] += int(u.count(u[0]) == 1)
    return counts, singletons


def main():
    cases, tuples = 0, 0
    for a in (3, 5, 7, 11, 13):
        for n in range(2, 7):
            if (a - 1) ** n > 1_000_000:
                continue
            counts, singletons = enumerate_targets(a, n)
            tuples += (a - 1) ** n
            for t in range(1, a):
                assert counts[t] == (a - 1) ** (n - 1)
                got = Fraction(singletons[t], counts[t])
                assert got == singleton_formula(a, n, t), (a, n, t, got)
                m, g = a - 1, gcd(n, a - 1)
                roots = g if pow(t, m // g, a) == 1 else 0
                delta = singleton_formula(a, n, 1) - got
                assert delta == Fraction((-1) ** (n - 1) * (g - roots), m ** (n - 1))
                if roots == 0:
                    f_delta = 1 / retained(a, n, 1) - 1 / retained(a, n, t)
                    assert (f_delta > 0) == (n % 2 == 0)
                cases += 1
    examples = {}
    for a, n, t in ((5, 2, 2), (7, 3, 2)):
        examples[f"a={a},n={n},t={t}"] = {
            "s_identity": str(retained(a, n, 1)),
            "s_target": str(retained(a, n, t)),
            "F_identity": str(1 / retained(a, n, 1)),
            "F_target": str(1 / retained(a, n, t)),
        }
    # One fixed modulus/target, with a valid two-sector convex measure.
    # This is an independence counterexample, not the paper's chosen prior.
    delta2 = retained(7, 2, 1) - retained(7, 2, 3)
    delta3 = retained(7, 3, 1) - retained(7, 3, 3)
    assert delta2 == Fraction(-5, 18) and delta3 == Fraction(5, 72)
    mixtures = []
    for w2 in (Fraction(1, 10), Fraction(1, 5), Fraction(1, 2)):
        identity = w2 * retained(7, 2, 1) + (1 - w2) * retained(7, 3, 1)
        target = w2 * retained(7, 2, 3) + (1 - w2) * retained(7, 3, 3)
        assert identity - target == Fraction(5, 72) * (1 - 5 * w2)
        mixtures.append({"w2": str(w2), "F_identity": str(1 / identity), "F_target": str(1 / target)})
    result = {"exact_target_cases": cases, "tuples_enumerated": tuples,
              "all_assertions_passed": True, "examples": examples,
              "two_sector_counterexample_a7_t3": mixtures,
              "scope": "Exact geometry and inverse response. No assertion about primality."}
    print(json.dumps(result, indent=2))


if __name__ == "__main__":
    main()


==> anc/repro_v1.9.9/v10/order_audit_common.py <==
"""Shared definitions for the post hoc V10 order-family audits.

No outcome is used to fit scores. Historical labels enter only the conditioned
counts and the reported comparisons. Keep linear contrasts separate from the
normalization used for each score's own mass-share allocation.
"""
import hashlib
import json
from pathlib import Path
import numpy as np


def digest(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def write_json(path, value):
    Path(path).parent.mkdir(parents=True, exist_ok=True)
    Path(path).write_text(json.dumps(value, indent=2, allow_nan=False)+'\n')


def designs_for(p, score, refined=False):
    from wagstaff_randomization import RANGES, build_design
    return [build_design(p, score, *map(int, np.searchsorted(p, [lo, hi])),
                         n, label, refined) for lo, hi, n, label in RANGES]


def describe(p, score, designs):
    rows, total = [], 0.0
    for d in designs:
        pp = p[d.begin:d.end].astype(float)
        h = d.high.astype(bool)
        b = np.log(pp)/pp
        g = score[d.begin:d.end]/pp
        base_share = float(b[h].sum()/b.sum())
        T, D = float(g.sum()), float(g[h].sum()-base_share*g.sum())
        denominator = float(b.sum()+T)
        share = base_share+D/denominator
        allocation = d.sample_n*share
        total += allocation
        rows.append(dict(interval=d.label, cases=d.sample_n, B=float(b.sum()),
                         base_share=base_share, score_total=T, D=D,
                         denominator=denominator, share=share, allocation=allocation,
                         minimum_weight=float((b+g).min()),
                         diagnostic_is_probability=bool(np.all(b+g>=0))))
    valid=all(r['diagnostic_is_probability'] for r in rows)
    return dict(higher_allocation=total if valid else None,
                lower_allocation=47-total if valid else None,
                formal_count_scale_ratio=total, rows=rows,
                note='Signed residuals have linear contrasts; their standalone mapping is not a probability law if any weight is negative.')


def exact_comparison(p, score, refined=False):
    from wagstaff_randomization import (fisher_distribution, observed_statistics,
        distribution_mean, upper_tail, centered_two_sided_tail)
    ds = designs_for(p, score, refined)
    observed, _ = observed_statistics(p, ds)
    prob = fisher_distribution(ds)
    mean = distribution_mean(prob)
    return dict(high=observed, low=47-observed, null_mean=mean,
                upper_tail=upper_tail(prob, observed),
                two_sided=centered_two_sided_tail(prob, observed, mean),
                null_count_distribution=prob.tolist(),
                intervals=[dict(interval=d.label, threshold=d.threshold,
                    high_mass=d.high_mass, population=d.end-d.begin) for d in ds],
                design='Exact product-weight subset law, fixed count per interval; partition rebuilt for this score and this weight.',
                weight='log(a(p)*p)/p' if refined else 'log(p)/p',
                inference='post hoc diagnostic; no sweep minimum is a new confirmatory p-value')


def divisor_fixture(p, shift, result):
    """Independent trial division at a small deterministic exponent sample."""
    sample = np.unique(np.r_[np.arange(min(200, p.size)),
                             np.linspace(0,p.size-1,min(80,p.size),dtype=int)])
    for i in sample:
        n = int(p[i])-shift
        r, factor = 1, 2
        while factor*factor <= n:
            e = 0
            while n%factor==0:
                n//=factor; e+=1
            if e:r*=e+1
            factor += 1 if factor==2 else 2
        if n>1:r*=2
        assert r==int(result[i]), (int(p[i]),shift,r,int(result[i]))
    return int(sample.size)


def subset_fixture():
    """Check exact finite-subset coefficients and the centered tail independently."""
    import itertools
    from wagstaff_randomization import _fisher_count_distribution, centered_two_sided_tail
    w=np.array([.17,.23,.11,.19,.30]); high=np.array([1,0,1,0,1],dtype=np.uint8)
    checks=0; max_error=0.0
    for n in (1,2,3,4):
        independent=np.zeros(n+1)
        for inds in itertools.combinations(range(w.size),n):
            independent[int(high[list(inds)].sum())]+=float(np.prod(w[list(inds)]))
        independent/=independent.sum()
        got=_fisher_count_distribution(w,high,n)
        error=float(np.max(np.abs(got-independent)));assert error<1e-14
        max_error=max(max_error,error)
        mean=float(np.dot(np.arange(n+1),independent))
        for obs in range(n+1):
            expected=sum(float(v) for k,v in enumerate(independent)
                         if abs(k-mean)+1e-18>=abs(obs-mean))
            assert abs(centered_two_sided_tail(got,obs,mean)-expected)<1e-14
            checks+=1
    return dict(checks=checks,maximum_error=max_error)


==> anc/repro_v1.9.9/v10/reproduce_all_target.py <==
#!/usr/bin/env python3
"""Clean matched A.15 reconstruction, with common-scale contrasts.

Supply the unchanged unpacked reproducibility release v1.8.8 with --package.
No cached identity_target_1e8_results or borrowed-placebo flags are required.
Run with numpy==2.2.6, numba==0.61.2. Historical labels determine only
conditioned counts and the separate check of the original 32/47 split.
"""
import argparse
import hashlib
import json
import math
from pathlib import Path
import sys
import time
import numpy as np


def digest(path):
    h = hashlib.sha256()
    with Path(path).open('rb') as f:
        for b in iter(lambda: f.read(1 << 20), b''):
            h.update(b)
    return h.hexdigest()


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--package', type=Path, required=True)
    parser.add_argument('--output', type=Path, default=Path('all_target_audit'))
    parser.add_argument('--limit', type=int, choices=[100_000_000], default=100_000_000,
                        help='The matched historical audit fixes the full population.')
    parser.add_argument('--target-cutoff', type=int, default=20_000)
    parser.add_argument('--original-small', type=Path)
    args = parser.parse_args()
    if not 10_000 <= args.target_cutoff <= 100_000:
        parser.error('--target-cutoff must lie between 10000 and 100000')
    out = args.output
    out.mkdir(parents=True, exist_ok=True)
    sys.path.insert(0, str(args.package.resolve()))
    from mersenne_core import _linear_spf_sieve, _prime_capacity, _divisor_counts, _order_of_two
    from structural_model import sector_radii, cumulants_one, exact_log_filter, cumulant_log_filter
    import build_structural_census as bsc
    from wagstaff_randomization import RANGES, build_design, observed_statistics
    from all_target_kernels import generic_grid, generic_direct_prefix, actual_direct
    start = time.time()
    print('Rebuilding exact population', flush=True)
    least, primes = _linear_spf_sieve(args.limit, _prime_capacity(args.limit))
    tau_all = _divisor_counts(primes, least)
    first = int(np.searchsorted(primes, 13))
    p = primes[first:]
    tau = tau_all[first:]
    S = np.log(tau.astype(float)) / np.log(np.log(p.astype(float)))
    radii = sector_radii(p)
    x = np.sqrt(radii)
    xg, rg = bsc.interpolation_grid(float(radii.min()), float(radii.max()))
    mods = primes[primes >= 3].astype(np.int64)
    print('Population', p.size, 'grid', rg.size, 'secs', time.time()-start, flush=True)

    designs = []
    for lo, hi, nb, label in RANGES:
        if lo >= args.limit:
            break
        begin, end = map(int, np.searchsorted(p, [lo, min(hi, args.limit)]))
        if begin < end:
            designs.append(build_design(p, S, begin, end, nb, label, False))
    high = np.zeros(p.size, dtype=bool)
    for d in designs:
        high[d.begin:d.end] = d.high.astype(bool)

    B = 100_000
    lowmods = mods[mods < B]
    print('Generic grid', lowmods.size, flush=True)
    lg = generic_grid(rg, lowmods)
    Hgeneric = np.interp(x, xg, lg)
    ni = int(np.searchsorted(p, B))
    Hgeneric[:ni] = generic_direct_prefix(p[:ni], radii[:ni], lowmods)
    cgrid = np.empty((4, rg.size))
    for i, r in enumerate(rg):
        k1, k2, k3, k4 = cumulants_one(float(r))
        cgrid[:, i] = (k1, -(k1+k2)/2,
                       -k1*k1/2-k1/6+k3/6,
                       -k1**3/6+k1*k2/2-k1/12+k2/24+k3/12-k4/24)
    tmods = mods[mods >= B].astype(float)
    idx = np.searchsorted(tmods, p, side='left')
    mask = idx > 0
    for power in range(1, 5):
        pref = np.cumsum(1 / (tmods-1)**power)
        moment = np.zeros(p.size)
        moment[mask] = pref[idx[mask]-1]
        Hgeneric += np.interp(x, xg, cgrid[power-1]) * moment
    exact_cutoff = args.target_cutoff
    ne = int(np.searchsorted(p, exact_cutoff))
    Hactual = Hgeneric.copy()
    Hactual[:ne] = actual_direct(p[:ne], radii[:ne], mods)
    audits = []
    for target in (10007, 20011, 50021, 99991):
        ii = int(np.searchsorted(p, target))
        if ii >= p.size or p[ii] >= B:
            continue
        exact = float(actual_direct(p[ii:ii+1], radii[ii:ii+1], mods)[0])
        audits.append(dict(p=int(p[ii]), exact_minus_generic=exact-float(Hgeneric[ii])))
    print('Generic and actual rebuilt secs', time.time()-start, flush=True)

    # Deterministic off-grid evaluations distinguish interpolation/power-tail
    # error from the separate omitted target-term bound.
    audit_indices = np.unique(np.searchsorted(p, np.geomspace(13, args.limit-20, 24)))
    audit_indices = audit_indices[audit_indices < p.size]
    generic_direct = generic_direct_prefix(p[audit_indices], radii[audit_indices], mods)
    generic_errors = generic_direct-Hgeneric[audit_indices]
    rng = np.random.default_rng(20261009)
    cumulant_errors = []
    for _ in range(200):
        ii = int(rng.integers(max(ni, 0), p.size))
        candidate = int(math.exp(rng.uniform(math.log(1000), math.log(int(p[ii])))))
        jj = int(np.searchsorted(mods, candidate, side='right')-1)
        a = int(mods[jj])
        direct = exact_log_filter(float(radii[ii]), a)
        approx = cumulant_log_filter(a, *cumulants_one(float(radii[ii])))
        cumulant_errors.append(abs(float(direct-approx)))

    # Conservative target-term bound, separately from numerical interpolation.
    # Full sector weights have the monotone likelihood-ratio property in R:
    # d(log v_n)/dR=(n-1)/(R-n) increases with n. For m>=2,
    # (n-1)/m^(n-1) is nonincreasing in n. Its mean therefore decreases in R.
    # s_generic >= 1/m, so |delta log F| <= -log(1-(m-1) E[(n-1)/m^(n-1)]).
    bound = None
    if ne < p.size:
        Rmin = float(np.min(radii[ne:]))
        ns = np.arange(2, math.ceil(Rmin), dtype=np.int64)
        from structural_model import log_weight
        logw = np.array([log_weight(Rmin, int(n)) for n in ns])
        ww = np.exp(logw - logw.max()); ww /= ww.sum()
        small = mods[mods < 1000]
        small_total = 0.0
        for a in small:
            m = int(a)-1
            rel = (m-1) * float(np.sum(ww*(ns-1)*np.exp(-(ns-1)*math.log(m))))
            small_total += -math.log1p(-rel)
        # For the remaining finite set, each term is bounded at m=1000.
        # The n=2 relative contribution is w2; every n>=3 decreases with m.
        m0 = 1000
        relmax = float(ww[0] + np.sum(ww[1:]*(ns[1:]-1)*(m0-1)*np.exp(-(ns[1:]-1)*math.log(m0))))
        large_total = int(np.count_nonzero(mods >= 1000)) * -math.log1p(-relmax)
        bound = dict(R_min=Rmin, small_modulus_sum=small_total,
                     tail_bound=large_total, uniform_abs_log_score_bound=small_total+large_total,
                     scope='Omitted target term only; interpolation/cumulant errors separate')

    smallmods = mods[mods < 1000]
    small_table = bsc.exact_grid(rg, smallmods)
    grid_cum = bsc.cumulant_grid(rg)
    radii_all = sector_radii(primes)
    x_all = np.sqrt(radii_all)
    cum_all = np.column_stack([np.interp(x_all, xg, grid_cum[:, j]) for j in range(4)])
    prime_index = np.full(args.limit, -1, dtype=np.int32)
    prime_index[primes] = np.arange(primes.size, dtype=np.int32)
    print('Rebuilding matched full identity census', flush=True)
    effective, identity_all, _, _, checks, contributions = bsc.accumulate_full(
        args.limit, primes, least, prime_index, radii_all, cum_all,
        x_all, xg, small_table)
    Hidentity = identity_all[first:]
    # The same response evaluation for its a<1000 subfamily.
    Hidsmall = np.zeros(p.size)
    for j, a in enumerate(smallmods):
        d = int(_order_of_two(int(a), least))
        keep = (p > a) & ((p-1) % d == 0)
        Hidsmall[keep] += np.interp(x[keep], xg, small_table[:, j])
    Hsmallgeneric = np.interp(x, xg, generic_grid(rg, smallmods))
    nsml = int(np.searchsorted(p, 1000))
    Hsmallgeneric[:nsml] = generic_direct_prefix(p[:nsml], radii[:nsml], smallmods)
    Hsmallactual = Hsmallgeneric.copy()
    Hsmallactual[:ne] = actual_direct(p[:ne], radii[:ne], smallmods)
    print('Identity complete secs', time.time()-start, flush=True)

    def describe(name, score):
        rows, total = [], 0.0
        for d in designs:
            pp = p[d.begin:d.end].astype(float)
            ss = score[d.begin:d.end]
            hp = d.high.astype(bool)
            bw = np.log(pp)/pp
            base = float(bw[hp].sum()/bw.sum())
            score_total = float(np.sum(ss/pp))
            contrast = float(np.sum((ss/pp)[hp])-base*score_total)
            den = float(bw.sum()+score_total)
            share = base+contrast/den
            total += d.sample_n * share
            rows.append(dict(label=d.label, cases=d.sample_n, base_share=base,
                             score_total=score_total, raw_contrast=contrast,
                             denominator=den, share=share, allocation=d.sample_n*share))
        return dict(name=name, higher_allocation=total, lower_allocation=sum(d.sample_n for d in designs)-total, rows=rows)

    scores = {name: describe(name, score) for name, score in (
        ('baseline', np.zeros(p.size)), ('identity', Hidentity),
        ('all_generic', Hgeneric), ('all_realized', Hactual),
        ('complement', Hactual-Hidentity), ('identity_small1000', Hidsmall),
        ('all_realized_small1000', Hsmallactual))}
    for r_id, r_comp, r_all in zip(scores['identity']['rows'], scores['complement']['rows'], scores['all_realized']['rows']):
        assert abs(r_all['raw_contrast']-r_id['raw_contrast']-r_comp['raw_contrast']) < 2e-12
    theta = float(np.dot(tau.astype(float), Hidentity)/np.dot(tau.astype(float), tau.astype(float)))
    summary = dict(population=int(p.size), minimum_p=int(p[0]), maximum_p=int(p[-1]),
                   observed_high=int(observed_statistics(p, designs)[0]),
                   theta=theta, active_pairs=int(effective[first:].sum(dtype=np.int64)),
                   active_pairs_including_p_below_13=int(contributions), progression_checks=int(checks),
                   target_term_bound=bound, direct_target_audits=audits, scores=scores,
                   numerical_audit=dict(generic_direct_points=int(audit_indices.size),
                       generic_direct_max_abs=float(np.max(np.abs(generic_errors))),
                       generic_direct_errors=[dict(p=int(p[ii]), direct_minus_grid=float(err))
                                              for ii,err in zip(audit_indices,generic_errors)],
                       cumulant_direct_points=len(cumulant_errors),
                       cumulant_direct_max_abs=max(cumulant_errors), seed=20261009),
                   numerical_scheme=dict(exact_target_prefix=exact_cutoff,
                       generic_direct_prefix=B, cumulant_switch=1000,
                       tail_power_order=4, interpolation='same sqrt(radius) grid as v1.8.8'),
                   source_hashes={f: digest(args.package/f) for f in ('mersenne_core.py','structural_model.py','build_structural_census.py','wagstaff_randomization.py')},
                   driver_hash=digest(__file__), kernel_hash=digest(Path(__file__).with_name('all_target_kernels.py')))
    if args.original_small:
        with np.load(args.original_small) as old:
            assert np.array_equal(old['p'], p)
            summary['original_small_comparison'] = {
                'identity_max_abs': float(np.max(np.abs(Hidsmall-old['Hidentity']))),
                'all_actual_max_abs': float(np.max(np.abs(Hsmallactual-old['Hall']))),
                'all_generic_max_abs': float(np.max(np.abs(Hsmallgeneric-old['Hgeneric']))),
                'identity_alloc_old': describe('old_identity', old['Hidentity'])['higher_allocation'],
                'all_alloc_old': describe('old_all', old['Hall'])['higher_allocation']}
    (out/'all_target_audit_summary.json').write_text(json.dumps(summary, indent=2)+'\n')
    np.savez_compressed(out/'all_target_rebuilt.npz', p=p, tau=tau, S=S, high=high,
                        Hidentity=Hidentity, Hgeneric=Hgeneric, Hactual=Hactual,
                        Hidentity_small=Hidsmall, Hactual_small=Hsmallactual)
    print(json.dumps({k:v['higher_allocation'] for k,v in scores.items()}, indent=2), flush=True)
    print('theta', theta, 'target bound', bound, 'secs', time.time()-start, flush=True)


if __name__ == '__main__':
    main()


==> anc/repro_v1.9.9/v10/verify_reference_v10.py <==
#!/usr/bin/env python3
"""Compare regenerated V10 outputs with frozen references and file hashes."""
import argparse
import hashlib
import json
import math
from pathlib import Path
import sys

import numpy as np


def sha(path):
    h=hashlib.sha256()
    with Path(path).open('rb') as f:
        for b in iter(lambda:f.read(1<<20),b''):h.update(b)
    return h.hexdigest()


def read(path):return json.loads(path.read_text())


def near(x,y,tolerance=5e-9):
    if not math.isfinite(float(x)) or abs(float(x)-float(y))>tolerance:
        raise AssertionError(f'numerical mismatch: {x} versus {y}')


def verify_transmission(actual,expected):
    assert actual['population']==5_761_450 and actual['cutoff']=='odd prime a<min(1000,p)'
    assert len(actual['records'])==len(expected['records'])==12
    assert [r['k'] for r in actual['records']]==list(range(1,13))
    assert len(actual['prior_frozen_output_checks'])==2
    for row,ref in zip(actual['records'],expected['records']):
        assert row['k']==ref['k'] and row['active_pairs']==ref['active_pairs']
        assert row['observed_high']==ref['observed_high'] and row['observed_low']==47-row['observed_high']
        for name in ('wagstaff','coherent_H'):
            law=row[name];frozen=ref[name]
            for key in ('allocation','mean','lower_tail','upper_tail','two_sided','full_set_loglik'):
                near(law[key],frozen[key])
            probability=np.array(law['count_distribution'])
            reference=np.array(frozen['count_distribution'])
            assert probability.size==48 and np.all(probability>=0)
            near(probability.sum(),1,2e-12)
            assert np.max(np.abs(probability-reference))<5e-12
            support=np.arange(48);observed=row['observed_high']
            mean=float(np.dot(support,probability))
            near(law['mean'],mean,2e-12)
            near(law['lower_tail'],probability[:observed+1].sum(),2e-12)
            near(law['upper_tail'],probability[observed:].sum(),2e-12)
            centered=probability[np.abs(support-mean)+1e-18>=abs(observed-mean)].sum()
            near(law['two_sided'],centered,2e-12)
            product=np.array([1.0]);ll=0.0;count=0;allocation=0.0
            assert len(law['intervals'])==6
            for local,other,n in zip(law['intervals'],frozen['intervals'],(10,8,6,5,5,13)):
                assert local['conditioned_cases']==n and local['partition_sha256']==other['partition_sha256']
                local_prob=np.array(local['count_distribution']);assert local_prob.size==n+1
                near(local_prob.sum(),1,2e-12)
                near(local['mean'],np.dot(np.arange(n+1),local_prob),2e-12)
                product=np.convolve(product,local_prob)
                ll+=local['full_set_loglik'];count+=local['observed_high'];allocation+=n*local['high_mass']
            assert np.max(np.abs(product-probability))<5e-12
            near(law['full_set_loglik'],ll,2e-12)
            near(law['allocation'],allocation,2e-12)
            assert count==row['observed_high']
        for w,h in zip(row['wagstaff']['intervals'],row['coherent_H']['intervals']):
            assert w['partition_sha256']==h['partition_sha256']
        difference=row['coherent_H']['full_set_loglik']-row['wagstaff']['full_set_loglik']
        near(row['full_set_logLR_H_vs_W'],difference,2e-12)
        near(row['full_set_LR_H_vs_W'],math.exp(difference),2e-12)
        for key in ('full_set_logLR_H_vs_W','full_set_LR_H_vs_W'):near(row[key],ref[key])
    assert max(actual['records'],key=lambda r:r['full_set_LR_H_vs_W'])['k']==1
    assert actual['records'][4]['full_set_LR_H_vs_W']>1
    return dict(check='matched twelve-shift laws, per-interval partitions and full-set likelihoods',records=12)


def main():
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--results',type=Path,required=True)
    ap.add_argument('--reference',type=Path,required=True)
    ap.add_argument('--package',type=Path,required=True)
    ap.add_argument('--manifest-root',type=Path,required=True)
    ap.add_argument('--output',type=Path,required=True)
    ap.add_argument('--quick',action='store_true')
    ap.add_argument('--transmission-only',action='store_true')
    args=ap.parse_args()
    checks=[]
    manifest=args.manifest_root/'MANIFEST_SHA256.txt'
    count=0
    for line in manifest.read_text().splitlines():
        if not line.strip():continue
        digest,name=line.split('  ',1)
        path=args.manifest_root/name
        if sha(path)!=digest:raise AssertionError('file hash mismatch: '+name)
        count+=1
    checks.append(dict(check='distributed file SHA256',files=count))
    fixture=read(args.results/'shifted_transmission_fixture.json')
    assert fixture['exhaustive_subset_likelihood_cases']==60
    assert fixture['exact_rational_LR_checked'] and fixture['stratumwise_scale_cancellation_checked']
    assert fixture['independent_two_stratum_convolution_checked']
    assert fixture['maximum_subset_probability_error']<1e-13
    checks.append(dict(check='independent rational subset likelihood and scale fixtures',cases=60))
    if args.transmission_only:
        if not args.quick:
            checks.append(verify_transmission(read(args.results/'transmission/shifted_transmission.json'),
                                             read(args.reference/'shifted_transmission.json')))
        result=dict(passed=True,scope='transmission finite fixtures' if args.quick else 'matched transmission population output',
                    checks=checks,limitation='Post hoc computational consistency is not selection-adjusted evidence or validation of the anchored forecast.')
        args.output.parent.mkdir(parents=True,exist_ok=True)
        args.output.write_text(json.dumps(result,indent=2)+'\n')
        print(json.dumps(result,indent=2));return
    geometry=read(args.results/'geometry_results.json')
    assert geometry['exact_target_cases']==158 and geometry['tuples_enumerated']==1_444_100 and geometry['all_assertions_passed']
    checks.append(dict(check='exact rational target enumeration',cases=158,tuples=1_444_100))
    refinement=read(args.results/'identity_refinement.json')
    assert refinement==read(args.reference/'identity_refinement.json')
    checks.append(dict(check='identity product refinement and individual-factor counterexample'))
    prospect=read(args.results/'prospective_evidence.json')
    frozen=read(args.reference/'prospective_evidence.json')
    assert prospect['scalar_cancellation_verified'] and prospect['exhaustive_subset_cases']==128
    for x,y in zip(prospect['binomial_LR_N6'],frozen['binomial_LR_N6']):near(x,y,1e-12)
    near(prospect['q_to_6'],frozen['q_to_6'],1e-12)
    checks.append(dict(check='conditional evidence finite enumeration and N=6 table',max_lr_error=prospect['maximum_lr_error']))
    for name in ('selected_family_fixture.json','shifted_A8_fixture.json','coherent_shifted_fixture.json','score_residual_fixture.json'):
        fixture=read(args.results/name)
        if name=='selected_family_fixture.json':assert fixture['exact_target_average_and_identity_difference']
        if name=='coherent_shifted_fixture.json':assert fixture['maximum_local_kernel_error']<2e-13
        if name=='shifted_A8_fixture.json':assert fixture['shifted_tau_trials']==12
        checks.append(dict(check=name,independent_enumeration_passed=True))
    if not args.quick:
        actual=read(args.results/'all_target_audit_summary.json')
        expected=read(args.reference/'all_target_audit_summary.json')
        assert actual['population']==5_761_450 and actual['observed_high']==32 and actual['active_pairs']==130_844_312
        near(actual['theta'],expected['theta'],2e-12)
        for name in expected['scores']:
            near(actual['scores'][name]['higher_allocation'],expected['scores'][name]['higher_allocation'])
            for row,ref in zip(actual['scores'][name]['rows'],expected['scores'][name]['rows']):
                for key in ('raw_contrast','denominator','share','allocation'):near(row[key],ref[key])
        checks.append(dict(check='matched full population, census and completion'))
        size=read(args.results/'size_control/size_only_control.json')
        ref_size=read(args.reference/'size_only_control.json')
        assert size['population']==5_761_450 and size['historical_high']==32
        for row,ref in zip(size['rows'],ref_size['rows']):
            assert row['D_generic']<0 and row['D_actual']<0
            for key in ('D_generic','D_actual','D_identity','D_target_residual'):near(row[key],ref[key])
        checks.append(dict(check='generic size control and direct-prefix verification',verification=size['verification']))
        alignment=read(args.results/'alignment/alignment_controls.json')
        ref_alignment=read(args.reference/'alignment_controls.json')
        assert alignment['population']==5_761_450 and alignment['seed']==20261009 and alignment['replicates']==100
        assert alignment['active_pairs_small']==41_125_842
        for key in ('baseline','aligned','shifted_under_original_S','shifted_under_S_plus'):
            near(alignment[key]['higher_allocation'],ref_alignment[key]['higher_allocation'])
        for block in ('256','1024','4096'):
            for key in ('mean','sd','minimum','maximum','q025','q975'):
                near(alignment['borrowed'][block][key],ref_alignment['borrowed'][block][key])
        checks.append(dict(check='frozen 300 borrowed-set permutations and shifted partition'))
        with np.load(args.results/'all_target_rebuilt.npz',allow_pickle=False) as z:
            p=z['p'].astype(float);tau=z['tau'].astype(float);high=z['high'].astype(bool)
        v=((1-.593255130346)*np.log(p)+.593255130346*tau)/p
        sys.path.insert(0,str(args.package.resolve()))
        from wagstaff_randomization import RANGES
        allocation=0.0
        for lo,hi,n,label in RANGES:
            if lo>=100_000_000:break
            start,end=map(int,np.searchsorted(p,[lo,hi]))
            allocation+=n*float(v[start:end][high[start:end]].sum()/v[start:end].sum())
        near(allocation,32.280904,5e-7)
        checks.append(dict(check='unchanged principal historical kernel',higher_allocation=allocation,lower_allocation=47-allocation))
        selected=read(args.results/'selected_family/selected_family_generic.json')
        ref_selected=read(args.reference/'selected_family_generic.json')
        assert selected['population']==5_761_450 and selected['active_pairs']==130_844_312
        near(selected['theta_gen'],ref_selected['theta_gen'],2e-12)
        near(selected['order_fraction_of_displacement_common_denominator'],ref_selected['order_fraction_of_displacement_common_denominator'])
        for name,ref_score in ref_selected['scores'].items():
            score=selected['scores'][name]
            if ref_score['higher_allocation'] is None:assert score['higher_allocation'] is None
            else:near(score['higher_allocation'],ref_score['higher_allocation'])
            for row,rr in zip(score['rows'],ref_score['rows']):
                for key in ('D','score_total','denominator'):near(row[key],rr[key])
        near(selected['common_denominator_displacements']['H'],
             sum(selected['common_denominator_displacements'][k] for k in ('H_count','delta_composition','delta_target')))
        assert selected['numerical_audit']['large_target_direct_prefix_points']==2257
        checks.append(dict(check='selected-family target averaging, count/composition, and additive contrast attribution',
            order_fraction=selected['order_fraction_of_displacement_common_denominator']))
        for filename,subdir in (('shifted_A8.json','shifted_A8'),
                  ('coherent_shifted_families.json','coherent'),('score_residual.json','residual')):
            actual=read(args.results/subdir/filename);reference=read(args.reference/filename)
            assert actual['population']==5_761_450 and len(actual['records'])==len(reference['records'])
            for row,refrow in zip(actual['records'],reference['records']):
                if filename=='coherent_shifted_families.json':
                    assert row['k']==refrow['k'] and row['active_pairs']==refrow['active_pairs']
                    for key in ('under_original_S','under_aligned_Sk'):
                        near(row[key]['higher_allocation'],refrow[key]['higher_allocation'])
                        for x,y in zip(row[key]['rows'],refrow[key]['rows']):near(x['D'],y['D'])
                else:
                    assert row['high']==refrow['high'] and row['low']==refrow['low'] and row['weight']==refrow['weight']
                    for key in ('null_mean','upper_tail','two_sided'):near(row[key],refrow[key])
            checks.append(dict(check=filename,records=len(actual['records'])))
        checks.append(verify_transmission(read(args.results/'transmission/shifted_transmission.json'),
                                         read(args.reference/'shifted_transmission.json')))
    result=dict(passed=True,scope='quick finite checks' if args.quick else 'full V10 output checks',
        checks=checks,limitation='Computational consistency does not derive order-family transmission, eliminate all bugs, or validate a discovery process.')
    args.output.parent.mkdir(parents=True,exist_ok=True)
    args.output.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))


if __name__=='__main__':main()


==> anc/reproduce_even_order.py <==
#!/usr/bin/env python3
"""Rebuild the S.3 census inputs, then run the unchanged October 19 diagnostics."""
import argparse,hashlib,json,os,shutil,subprocess,sys
from datetime import datetime,timezone
from pathlib import Path
ROOT=Path(__file__).resolve().parent
CACHES=('H1_even_population.npz','H1_pure2_population.npz','H1_even_cut1000_population.npz')
BUILDERS=('build_H1par.py','build_pure2.py','build_cut1000.py')

def run(command,cwd,log,env):
    print('RUN '+command[-1] if len(command)==2 else 'RUN '+Path(command[1]).name,flush=True)
    with log.open('w') as f:
        subprocess.run(command,cwd=cwd,env=env,stdout=f,stderr=subprocess.STDOUT,check=True)

def main():
    ap=argparse.ArgumentParser(description=__doc__)
    ap.add_argument('--output-dir',type=Path,required=True)
    ap.add_argument('--census-dir',type=Path,help='Optional already-generated census inputs; omitted by default.')
    args=ap.parse_args()
    out=args.output_dir.resolve()
    if out.exists():raise SystemExit('Choose a new output directory.')
    out.mkdir(parents=True)
    source=out/'source_copy'
    shutil.copytree(ROOT/'analyses_2026-10-19',source,
        ignore=shutil.ignore_patterns('__pycache__','*.pyc','*.nbc','*.nbi'))
    direct=source/'direct_audit'
    env=os.environ.copy()
    env.setdefault('OPENBLAS_NUM_THREADS','1')
    env.setdefault('NUMBA_NUM_THREADS','2')
    env['PYTHONDONTWRITEBYTECODE']='1'
    env['NUMBA_CACHE_DIR']=str(out/'numba_cache')
    start=datetime.now(timezone.utc).isoformat()
    if args.census_dir:
        for name in CACHES:
            p=args.census_dir.resolve()/name
            if not p.is_file():raise SystemExit('Missing census input: '+str(p))
            shutil.copy2(p,direct/name)
    else:
        for builder in BUILDERS:
            run([sys.executable,str(direct/builder)],direct,out/(builder+'.log'),env)
    for name in CACHES:
        if not (direct/name).is_file():raise SystemExit('Census was not produced: '+name)
    run([sys.executable,str(source/'run_all_s4.py'),'--output-dir',str(out/'diagnostics')],
        source,out/'diagnostics.log',env)
    check=json.loads((out/'diagnostics/verification.json').read_text())
    assert check['passed']
    summary={'passed':True,'started_utc':start,'finished_utc':datetime.now(timezone.utc).isoformat(),
        'censuses_rebuilt':args.census_dir is None,'numerical_drivers_modified':False,
        'input_files':[{ 'filename':n,'bytes':(direct/n).stat().st_size,
            'sha256':hashlib.sha256((direct/n).read_bytes()).hexdigest()} for n in CACHES],
        'verification':check}
    (out/'REPRODUCTION.json').write_text(json.dumps(summary,indent=2)+'\n')
    print(json.dumps(summary,indent=2))
if __name__=='__main__':main()



==> anc/requirements.txt <==
llvmlite==0.44.0
numba==0.61.2
numpy==2.2.6
pandas==2.2.3
python-dateutil==2.9.0.post0
pytz==2026.5
scipy==1.15.3
six==1.17.0
tzdata==2026.5


==> anc/verify_package.py <==
#!/usr/bin/env python3
"""Check the ancillary manifest. Does not execute numerical experiments."""
from pathlib import Path
import hashlib,json
ROOT=Path(__file__).resolve().parent
def main():
    n=0
    for line in (ROOT/'MANIFEST_SHA256.txt').read_text().splitlines():
        if not line.strip():continue
        expected,relative=line.split('  ',1)
        p=(ROOT/relative).resolve()
        if not p.is_relative_to(ROOT) or not p.is_file():
            raise SystemExit('Missing or invalid path: '+relative)
        h=hashlib.sha256()
        with p.open('rb') as f:
            for block in iter(lambda:f.read(1048576),b''):h.update(block)
        if h.hexdigest()!=expected:raise SystemExit('Checksum mismatch: '+relative)
        n+=1
    print(json.dumps({'passed':True,'files_checked':n,'scope':'ancillary integrity only'},indent=2))
if __name__=='__main__':main()


